Virtual amplitudes and threshold behaviour of hadronic top-quark pair-production cross sections

We present the two-loop virtual amplitudes for the production of a top-quark pair in gluon fusion. The evaluation method is based on a numerical solution of differential equations for master integrals in function of the quark velocity and scattering angle starting from a boundary at high-energy. The results are given for the renormalized infrared finite remainders on a large grid and have recently been used in the calculation of the total cross sections at the next-to-next-to-leading order. For convenience, we also give the known results for the quark annihilation case on the same grid. Outside of the kinematical range covered by the grid, we provide threshold and high-energy expansions. From expansions of the two-loop virtual amplitudes, we determine the threshold behavior of the total cross sections at next-to-next-to-leading order for the quark annihilation and gluon fusion channels including previously unknown constant terms. In our analysis of the quark annihilation channel, we uncover the presence of a velocity enhanced logarithm of Coulombic origin, which was missed in a previous study.

==> HighEnergyFiniteRemainderGG.m <==
(*

  High-energy expansion of the finite remainder

  2*Re < Mg0 | Mg2 >

  of the renormalized two-loop vitual amplitude for
 
  g g -> Q Qbar

  Result from

  "Virtual amplitudes and threshold behaviour of
   hadronic top-quark pair-production cross sections"

  by P. Baernreuther, M. Czakon and P. Fiedler

  The variables are

  x = t/s = 1/2*(1 - beta*cos(theta))

  ms = m^2/s = 1/4*(1 - beta^2)

*)

HighEnergyFiniteRemainderGG = 
    (2*Pi^4*(-16964 + 44949*x - 3283*x^2 - 8208*x^3 + 39078*x^4))/
      (1215*(-1 + x)*x) + (8*(141328 - 548255*x + 980975*x^2 - 865440*x^3 + 
        432720*x^4))/(243*(-1 + x)*x) + (32*ms^(3/2)*Pi^4*Sqrt[-((-1 + x)*x)]*
       (20 - 103*x + 259*x^2 - 357*x^3 + 291*x^4 - 135*x^5 + 45*x^6))/
      (27*(-1 + x)^3*x^3) + 
     Pi^2*((-8*(11842 - 49463*x + 111329*x^2 - 123732*x^3 + 61866*x^4))/
        (81*(-1 + x)*x) - (256*(4 - 17*x + 35*x^2 - 36*x^3 + 18*x^4)*Log[2])/
        (27*(-1 + x)*x)) - (1352*(4 - 17*x + 35*x^2 - 36*x^3 + 18*x^4)*
       Log[ms]^4)/(27*(-1 + x)*x) + 
     ms*nl^2*((80*(-1 + 2*x)^2)/(9*(-1 + x)*x) + (16*(-1 + 2*x)^2*Log[ms])/
        (3*(-1 + x)*x)) + (8*(728 - 5029*x + 10947*x^2 - 10476*x^3 + 
        5022*x^4)*Log[1 - x]^3)/(81*(-1 + x)*x) + 
     (2*(602 - 8208*x + 18781*x^2 - 15291*x^3 + 2916*x^4)*Log[1 - x]^4)/
      (81*(-1 + x)*x) + ((8*(1192 - 5525*x + 9651*x^2 - 9612*x^3 + 5022*x^4))/
        (81*(-1 + x)*x) - (16*(35 - 162*x + 305*x^2 - 360*x^3 + 162*x^4)*
         Log[1 - x])/(9*(-1 + x)*x))*Log[x]^3 + 
     (2*(-1200 + 4855*x - 9596*x^2 + 3627*x^3 + 2916*x^4)*Log[x]^4)/
      (81*(-1 + x)*x) + Log[ms]^3*
      ((-1040*(4 - 17*x + 35*x^2 - 36*x^3 + 18*x^4))/(81*(-1 + x)*x) + 
       (208*(-1 + 2*x + 7*x^2 - 18*x^3 + 18*x^4)*Log[1 - x])/(3*(-1 + x)*x) + 
       (208*(8 - 34*x + 61*x^2 - 54*x^3 + 18*x^4)*Log[x])/(3*(-1 + x)*x)) + 
     Log[ms]^2*((8*Pi^2*(2882 - 10183*x + 19021*x^2 - 17676*x^3 + 8838*x^4))/
        (81*(-1 + x)*x) + (8*(18856 - 81893*x + 173765*x^2 - 183744*x^3 + 
          91872*x^4))/(81*(-1 + x)*x) - 
       (8*(-63 - 4*x + 1897*x^2 - 3708*x^3 + 1134*x^4)*Log[1 - x])/
        (27*(-1 + x)*x) - (4*(64 + 656*x + 1175*x^2 - 5391*x^3 + 7128*x^4)*
         Log[1 - x]^2)/(27*(-1 + x)*x) + 
       ((-8*(-744 + 2798*x - 2423*x^2 - 828*x^3 + 1134*x^4))/
          (27*(-1 + x)*x) + (16*(31 - 98*x + 170*x^2 - 144*x^3 + 72*x^4)*
           Log[1 - x])/(3*(-1 + x)*x))*Log[x] - 
       (4*(3632 - 15345*x + 27770*x^2 - 23121*x^3 + 7128*x^4)*Log[x]^2)/
        (27*(-1 + x)*x)) + Log[1 - x]^2*
      ((2*Pi^2*(664 - 22700*x + 76403*x^2 - 82071*x^3 + 36288*x^4))/
        (81*(-1 + x)*x) + (8*(381 + 2113*x - 5587*x^2 - 2551*x^3 + 
          14139*x^4 + 441*x^5))/(81*(-1 + x)*x^2) - 
       (8*(-928 + 676*x + 3199*x^2 - 5463*x^3 + 2916*x^4)*PolyLog[2, 1 - x])/
        (27*(-1 + x)*x)) - (64*Pi^2*(-263 + 799*x - 819*x^2 + 546*x^3)*
       PolyLog[2, x])/(27*(-1 + x)*x) + 
     Log[x]^2*((2*Pi^2*(8584 - 29045*x + 47918*x^2 - 63081*x^3 + 36288*x^4))/
        (81*(-1 + x)*x) + (8*(-8936 + 42047*x - 76004*x^2 + 58415*x^3 - 
          16344*x^4 + 441*x^5))/(81*(-1 + x)^2*x) - 
       (8*(2397 - 1125*x - 121*x^2 - 5868*x^3 + 5022*x^4)*Log[1 - x])/
        (27*(-1 + x)*x) + (8*(-4406 + 11075*x - 8581*x^2 + 2214*x^3)*
         Log[1 - x]^2)/(9*(-1 + x)*x) - 
       (8*(400 - 2349*x + 4306*x^2 - 6201*x^3 + 2916*x^4)*PolyLog[2, x])/
        (27*(-1 + x)*x)) + (16*(-370 + 1236*x + 10003*x^2 - 13431*x^3 + 
        5022*x^4)*PolyLog[3, 1 - x])/(27*(-1 + x)*x) + 
     (16*(2460 - 1037*x - 158*x^2 - 6657*x^3 + 5022*x^4)*PolyLog[3, x])/
      (27*(-1 + x)*x) - (16*(-2720 + 3636*x + 4361*x^2 - 8793*x^3 + 2916*x^4)*
       PolyLog[4, 1 - x])/(27*(-1 + x)*x) - 
     (16*(-600 + 2357*x - 4522*x^2 - 2871*x^3 + 2916*x^4)*PolyLog[4, x])/
      (27*(-1 + x)*x) - (64*(-2354 + 5815*x - 3321*x^2 + 2214*x^3)*
       PolyLog[2, 2, x])/(27*(-1 + x)*x) - 
     (16*(5402 - 15813*x + 37467*x^2 - 43308*x^3 + 21654*x^4)*Zeta[3])/
      (27*(-1 + x)*x) + Log[ms]*
      ((-16*Pi^2*(1508 - 6493*x + 8095*x^2 - 3204*x^3 + 1602*x^4))/
        (81*(-1 + x)*x) + (40*(34544 - 145273*x + 294565*x^2 - 298584*x^3 + 
          149292*x^4))/(243*(-1 + x)*x) + 
       ((-8*Pi^2*(-269 + 518*x + 2795*x^2 - 5202*x^3 + 3834*x^4))/
          (27*(-1 + x)*x) - (16*(-465 + 1025*x + 2596*x^2 - 7704*x^3 + 
            9180*x^4))/(27*(-1 + x)*x))*Log[1 - x] - 
       (4*(380 - 3440*x + 4195*x^2 + 801*x^3)*Log[1 - x]^2)/(27*(-1 + x)*x) + 
       (8*(-20 + 254*x - 541*x^2 + 387*x^3)*Log[1 - x]^3)/(3*(-1 + x)*x) + 
       ((-8*Pi^2*(1676 - 5838*x + 10193*x^2 - 10134*x^3 + 3834*x^4))/
          (27*(-1 + x)*x) - (16*(4632 - 19825*x + 34564*x^2 - 29016*x^3 + 
            9180*x^4))/(27*(-1 + x)*x) + (16*(-7 - 6*x + 6*x^2)*Log[1 - x])/
          (3*(-1 + x)*x) - (16*(-8 + 62*x - 130*x^2 + 99*x^3)*Log[1 - x]^2)/
          (3*(-1 + x)*x))*Log[x] + ((4*(-1936 + 7353*x - 6598*x^2 + 801*x^3))/
          (27*(-1 + x)*x) + (16*(-23 + 99*x - 167*x^2 + 99*x^3)*Log[1 - x])/
          (3*(-1 + x)*x))*Log[x]^2 - (8*(-80 + 333*x - 620*x^2 + 387*x^3)*
         Log[x]^3)/(3*(-1 + x)*x) - (3808*(4 - 17*x + 35*x^2 - 36*x^3 + 
          18*x^4)*Zeta[3])/(9*(-1 + x)*x)) + 
     Log[x]*((8*Pi^2*(3016 - 3947*x - 1555*x^2 + 2748*x^3 + 3402*x^4))/
        (81*(-1 + x)*x) - (16*(22920 - 102521*x + 156653*x^2 - 108333*x^3 + 
          29700*x^4))/(81*(-1 + x)*x) - 
       (8*(305 - 1117*x + 12407*x^2 - 14220*x^3 + 5022*x^4)*Log[1 - x]^2)/
        (27*(-1 + x)*x) - (16*(-20 - 16*x + 197*x^2 - 288*x^3 + 162*x^4)*
         Log[1 - x]^3)/(9*(-1 + x)*x) - 
       (16*(2460 - 1037*x - 158*x^2 - 6657*x^3 + 5022*x^4)*PolyLog[2, x])/
        (27*(-1 + x)*x) + Log[1 - x]*
        ((-16*(465 + 709*x - 562*x^2 - 294*x^3 + 147*x^4))/(27*(-1 + x)*x) - 
         (8*Pi^2*(-6815 + 18418*x - 18010*x^2 + 5256*x^3 + 648*x^4))/
          (81*(-1 + x)*x) + (32*(-4613 + 11570*x - 8824*x^2 + 2376*x^3)*
           PolyLog[2, 1 - x])/(27*(-1 + x)*x) + 
         (32*(-4199 + 10580*x - 8338*x^2 + 2052*x^3)*PolyLog[2, x])/
          (27*(-1 + x)*x)) - (32*(-4613 + 11570*x - 8824*x^2 + 2376*x^3)*
         PolyLog[3, 1 - x])/(27*(-1 + x)*x) + 
       (64*(-25 + x - 27*x^2 - 1134*x^3 + 729*x^4)*PolyLog[3, x])/
        (27*(-1 + x)*x) + (16*(-7938 + 17610*x - 7757*x^2 - 1890*x^3 + 
          1458*x^4)*Zeta[3])/(27*(-1 + x)*x)) + 
     Log[1 - x]*((8*Pi^2*(3664 - 14795*x + 27101*x^2 - 16356*x^3 + 3402*x^4))/
        (81*(-1 + x)*x) - (16*(-1581 - 4586*x + 9854*x^2 - 10467*x^3 + 
          29700*x^4))/(81*(-1 + x)*x) - 
       (16*(-370 + 1236*x + 10003*x^2 - 13431*x^3 + 5022*x^4)*
         PolyLog[2, 1 - x])/(27*(-1 + x)*x) + 
       (64*(-456 + 539*x + 945*x^2 - 1782*x^3 + 729*x^4)*PolyLog[3, 1 - x])/
        (27*(-1 + x)*x) - (32*(-4199 + 10580*x - 8338*x^2 + 2052*x^3)*
         PolyLog[3, x])/(27*(-1 + x)*x) + 
       (16*(-7933 + 21002*x - 17963*x^2 + 4914*x^3 + 1458*x^4)*Zeta[3])/
        (27*(-1 + x)*x)) + 
     ms*((2*Pi^4*(-8136 + 96139*x - 220381*x^2 + 256051*x^3 + 44369*x^4 - 
          263952*x^5 + 81540*x^6))/(1215*(-1 + x)^2*x^2) - 
       (16*(45036 + 162249*x - 592637*x^2 + 338506*x^3 + 1136422*x^4 - 
          1566810*x^5 + 522270*x^6))/(243*(-1 + x)^2*x^2) + 
       Pi^2*((-4*(-14994 - 178523*x + 821010*x^2 - 1492010*x^3 + 
            1263595*x^4 - 621108*x^5 + 207036*x^6))/(243*(-1 + x)^2*x^2) + 
         (32*(-112 + 467*x - 757*x^2 + 472*x^3 + 34*x^4 - 324*x^5 + 108*x^6)*
           Log[2])/(27*(-1 + x)^2*x^2)) + 
       (16*(-52 + 3488*x - 5420*x^2 - 7269*x^3 + 31467*x^4 - 33399*x^5 + 
          11133*x^6)*Log[ms]^4)/(81*(-1 + x)^2*x^2) - 
       (4*(2124 + 33330*x - 62144*x^2 + 37204*x^3 + 5140*x^4 + 16073*x^5 - 
          46695*x^6 + 19656*x^7)*Log[1 - x]^3)/(81*(-1 + x)^2*x^3) + 
       ((336 - 1740*x - 18002*x^2 + 63559*x^3 - 55966*x^4 - 1559*x^5 + 
          9468*x^6)*Log[1 - x]^4)/(81*(-1 + x)^2*x^2) + 
       ((-4*(-4688 - 20999*x + 46611*x^2 - 27446*x^3 - 73040*x^4 + 
            148679*x^5 - 90897*x^6 + 19656*x^7))/(81*(-1 + x)^3*x^2) - 
         (8*(-1952 - 1428*x + 21640*x^2 - 53757*x^3 + 61563*x^4 - 31022*x^5 + 
            4734*x^6)*Log[1 - x])/(81*(-1 + x)^2*x^2))*Log[x]^3 + 
       ((-3904 + 21918*x - 36691*x^2 - 13465*x^3 + 78259*x^4 - 55249*x^5 + 
          9468*x^6)*Log[x]^4)/(81*(-1 + x)^2*x^2) + 
       Log[ms]^3*((4*(-13360 + 55233*x - 3575*x^2 - 299696*x^3 + 640798*x^4 - 
            589140*x^5 + 196380*x^6))/(81*(-1 + x)^2*x^2) - 
         (8*(408 - 5798*x + 7874*x^2 + 17475*x^3 - 5393*x^4 - 27720*x^5 + 
            13122*x^6)*Log[1 - x])/(81*(-1 + x)^2*x^2) - 
         (8*(-32 + 19065*x - 52429*x^2 + 18857*x^3 + 52837*x^4 - 51012*x^5 + 
            13122*x^6)*Log[x])/(81*(-1 + x)^2*x^2)) + 
       Log[ms]^2*((-2*Pi^2*(-312 + 62903*x - 39949*x^2 - 184976*x^3 + 
            440158*x^4 - 417204*x^5 + 139068*x^6))/(81*(-1 + x)^2*x^2) - 
         (4*(-5616 + 193115*x - 507731*x^2 + 450924*x^3 + 220308*x^4 - 
            534924*x^5 + 178308*x^6))/(81*(-1 + x)^2*x^2) - 
         (4*(2092 - 7108*x + 22054*x^2 - 35612*x^3 + 63889*x^4 - 89595*x^5 + 
            36936*x^6)*Log[1 - x])/(27*(-1 + x)^2*x^2) + 
         (2*(548 + 916*x - 14402*x^2 + 50491*x^3 - 39232*x^4 + 639*x^5 + 
            720*x^6)*Log[1 - x]^2)/(27*(-1 + x)^2*x^2) + 
         ((-4*(-7344 + 40639*x - 43358*x^2 - 62714*x^3 + 169954*x^4 - 
              132021*x^5 + 36936*x^6))/(27*(-1 + x)^2*x^2) - 
           (32*(-41 + 774*x - 1935*x^2 + 2232*x^3 - 891*x^4 - 270*x^5 + 
              90*x^6)*Log[1 - x])/(27*(-1 + x)^2*x^2))*Log[x] + 
         (2*(-320 + 25828*x - 81131*x^2 + 85647*x^3 - 25237*x^4 - 4959*x^5 + 
            720*x^6)*Log[x]^2)/(27*(-1 + x)^2*x^2)) + 
       Log[1 - x]^2*((-2*Pi^2*(-188 + 19792*x - 34490*x^2 + 575*x^3 + 
            66602*x^4 - 70819*x^5 + 18216*x^6))/(81*(-1 + x)^2*x^2) + 
         (4*(3048 + 65658*x - 216632*x^2 + 263808*x^3 - 259042*x^4 + 
            134607*x^5 - 24327*x^6 + 4320*x^7))/(81*(-1 + x)^2*x^3) - 
         (4*(-604 + 8272*x - 54332*x^2 + 97403*x^3 - 77330*x^4 + 12895*x^5 + 
            9468*x^6)*PolyLog[2, 1 - x])/(27*(-1 + x)^2*x^2)) + 
       (8*Pi^2*(-658 + 12479*x - 35783*x^2 + 31502*x^3 - 11470*x^4 + 
          4588*x^5)*PolyLog[2, x])/(81*(-1 + x)^2*x^2) + 
       Log[x]^2*((-2*Pi^2*(-312 + 25854*x - 68103*x^2 + 76887*x^3 - 
            14253*x^4 - 38477*x^5 + 18216*x^6))/(81*(-1 + x)^2*x^2) + 
         (4*(28560 - 55037*x - 92425*x^2 + 238370*x^3 - 200288*x^4 + 
            79365*x^5 - 5913*x^6 + 4320*x^7))/(81*(-1 + x)^3*x^2) + 
         (4*(4080 - 15531*x + 77443*x^2 - 87780*x^3 - 56992*x^4 + 
            160935*x^5 - 101049*x^6 + 19656*x^7)*Log[1 - x])/
          (27*(-1 + x)^3*x^2) + (4*(4 - 37487*x + 118542*x^2 - 121379*x^3 + 
            30538*x^4 + 10824*x^5)*Log[1 - x]^2)/(27*(-1 + x)^2*x^2) - 
         (4*(-4228 - 3780*x + 44867*x^2 - 106393*x^3 + 129165*x^4 - 
            69703*x^5 + 9468*x^6)*PolyLog[2, x])/(27*(-1 + x)^2*x^2)) - 
       (8*(-762 - 16564*x + 26096*x^2 - 47802*x^3 + 87520*x^4 - 30717*x^5 - 
          39015*x^6 + 19656*x^7)*PolyLog[3, 1 - x])/(27*(-1 + x)^2*x^3) - 
       (8*(1588 - 7781*x + 71809*x^2 - 97232*x^3 - 36670*x^4 + 147969*x^5 - 
          98577*x^6 + 19656*x^7)*PolyLog[3, x])/(27*(-1 + x)^3*x^2) - 
       (8*(-692 + 4880*x - 79596*x^2 + 188837*x^3 - 161042*x^4 + 34565*x^5 + 
          9468*x^6)*PolyLog[4, 1 - x])/(27*(-1 + x)^2*x^2) - 
       (8*(-3580 + 2336*x + 8333*x^2 - 79679*x^3 + 153803*x^4 - 91373*x^5 + 
          9468*x^6)*PolyLog[4, x])/(27*(-1 + x)^2*x^2) - 
       (16*(-346 - 8585*x + 24223*x^2 - 4122*x^3 - 18040*x^4 + 7216*x^5)*
         PolyLog[2, 2, x])/(27*(-1 + x)^2*x^2) - 
       (8*(-762 - 12026*x + 61394*x^2 - 336285*x^3 + 1049115*x^4 - 
          1861047*x^5 + 1960149*x^6 - 1148400*x^7 + 287100*x^8)*Zeta[3])/
        (27*(-1 + x)^3*x^3) + Log[1 - x]*
        ((8*(-13608 + 63644*x - 49832*x^2 + 132740*x^3 - 106549*x^4 - 
            110043*x^5 + 34992*x^6))/(81*(-1 + x)^2*x^2) + 
         (4*Pi^2*(438 - 19456*x + 20624*x^2 + 31718*x^3 - 190981*x^4 + 
            356512*x^5 - 318111*x^6 + 110808*x^7))/(81*(-1 + x)^2*x^3) + 
         (8*(-762 - 16564*x + 26096*x^2 - 47802*x^3 + 87520*x^4 - 30717*x^5 - 
            39015*x^6 + 19656*x^7)*PolyLog[2, 1 - x])/(27*(-1 + x)^2*x^3) + 
         (16*(-324 + 3288*x - 33482*x^2 + 71560*x^3 - 59593*x^4 + 11865*x^5 + 
            4734*x^6)*PolyLog[3, 1 - x])/(27*(-1 + x)^2*x^2) - 
         (16*(38 - 15339*x + 48686*x^2 - 49189*x^3 + 14006*x^4 + 2020*x^5)*
           PolyLog[3, x])/(27*(-1 + x)^2*x^2) - 
         (16*(-300 + 10009*x - 48695*x^2 + 83465*x^3 - 53949*x^4 + 8912*x^5)*
           Zeta[3])/(27*(-1 + x)^2*x^2)) + 
       Log[x]*((8*(-48656 + 404259*x - 866456*x^2 + 694046*x^3 - 131884*x^4 - 
            99909*x^5 + 34992*x^6))/(81*(-1 + x)^2*x^2) + 
         (4*Pi^2*(8448 + 2572*x - 90315*x^2 + 348974*x^3 - 698194*x^4 + 
            774814*x^5 - 457545*x^6 + 110808*x^7))/(81*(-1 + x)^3*x^2) + 
         (4*(-762 - 15980*x + 21458*x^2 - 39418*x^3 + 80092*x^4 - 32583*x^5 - 
            36543*x^6 + 19656*x^7)*Log[1 - x]^2)/(27*(-1 + x)^2*x^3) - 
         (8*(-222 - 127*x - 9463*x^2 + 23045*x^3 - 22537*x^4 + 2618*x^5 + 
            4734*x^6)*Log[1 - x]^3)/(81*(-1 + x)^2*x^2) + 
         (8*(1588 - 7781*x + 71809*x^2 - 97232*x^3 - 36670*x^4 + 147969*x^5 - 
            98577*x^6 + 19656*x^7)*PolyLog[2, x])/(27*(-1 + x)^3*x^2) + 
         Log[1 - x]*((-16*(901 - 5557*x + 13007*x^2 - 15620*x^3 + 9610*x^4 - 
              2160*x^5 + 720*x^6))/(27*(-1 + x)^2*x^2) + 
           (8*Pi^2*(8 + 15077*x - 26698*x^2 + 6581*x^3 + 21620*x^4 - 
              25030*x^5 + 9108*x^6))/(81*(-1 + x)^2*x^2) + 
           (16*(-124 - 9175*x + 29578*x^2 - 31157*x^3 + 6066*x^4 + 5196*x^5)*
             PolyLog[2, 1 - x])/(27*(-1 + x)^2*x^2) + 
           (16*(38 - 15339*x + 48686*x^2 - 49189*x^3 + 14006*x^4 + 2020*x^5)*
             PolyLog[2, x])/(27*(-1 + x)^2*x^2)) - 
         (16*(-124 - 9175*x + 29578*x^2 - 31157*x^3 + 6066*x^4 + 5196*x^5)*
           PolyLog[3, 1 - x])/(27*(-1 + x)^2*x^2) + 
         (16*(-1952 - 361*x + 13300*x^2 - 46518*x^3 + 70742*x^4 - 40269*x^5 + 
            4734*x^6)*PolyLog[3, x])/(27*(-1 + x)^2*x^2) + 
         (16*(212 - 16807*x + 57097*x^2 - 47333*x^3 - 8651*x^4 + 16128*x^5)*
           Zeta[3])/(27*(-1 + x)^2*x^2)) + 
       Log[ms]*((-8*Pi^2*(-3840 + 759*x + 29089*x^2 - 125180*x^3 + 
            226300*x^4 - 196452*x^5 + 65484*x^6))/(81*(-1 + x)^2*x^2) - 
         (8*(-85488 + 934417*x - 1554853*x^2 - 1233192*x^3 + 6801756*x^4 - 
            7422192*x^5 + 2474064*x^6))/(243*(-1 + x)^2*x^2) + 
         (4*(762 + 16060*x - 23968*x^2 + 15586*x^3 + 4299*x^4 - 14274*x^5 - 
            1953*x^6 + 2160*x^7)*Log[1 - x]^2)/(27*(-1 + x)^2*x^3) - 
         (8*(140 + 2457*x - 15845*x^2 + 35728*x^3 - 28045*x^4 + 4405*x^5 + 
            360*x^6)*Log[1 - x]^3)/(81*(-1 + x)^2*x^2) + 
         ((4*(1328 - 35890*x + 78091*x^2 - 73418*x^3 + 20766*x^4 + 
              19368*x^5 - 13167*x^6 + 2160*x^7))/(27*(-1 + x)^3*x^2) + 
           (8*(-720 + 3271*x - 7249*x^2 - 1481*x^3 + 12452*x^4 - 6907*x^5 + 
              360*x^6)*Log[1 - x])/(27*(-1 + x)^2*x^2))*Log[x]^2 - 
         (8*(-800 + 10044*x - 27481*x^2 + 25202*x^3 - 620*x^4 - 6565*x^5 + 
            360*x^6)*Log[x]^3)/(81*(-1 + x)^2*x^2) + 
         Log[1 - x]*((-8*(-7092 - 13330*x + 16104*x^2 - 46395*x^3 - 
              17450*x^4 + 49887*x^5 + 6804*x^6))/(81*(-1 + x)^2*x^2) + 
           (8*Pi^2*(-420 - 228*x + 5564*x^2 - 2327*x^3 + 31306*x^4 - 
              55921*x^5 + 21870*x^6))/(81*(-1 + x)^2*x^2) + 
           (16*(-140 - 1508*x - 615*x^2 + 8433*x^3 - 10723*x^4 + 3393*x^5 + 
              360*x^6)*PolyLog[2, 1 - x])/(27*(-1 + x)^2*x^2)) + 
         Log[x]*((-8*(-11472 - 100152*x + 373149*x^2 - 518755*x^3 + 
              334045*x^4 - 90711*x^5 + 6804*x^6))/(81*(-1 + x)^2*x^2) + 
           (8*Pi^2*(-156 + 19242*x - 44741*x^2 - 1087*x^3 + 79751*x^4 - 
              75299*x^5 + 21870*x^6))/(81*(-1 + x)^2*x^2) - 
           (16*(-382 + 835*x - 263*x^2 - 1504*x^3 + 1652*x^4 - 1080*x^5 + 
              360*x^6)*Log[1 - x])/(9*(-1 + x)^2*x^2) + 
           (8*(-274 - 1763*x - 650*x^2 + 13543*x^3 - 16683*x^4 + 4747*x^5 + 
              360*x^6)*Log[1 - x]^2)/(27*(-1 + x)^2*x^2) + 
           (16*(-800 + 1206*x - 324*x^2 - 6671*x^3 + 11642*x^4 - 5553*x^5 + 
              360*x^6)*PolyLog[2, x])/(27*(-1 + x)^2*x^2)) - 
         (16*(-140 - 1508*x - 615*x^2 + 8433*x^3 - 10723*x^4 + 3393*x^5 + 
            360*x^6)*PolyLog[3, 1 - x])/(27*(-1 + x)^2*x^2) - 
         (16*(-800 + 1206*x - 324*x^2 - 6671*x^3 + 11642*x^4 - 5553*x^5 + 
            360*x^6)*PolyLog[3, x])/(27*(-1 + x)^2*x^2) - 
         (16*(-1380 - 5700*x + 49687*x^2 - 119294*x^3 + 137947*x^4 - 
            93960*x^5 + 31320*x^6)*Zeta[3])/(27*(-1 + x)^2*x^2))) + 
     ms^2*((-9109152 + 27190164*x - 115853447*x^2 + 392544374*x^3 - 
         835307183*x^4 + 1049615328*x^5 - 821160664*x^6 + 403961904*x^7 - 
         100990476*x^8)/(1458*(-1 + x)^3*x^3) + 
       (2*Pi^4*(69532 - 251428*x + 233581*x^2 - 227962*x^3 + 1299332*x^4 - 
          1708355*x^5 + 913125*x^6 - 460548*x^7 + 194796*x^8))/
        (1215*(-1 + x)^3*x^3) + Pi^2*((207936 - 600241*x + 1889347*x^2 - 
           6632353*x^3 + 7635837*x^4 + 11100345*x^5 - 30840011*x^6 + 
           23262768*x^7 - 5815692*x^8)/(243*(-1 + x)^3*x^3) + 
         (64*(-15 + 14*x + 90*x^2 - 424*x^3 + 752*x^4 - 648*x^5 + 216*x^6)*
           Log[2])/(27*(-1 + x)^2*x^2)) + 
       (2*(-1152 + 45679*x - 80146*x^2 - 399757*x^3 + 2125158*x^4 - 
          4420281*x^5 + 4990003*x^6 - 3014208*x^7 + 753552*x^8)*Log[ms]^4)/
        (81*(-1 + x)^3*x^3) - (2*(5664 + 80780*x - 198804*x^2 + 304712*x^3 - 
          324116*x^4 + 174538*x^5 - 686649*x^6 + 1651696*x^7 - 1486141*x^8 + 
          453456*x^9)*Log[1 - x]^3)/(81*(-1 + x)^3*x^4) + 
       ((-258 - 13702*x + 95288*x^2 - 283804*x^3 + 324018*x^4 - 174769*x^5 + 
          168328*x^6 - 193605*x^7 + 79272*x^8)*Log[1 - x]^4)/
        (81*(-1 + x)^3*x^3) + 
       ((-2*(24864 - 192512*x + 385635*x^2 - 303584*x^3 - 1163785*x^4 + 
            4651820*x^5 - 7353579*x^6 + 6086984*x^7 - 2594963*x^8 + 
            453456*x^9))/(81*(-1 + x)^4*x^3) - 
         (8*(3096 - 31688*x + 92033*x^2 - 213344*x^3 + 485898*x^4 - 
            719066*x^5 + 580321*x^6 - 236157*x^7 + 39636*x^8)*Log[1 - x])/
          (81*(-1 + x)^3*x^3))*Log[x]^3 + 
       ((768 - 36598*x + 119125*x^2 - 294195*x^3 + 747958*x^4 - 1208726*x^5 + 
          1032709*x^6 - 440571*x^7 + 79272*x^8)*Log[x]^4)/
        (81*(-1 + x)^3*x^3) + Log[ms]^3*
        ((2*(7008 + 3128*x + 114983*x^2 - 2131278*x^3 + 9236779*x^4 - 
            19419168*x^5 + 22496056*x^6 - 13734000*x^7 + 3433500*x^8))/
          (81*(-1 + x)^3*x^3) - (16*(396 - 6599*x + 14470*x^2 - 3206*x^3 + 
            21165*x^4 - 114100*x^5 + 203278*x^6 - 169146*x^7 + 52974*x^8)*
           Log[1 - x])/(81*(-1 + x)^3*x^3) - 
         (16*(-768 + 13679*x - 28782*x^2 - 52448*x^3 + 287905*x^4 - 
            520046*x^5 + 502528*x^6 - 254646*x^7 + 52974*x^8)*Log[x])/
          (81*(-1 + x)^3*x^3)) + Log[ms]^2*
        ((-103072 - 830406*x + 4966401*x^2 - 7570204*x^3 - 2883615*x^4 + 
           21762366*x^5 - 30187298*x^6 + 19657008*x^7 - 4914252*x^8)/
          (81*(-1 + x)^3*x^3) - (2*Pi^2*(-5880 + 135362*x - 222951*x^2 - 
            590661*x^3 + 3405992*x^4 - 7081773*x^5 + 7942223*x^6 - 
            4784256*x^7 + 1196064*x^8))/(81*(-1 + x)^3*x^3) - 
         (2*(412 - 8320*x + 80008*x^2 - 251400*x^3 + 654592*x^4 - 
            1557631*x^5 + 2430748*x^6 - 1943001*x^7 + 590976*x^8)*Log[1 - x])/
          (27*(-1 + x)^3*x^3) + (2*(-728 + 10610*x - 43798*x^2 + 64860*x^3 - 
            15596*x^4 - 30195*x^5 + 18268*x^6 - 14877*x^7 + 8640*x^8)*
           Log[1 - x]^2)/(27*(-1 + x)^3*x^3) + 
         ((-2*(-3616 + 61002*x - 117423*x^2 - 495239*x^3 + 2690942*x^4 - 
              5318492*x^5 + 5377069*x^6 - 2784807*x^7 + 590976*x^8))/
            (27*(-1 + x)^3*x^3) - (8*(-1036 + 12529*x - 34011*x^2 + 
              41144*x^3 - 11702*x^4 - 22740*x^5 + 27740*x^6 - 17280*x^7 + 
              4320*x^8)*Log[1 - x])/(27*(-1 + x)^3*x^3))*Log[x] + 
         (2*(-2816 + 21176*x - 41221*x^2 - 29031*x^3 + 191554*x^4 - 
            250836*x^5 + 156049*x^6 - 54243*x^7 + 8640*x^8)*Log[x]^2)/
          (27*(-1 + x)^3*x^3)) + Log[1 - x]^2*
        ((-2*Pi^2*(1058 + 38046*x - 132170*x^2 + 309604*x^3 - 170982*x^4 - 
            452077*x^5 + 828918*x^6 - 578181*x^7 + 149904*x^8))/
          (81*(-1 + x)^3*x^3) + (-9144 - 235032*x + 74448*x^2 + 205132*x^3 + 
           215334*x^4 + 1579106*x^5 - 5860089*x^6 + 5977628*x^7 - 
           1960983*x^8 + 51840*x^9)/(81*(-1 + x)^3*x^4) - 
         (4*(578 + 4318*x + 12258*x^2 - 137840*x^3 + 152484*x^4 + 43029*x^5 - 
            17008*x^6 - 129543*x^7 + 79272*x^8)*PolyLog[2, 1 - x])/
          (27*(-1 + x)^3*x^3)) - (8*Pi^2*(761 - 25069*x + 47015*x^2 + 
          79624*x^3 - 279200*x^4 + 337178*x^5 - 225498*x^6 + 64428*x^7)*
         PolyLog[2, x])/(81*(-1 + x)^3*x^3) + 
       Log[x]^2*((-2*Pi^2*(-5880 + 116322*x - 260739*x^2 + 158445*x^3 + 
            259348*x^4 - 774254*x^5 + 978963*x^6 - 621051*x^7 + 149904*x^8))/
          (81*(-1 + x)^3*x^3) + (-38240 + 747684*x - 2360477*x^2 + 
           3412240*x^3 + 1310461*x^4 - 11334448*x^5 + 14569657*x^6 - 
           7843996*x^7 + 1494423*x^8 + 51840*x^9)/(81*(-1 + x)^4*x^3) + 
         (2*(-14844 + 62272*x - 107631*x^2 + 949950*x^3 - 4008349*x^4 + 
            8403048*x^5 - 10103077*x^6 + 7125502*x^7 - 2758295*x^8 + 
            453456*x^9)*Log[1 - x])/(27*(-1 + x)^4*x^3) - 
         (4*(759 - 5548*x - 34219*x^2 + 141909*x^3 - 180107*x^4 + 
            101184*x^5 - 34184*x^6 + 10512*x^7)*Log[1 - x]^2)/
          (27*(-1 + x)^3*x^3) - (4*(7548 - 65722*x + 188025*x^2 - 
            467453*x^3 + 1127544*x^4 - 1659810*x^5 + 1295807*x^6 - 
            504633*x^7 + 79272*x^8)*PolyLog[2, x])/(27*(-1 + x)^3*x^3)) - 
       (4*(-2032 - 41016*x + 90900*x^2 - 80416*x^3 + 70016*x^4 + 50784*x^5 - 
          561525*x^6 + 1349418*x^7 - 1314729*x^8 + 453456*x^9)*
         PolyLog[3, 1 - x])/(27*(-1 + x)^3*x^4) - 
       (4*(-14856 + 73568*x - 204495*x^2 + 1172098*x^3 - 4235117*x^4 + 
          8530044*x^5 - 10162293*x^6 + 7156002*x^7 - 2766375*x^8 + 
          453456*x^9)*PolyLog[3, x])/(27*(-1 + x)^4*x^3) - 
       (8*(570 - 222*x + 30246*x^2 - 187596*x^3 + 187468*x^4 + 149947*x^5 - 
          183032*x^6 - 72489*x^7 + 79272*x^8)*PolyLog[4, 1 - x])/
        (27*(-1 + x)^3*x^3) - (8*(4164 - 25650*x + 43603*x^2 - 303223*x^3 + 
          1203648*x^4 - 1968718*x^5 + 1529161*x^6 - 561687*x^7 + 79272*x^8)*
         PolyLog[4, x])/(27*(-1 + x)^3*x^3) + 
       (16*(151 + 55*x - 21639*x^2 + 86490*x^3 - 120360*x^4 + 72672*x^5 - 
          24528*x^6 + 7008*x^7)*PolyLog[2, 2, x])/(27*(-1 + x)^3*x^3) - 
       (8*(-1016 - 56228*x + 244477*x^2 - 564521*x^3 + 1953224*x^4 - 
          7743837*x^5 + 19274179*x^6 - 28565064*x^7 + 24962346*x^8 - 
          11880720*x^9 + 2376144*x^10)*Zeta[3])/(27*(-1 + x)^4*x^4) + 
       Log[x]*((-822336 + 11436858*x - 43815575*x^2 + 68593743*x^3 - 
           67588142*x^4 + 58707740*x^5 - 33986667*x^6 + 6339123*x^7 + 
           1049760*x^8)/(243*(-1 + x)^3*x^3) + 
         (2*Pi^2*(-8416 + 128341*x - 589294*x^2 + 2469698*x^3 - 8748737*x^4 + 
            20085571*x^5 - 27712166*x^6 + 22320158*x^7 - 9719251*x^8 + 
            1772928*x^9))/(81*(-1 + x)^4*x^3) + 
         (2*(-2032 - 46500*x + 95852*x^2 - 96152*x^3 + 91888*x^4 + 
            91064*x^5 - 633481*x^6 + 1383558*x^7 - 1322809*x^8 + 453456*x^9)*
           Log[1 - x]^2)/(27*(-1 + x)^3*x^4) - 
         (8*(729 - 6523*x + 32055*x^2 - 100129*x^3 + 104408*x^4 - 23179*x^5 + 
            37030*x^6 - 80931*x^7 + 39636*x^8)*Log[1 - x]^3)/
          (81*(-1 + x)^3*x^3) + (4*(-14856 + 73568*x - 204495*x^2 + 
            1172098*x^3 - 4235117*x^4 + 8530044*x^5 - 10162293*x^6 + 
            7156002*x^7 - 2766375*x^8 + 453456*x^9)*PolyLog[2, x])/
          (27*(-1 + x)^4*x^3) + Log[1 - x]*
          ((-32*(683 - 15683*x + 59643*x^2 - 82198*x^3 + 30034*x^4 + 
              4206*x^5 + 13718*x^6 - 12960*x^7 + 3240*x^8))/
            (81*(-1 + x)^3*x^3) + (8*Pi^2*(-2748 + 42360*x - 95533*x^2 + 
              45637*x^3 + 169205*x^4 - 465250*x^5 + 561412*x^6 - 332022*x^7 + 
              74952*x^8))/(81*(-1 + x)^3*x^3) - 
           (16*(680 - 6202*x - 14*x^2 + 37314*x^3 - 61387*x^4 + 43080*x^5 - 
              18900*x^6 + 5400*x^7)*PolyLog[2, 1 - x])/(27*(-1 + x)^3*x^3) - 
           (16*(122 + 91*x - 17333*x^2 + 52924*x^3 - 60847*x^4 + 29592*x^5 - 
              5628*x^6 + 1608*x^7)*PolyLog[2, x])/(27*(-1 + x)^3*x^3)) + 
         (16*(680 - 6202*x - 14*x^2 + 37314*x^3 - 61387*x^4 + 43080*x^5 - 
            18900*x^6 + 5400*x^7)*PolyLog[3, 1 - x])/(27*(-1 + x)^3*x^3) + 
         (16*(2928 - 22843*x + 57907*x^2 - 192669*x^3 + 582798*x^4 - 
            907132*x^5 + 706242*x^6 - 266580*x^7 + 39636*x^8)*PolyLog[3, x])/
          (27*(-1 + x)^3*x^3) + (16*(11528 - 40944*x + 49751*x^2 + 
            19862*x^3 - 178445*x^4 + 267722*x^5 - 167917*x^6 + 39834*x^7)*
           Zeta[3])/(27*(-1 + x)^3*x^3)) + Log[1 - x]*
        ((-85496 - 1625008*x - 3770940*x^2 + 13758900*x^3 + 11503058*x^4 - 
           46695881*x^5 + 39780474*x^6 - 14737203*x^7 + 1049760*x^8)/
          (243*(-1 + x)^3*x^3) + (2*Pi^2*(1168 - 37792*x + 89704*x^2 - 
            59434*x^3 - 243516*x^4 + 1646765*x^5 - 5315864*x^6 + 
            8391558*x^7 - 6237101*x^8 + 1772928*x^9))/(81*(-1 + x)^3*x^4) + 
         (4*(-2032 - 41016*x + 90900*x^2 - 80416*x^3 + 70016*x^4 + 
            50784*x^5 - 561525*x^6 + 1349418*x^7 - 1314729*x^8 + 453456*x^9)*
           PolyLog[2, 1 - x])/(27*(-1 + x)^3*x^4) + 
         (16*(287 + 1024*x + 10626*x^2 - 81359*x^3 + 84988*x^4 + 48244*x^5 - 
            50010*x^6 - 50508*x^7 + 39636*x^8)*PolyLog[3, 1 - x])/
          (27*(-1 + x)^3*x^3) + (16*(122 + 91*x - 17333*x^2 + 52924*x^3 - 
            60847*x^4 + 29592*x^5 - 5628*x^6 + 1608*x^7)*PolyLog[3, x])/
          (27*(-1 + x)^3*x^3) - (16*(-1240 + 14365*x - 55285*x^2 + 
            105642*x^3 - 155960*x^4 + 169406*x^5 - 135449*x^6 + 46842*x^7)*
           Zeta[3])/(27*(-1 + x)^3*x^3)) + 
       Log[ms]*((1029696 - 12590726*x + 30045461*x^2 + 39369564*x^3 - 
           364077819*x^4 + 857618910*x^5 - 1026451746*x^6 + 634781808*x^7 - 
           158695452*x^8)/(243*(-1 + x)^3*x^3) - 
         (2*Pi^2*(7392 - 114945*x + 424471*x^2 - 1661197*x^3 + 5669653*x^4 - 
            12061203*x^5 + 14444297*x^6 - 8934768*x^7 + 2233692*x^8))/
          (81*(-1 + x)^3*x^3) + (2*(2032 + 46660*x - 102216*x^2 + 
            132044*x^3 - 149950*x^4 + 69864*x^5 + 3379*x^6 + 47028*x^7 - 
            100521*x^8 + 37440*x^9)*Log[1 - x]^2)/(27*(-1 + x)^3*x^4) - 
         (8*(-647 + 3432*x + 2281*x^2 - 45186*x^3 + 61823*x^4 - 4885*x^5 - 
            28110*x^6 + 6204*x^7 + 4320*x^8)*Log[1 - x]^3)/
          (81*(-1 + x)^3*x^3) + ((2*(14240 - 129858*x + 335619*x^2 - 
              539772*x^3 + 422995*x^4 + 165990*x^5 - 662947*x^6 + 
              590700*x^7 - 236439*x^8 + 37440*x^9))/(27*(-1 + x)^4*x^3) + 
           (8*(204 - 4573*x + 5100*x^2 - 23601*x^3 + 113660*x^4 - 
              191787*x^5 + 138831*x^6 - 41790*x^7 + 4320*x^8)*Log[1 - x])/
            (27*(-1 + x)^3*x^3))*Log[x]^2 - 
         (8*(-768 - 4631*x + 18405*x^2 - 50116*x^3 + 135288*x^4 - 
            198659*x^5 + 136278*x^6 - 40764*x^7 + 4320*x^8)*Log[x]^3)/
          (81*(-1 + x)^3*x^3) + Log[1 - x]*
          ((8*Pi^2*(1741 - 8018*x + 25711*x^2 + 23267*x^3 + 26382*x^4 - 
              391957*x^5 + 739607*x^6 - 597873*x^7 + 178200*x^8))/
            (81*(-1 + x)^3*x^3) - (2*(-23720 + 20468*x - 424512*x^2 + 
              335376*x^3 + 315856*x^4 - 837257*x^5 + 928116*x^6 - 
              776367*x^7 + 429624*x^8))/(81*(-1 + x)^3*x^3) + 
           (16*(447 - 3166*x + 11470*x^2 - 46802*x^3 + 59719*x^4 - 5487*x^5 - 
              24183*x^6 + 5166*x^7 + 4320*x^8)*PolyLog[2, 1 - x])/
            (27*(-1 + x)^3*x^3)) + Log[x]*
          ((8*Pi^2*(-2940 + 62921*x - 137394*x^2 - 55010*x^3 + 709147*x^4 - 
              1469552*x^5 + 1544096*x^6 - 827727*x^7 + 178200*x^8))/
            (81*(-1 + x)^3*x^3) - (2*(-32416 - 825830*x + 3751687*x^2 - 
              8674649*x^3 + 12952146*x^4 - 12486676*x^5 + 7523019*x^6 - 
              2660625*x^7 + 429624*x^8))/(81*(-1 + x)^3*x^3) - 
           (16*(-53 + 2354*x - 17460*x^2 + 22882*x^3 + 16244*x^4 - 
              59430*x^5 + 63490*x^6 - 37440*x^7 + 9360*x^8)*Log[1 - x])/
            (27*(-1 + x)^3*x^3) + (8*(364 - 5545*x + 24222*x^2 - 69059*x^3 + 
              76940*x^4 - 5529*x^5 - 32739*x^6 + 7230*x^7 + 4320*x^8)*
             Log[1 - x]^2)/(27*(-1 + x)^3*x^3) + 
           (16*(1484 - 16433*x + 41209*x^2 - 76274*x^3 + 152749*x^4 - 
              199821*x^5 + 132939*x^6 - 39726*x^7 + 4320*x^8)*PolyLog[2, x])/
            (27*(-1 + x)^3*x^3)) - (16*(447 - 3166*x + 11470*x^2 - 
            46802*x^3 + 59719*x^4 - 5487*x^5 - 24183*x^6 + 5166*x^7 + 
            4320*x^8)*PolyLog[3, 1 - x])/(27*(-1 + x)^3*x^3) - 
         (16*(1484 - 16433*x + 41209*x^2 - 76274*x^3 + 152749*x^4 - 
            199821*x^5 + 132939*x^6 - 39726*x^7 + 4320*x^8)*PolyLog[3, x])/
          (27*(-1 + x)^3*x^3) - (16*(13617 - 64304*x + 105474*x^2 - 
            167411*x^3 + 502663*x^4 - 1080333*x^5 + 1322751*x^6 - 
            825120*x^7 + 206280*x^8)*Zeta[3])/(27*(-1 + x)^3*x^3))) + 
     nl*((-44*Pi^4*(-4 + 23*x + 27*x^2))/(135*(-1 + x)) - 
       (16*(3260 - 11479*x + 16645*x^2 - 10332*x^3 + 5166*x^4))/
        (243*(-1 + x)*x) + (8*Pi^2*(2012 - 7015*x + 19147*x^2 - 24264*x^3 + 
          12132*x^4))/(243*(-1 + x)*x) - 
       (416*(4 - 17*x + 35*x^2 - 36*x^3 + 18*x^4)*Log[ms]^3)/
        (81*(-1 + x)*x) + (8*(162 - 1862*x + 4520*x^2 - 3733*x^3 + 63*x^4 + 
          162*x^5)*Log[1 - x]^2)/(81*(-1 + x)*x^2) - 
       (16*(11 - 182*x + 496*x^2 - 495*x^3 + 162*x^4)*Log[1 - x]^3)/
        (81*(-1 + x)*x) + ((8*(688 - 2959*x + 4681*x^2 - 1861*x^3 - 873*x^4 + 
            162*x^5))/(81*(-1 + x)^2*x) + (16*(-9 - 19*x + 18*x^2 + 18*x^3)*
           Log[1 - x])/(3*x) - (8*(46 - 77*x + 27*x^2)*Log[1 - x]^2)/x)*
        Log[x]^2 - (16*(-8 + 27*x - 17*x^2 - 153*x^3 + 162*x^4)*Log[x]^3)/
        (81*(-1 + x)*x) + Log[ms]^2*
        ((-2656*(4 - 17*x + 35*x^2 - 36*x^3 + 18*x^4))/(81*(-1 + x)*x) + 
         (16*(-1 + 2*x + 7*x^2 - 18*x^3 + 18*x^4)*Log[1 - x])/
          (3*(-1 + x)*x) + (16*(8 - 34*x + 61*x^2 - 54*x^3 + 18*x^4)*Log[x])/
          (3*(-1 + x)*x)) + Log[ms]*
        ((544*Pi^2*(4 - 17*x + 35*x^2 - 36*x^3 + 18*x^4))/(81*(-1 + x)*x) - 
         (16*(4424 - 18397*x + 36685*x^2 - 36576*x^3 + 18288*x^4))/
          (243*(-1 + x)*x) + (32*(-15 + 35*x + 49*x^2 - 171*x^3 + 270*x^4)*
           Log[1 - x])/(27*(-1 + x)*x) - (8*(-20 + 200*x - 433*x^2 + 333*x^3)*
           Log[1 - x]^2)/(27*(-1 + x)*x) + 
         ((32*(168 - 700*x + 1156*x^2 - 909*x^3 + 270*x^4))/(27*(-1 + x)*x) + 
           (32*(1 - 2*x + 2*x^2)*Log[1 - x])/(3*(-1 + x)*x))*Log[x] + 
         (8*(-80 + 333*x - 566*x^2 + 333*x^3)*Log[x]^2)/(27*(-1 + x)*x)) + 
       (16*Pi^2*(-46 + 119*x - 81*x^2 + 54*x^3)*PolyLog[2, x])/
        (9*(-1 + x)*x) - (32*(7 - 42*x + 231*x^2 - 220*x^3 + 54*x^4)*
         PolyLog[3, 1 - x])/(9*(-1 + x)*x) - 
       (32*(30 + 24*x - 105*x^2 + 4*x^3 + 54*x^4)*PolyLog[3, x])/
        (9*(-1 + x)*x) + (32*(-46 + 119*x - 81*x^2 + 54*x^3)*
         PolyLog[2, 2, x])/(3*(-1 + x)*x) + 
       (32*(217 - 545*x + 1427*x^2 - 1764*x^3 + 882*x^4)*Zeta[3])/
        (27*(-1 + x)*x) + Log[x]*((-16*Pi^2*(136 - 171*x + 181*x^2 - 
            699*x^3 + 486*x^4))/(81*(-1 + x)*x) + 
         (16*(1176 - 5839*x + 8476*x^2 - 5247*x^3 + 1512*x^4))/
          (81*(-1 + x)*x) + (16*(-8 + 71*x - 72*x^2 + 18*x^3)*Log[1 - x]^2)/
          (3*(-1 + x)) + (32*(30 + 24*x - 105*x^2 + 4*x^3 + 54*x^4)*
           PolyLog[2, x])/(9*(-1 + x)*x) + Log[1 - x]*
          ((16*Pi^2*(46 - 77*x + 27*x^2))/(9*x) - 
           (32*(-5 + 2*x + 7*x^2 - 18*x^3 + 9*x^4))/(9*(-1 + x)*x) - 
           (32*(46 - 77*x + 27*x^2)*PolyLog[2, 1 - x])/(3*x) - 
           (32*(46 - 77*x + 27*x^2)*PolyLog[2, x])/(3*x)) + 
         (32*(46 - 77*x + 27*x^2)*PolyLog[3, 1 - x])/(3*x) - 
         (32*(46 - 77*x + 27*x^2)*Zeta[3])/(3*x)) + 
       Log[1 - x]*((-16*Pi^2*(-67 - 38*x + 1000*x^2 - 1245*x^3 + 486*x^4))/
          (81*(-1 + x)*x) + (16*(78 - 1420*x + 1807*x^2 - 801*x^3 + 
            1512*x^4))/(81*(-1 + x)*x) + (32*(7 - 42*x + 231*x^2 - 220*x^3 + 
            54*x^4)*PolyLog[2, 1 - x])/(9*(-1 + x)*x) + 
         (32*(46 - 77*x + 27*x^2)*PolyLog[3, x])/(3*x) - 
         (32*(46 - 77*x + 27*x^2)*Zeta[3])/(3*x)) + 
       ms^2*((4*Pi^4*(340 - 239*x - 2301*x^2 + 2700*x^3))/(135*(-1 + x)*x) - 
         (2*Pi^2*(7840 - 14201*x + 5958*x^2 - 416862*x^3 + 1658497*x^4 - 
            2766828*x^5 + 2633524*x^6 - 1466784*x^7 + 366696*x^8))/
          (243*(-1 + x)^3*x^3) + (1632 + 241835*x - 153156*x^2 - 398356*x^3 + 
           2682497*x^4 - 8386290*x^5 + 11805942*x^6 - 7723296*x^7 + 
           1930824*x^8)/(243*(-1 + x)^3*x^3) + 
         (4*(-64 + 1992*x - 3960*x^2 - 8419*x^3 + 52737*x^4 - 107625*x^5 + 
            118195*x^6 - 70560*x^7 + 17640*x^8)*Log[ms]^3)/
          (81*(-1 + x)^3*x^3) + (8*(-432 + 4896*x - 9846*x^2 + 6784*x^3 + 
            9324*x^4 - 31973*x^5 + 36510*x^6 - 18579*x^7 + 3348*x^8)*
           Log[1 - x]^3)/(81*(-1 + x)^3*x^4) - 
         (2*(-16 + 122*x - 249*x^2 + 135*x^3)*Log[1 - x]^4)/(3*(-1 + x)*x) + 
         ((-8*(32 + 1222*x - 2045*x^2 + 8227*x^3 - 18796*x^4 + 15584*x^5 + 
              201*x^6 - 8205*x^7 + 3348*x^8))/(81*(-1 + x)^4*x^3) - 
           (32*(6 + 39*x - 166*x^2 + 135*x^3)*Log[1 - x])/(9*(-1 + x)*x))*
          Log[x]^3 + (2*(8 + 29*x - 156*x^2 + 135*x^3)*Log[x]^4)/
          (3*(-1 + x)*x) + Log[ms]^2*((32*Pi^2*(1 - 5*x + 5*x^2))/
            (3*(-1 + x)*x) + (2*(-992 + 27225*x - 60422*x^2 - 197880*x^3 + 
              1233457*x^4 - 2688150*x^5 + 3107266*x^6 - 1895328*x^7 + 
              473832*x^8))/(81*(-1 + x)^3*x^3) + 
           (8*(234 - 718*x + 778*x^2 - 922*x^3 + 1833*x^4 - 1848*x^5 + 
              675*x^6)*Log[1 - x])/(27*(-1 + x)^3*x^2) - 
           (4*(-16 + 122*x - 249*x^2 + 135*x^3)*Log[1 - x]^2)/
            (3*(-1 + x)*x) + ((-8*(32 - 214*x + 655*x^2 - 1430*x^3 + 
                2718*x^4 - 2202*x^5 + 675*x^6))/(27*(-1 + x)^2*x^3) - 
             (64*(1 - 5*x + 5*x^2)*Log[1 - x])/(3*(-1 + x)*x))*Log[x] + 
           (4*(8 + 29*x - 156*x^2 + 135*x^3)*Log[x]^2)/(3*(-1 + x)*x)) + 
         Log[1 - x]^2*((-20*Pi^2*(8 - 74*x + 135*x^2))/(9*x) + 
           (2*(-1944 + 18576*x - 8220*x^2 - 10722*x^3 + 9374*x^4 - 
              70048*x^5 + 107964*x^6 - 51141*x^7 + 4401*x^8))/
            (81*(-1 + x)^3*x^4) + (8*(-72 + 570*x - 1205*x^2 + 675*x^3)*
             PolyLog[2, 1 - x])/(3*(-1 + x)*x)) - 
         (32*Pi^2*(-8 + 151*x - 405*x^2 + 270*x^3)*PolyLog[2, x])/
          (9*(-1 + x)*x) + Log[x]^2*((20*Pi^2*(69 - 196*x + 135*x^2))/
            (9*(-1 + x)) - (2*(-1760 + 17769*x - 15895*x^2 + 57905*x^3 - 
              203271*x^4 + 249769*x^5 - 126795*x^6 + 15933*x^7 + 4401*x^8))/
            (81*(-1 + x)^4*x^3) + (8*(346 - 3651*x + 6129*x^2 - 1060*x^3 - 
              10914*x^4 + 19083*x^5 - 13065*x^6 + 3348*x^7)*Log[1 - x])/
            (27*(-1 + x)^4*x^2) - (32*(1 - 5*x + 5*x^2)*Log[1 - x]^2)/
            (3*(-1 + x)*x) - (8*(32 + 185*x - 820*x^2 + 675*x^3)*
             PolyLog[2, x])/(3*(-1 + x)*x)) + 
         (16*(-216 + 2232*x - 2862*x^2 + 2462*x^3 - 6498*x^4 + 11361*x^5 - 
            10371*x^6 + 3348*x^7)*PolyLog[3, 1 - x])/(27*(-1 + x)^2*x^4) - 
         (16*(544 - 4083*x + 6111*x^2 - 160*x^3 - 11922*x^4 + 19443*x^5 - 
            13065*x^6 + 3348*x^7)*PolyLog[3, x])/(27*(-1 + x)^4*x^2) + 
         (16*(-88 + 734*x - 1623*x^2 + 945*x^3)*PolyLog[4, 1 - x])/
          (3*(-1 + x)*x) - (16*(32 + 323*x - 1212*x^2 + 945*x^3)*
           PolyLog[4, x])/(3*(-1 + x)*x) + 
         (32*(108 - 1332*x + 4491*x^2 - 9548*x^3 + 18769*x^4 - 47878*x^5 + 
            111290*x^6 - 168760*x^7 + 151000*x^8 - 72540*x^9 + 14508*x^10)*
           Zeta[3])/(27*(-1 + x)^4*x^4) + Log[ms]*
          ((-4*Pi^2*(-5888 + 8264*x + 29559*x^2 - 124534*x^3 + 184487*x^4 - 
              146664*x^5 + 48888*x^6))/(81*(-1 + x)^2*x^2) + 
           (2*(7392 + 90019*x - 171120*x^2 - 2731354*x^3 + 14219959*x^4 - 
              31162236*x^5 + 36615908*x^6 - 22481568*x^7 + 5620392*x^8))/
            (243*(-1 + x)^3*x^3) - (4*(-432 + 4896*x - 9612*x^2 + 6066*x^3 + 
              10102*x^4 - 32895*x^5 + 38343*x^6 - 20427*x^7 + 4023*x^8)*
             Log[1 - x]^2)/(27*(-1 + x)^3*x^4) + 
           (16*(-16 + 122*x - 249*x^2 + 135*x^3)*Log[1 - x]^3)/
            (9*(-1 + x)*x) + ((4*(64 + 944*x - 930*x^2 + 5273*x^3 - 
                12563*x^4 + 6516*x^5 + 7998*x^6 - 11757*x^7 + 4023*x^8))/
              (27*(-1 + x)^4*x^3) + (16*(8 + 29*x - 156*x^2 + 135*x^3)*Log[
                1 - x])/(3*(-1 + x)*x))*Log[x]^2 - 
           (16*(8 + 29*x - 156*x^2 + 135*x^3)*Log[x]^3)/(9*(-1 + x)*x) + 
           Log[1 - x]*((32*Pi^2*(8 - 74*x + 135*x^2))/(9*x) + 
             (4*(2700 - 24552*x + 37320*x^2 - 28020*x^3 - 36085*x^4 + 
                155769*x^5 - 161376*x^6 + 55620*x^7))/(81*(-1 + x)^3*x^3) - 
             (32*(-16 + 122*x - 249*x^2 + 135*x^3)*PolyLog[2, 1 - x])/
              (3*(-1 + x)*x)) + Log[x]*((-32*Pi^2*(69 - 196*x + 135*x^2))/
              (9*(-1 + x)) - (4*(-1376 + 21617*x - 41820*x^2 + 104510*x^3 - 
                268820*x^4 + 355533*x^5 - 227964*x^6 + 55620*x^7))/
              (81*(-1 + x)^3*x^3) - (128*(-3 + x + 9*x^2 - 20*x^3 + 10*x^4)*
               Log[1 - x])/(3*(-1 + x)^2*x^2) - (16*(-16 + 122*x - 249*x^2 + 
                135*x^3)*Log[1 - x]^2)/(3*(-1 + x)*x) + 
             (32*(8 + 29*x - 156*x^2 + 135*x^3)*PolyLog[2, x])/
              (3*(-1 + x)*x)) + (32*(-16 + 122*x - 249*x^2 + 135*x^3)*
             PolyLog[3, 1 - x])/(3*(-1 + x)*x) - 
           (32*(8 + 29*x - 156*x^2 + 135*x^3)*PolyLog[3, x])/(3*(-1 + x)*x) + 
           (32*(8 - 13*x + 13*x^2)*Zeta[3])/(3*(-1 + x)*x)) + 
         Log[x]*((2*(-2848 - 9499*x + 131216*x^2 - 53986*x^3 - 281604*x^4 + 
              310053*x^5 - 103952*x^6 + 1440*x^7))/(81*(-1 + x)^3*x^3) - 
           (8*Pi^2*(2944 - 10699*x + 15600*x^2 + 1163*x^3 - 38822*x^4 + 
              57783*x^5 - 37446*x^6 + 9261*x^7))/(81*(-1 + x)^4*x^2) + 
           ((-32*Pi^2*(69 - 196*x + 135*x^2))/(9*(-1 + x)) - 
             (16*(3 + 104*x - 220*x^2 + 208*x^3 - 44*x^4 - 72*x^5 + 24*x^6))/
              (9*(-1 + x)^3*x^3))*Log[1 - x] - 
           (8*(-216 + 2232*x - 2628*x^2 + 1994*x^3 - 5706*x^4 + 11001*x^5 - 
              10371*x^6 + 3348*x^7)*Log[1 - x]^2)/(27*(-1 + x)^2*x^4) + 
           (32*(-14 + 112*x - 239*x^2 + 135*x^3)*Log[1 - x]^3)/
            (9*(-1 + x)*x) + (16*(544 - 4083*x + 6111*x^2 - 160*x^3 - 
              11922*x^4 + 19443*x^5 - 13065*x^6 + 3348*x^7)*PolyLog[2, x])/
            (27*(-1 + x)^4*x^2) + (32*(16 + 127*x - 508*x^2 + 405*x^3)*
             PolyLog[3, x])/(3*(-1 + x)*x) - (64*(69 - 196*x + 135*x^2)*
             Zeta[3])/(3*(-1 + x))) + Log[1 - x]*
          ((-2*(9180 - 98808*x + 148876*x^2 - 108512*x^3 + 240219*x^4 - 
              283419*x^5 + 93872*x^6 + 1440*x^7))/(81*(-1 + x)^3*x^3) + 
           (8*Pi^2*(216 - 2232*x + 3222*x^2 - 1080*x^3 - 12538*x^4 + 
              27588*x^5 - 27381*x^6 + 9261*x^7))/(81*(-1 + x)^2*x^4) - 
           (16*(-216 + 2232*x - 2862*x^2 + 2462*x^3 - 6498*x^4 + 11361*x^5 - 
              10371*x^6 + 3348*x^7)*PolyLog[2, 1 - x])/(27*(-1 + x)^2*x^4) - 
           (32*(-40 + 326*x - 707*x^2 + 405*x^3)*PolyLog[3, 1 - x])/
            (3*(-1 + x)*x) + (64*(8 - 74*x + 135*x^2)*Zeta[3])/(3*x))) + 
       ms*((4*Pi^4*(91 - 351*x + 397*x^2 + 540*x^3))/(135*(-1 + x)*x) - 
         (4*Pi^2*(108 + 5448*x - 29611*x^2 + 17438*x^3 + 68501*x^4 - 
            92664*x^5 + 30888*x^6))/(243*(-1 + x)^2*x^2) + 
         (8*(-2016 + 49128*x - 130729*x^2 + 74570*x^3 + 184295*x^4 - 
            265896*x^5 + 88632*x^6))/(243*(-1 + x)^2*x^2) + 
         (8*(-707 + 1130*x - 158*x^2 - 1944*x^3 + 972*x^4)*Log[ms]^3)/
          (81*(-1 + x)*x) + (4*(648 - 6408*x + 4724*x^2 + 284*x^3 - 
            1982*x^4 + 423*x^5)*Log[1 - x]^3)/(81*(-1 + x)*x^3) - 
         (2*(-6 + 39*x - 62*x^2 + 27*x^3)*Log[1 - x]^4)/(3*(-1 + x)*x) + 
         ((-4*(2311 - 1921*x + 2086*x^2 - 3414*x^3 - 133*x^4 + 423*x^5))/
            (81*(-1 + x)^3*x) - (16*(3 - 6*x - 40*x^2 + 54*x^3)*Log[1 - x])/
            (9*(-1 + x)*x))*Log[x]^3 + (2*(2 - 4*x - 19*x^2 + 27*x^3)*
           Log[x]^4)/(3*(-1 + x)*x) + Log[ms]^2*((8*Pi^2*(1 - 2*x + 2*x^2))/
            (3*(-1 + x)*x) + (4*(-1008 + 13345*x - 24538*x^2 - 1590*x^3 + 
              60735*x^4 - 71928*x^5 + 23976*x^6))/(81*(-1 + x)^2*x^2) + 
           (4*(-296 - 8*x + 622*x^2 + 477*x^3)*Log[1 - x])/(27*(-1 + x)*x) - 
           (4*(-6 + 39*x - 62*x^2 + 27*x^3)*Log[1 - x]^2)/(3*(-1 + x)*x) + 
           ((-4*(-795 + 2667*x - 2053*x^2 + 477*x^3))/(27*(-1 + x)*x) - 
             (16*(1 - 2*x + 2*x^2)*Log[1 - x])/(3*(-1 + x)*x))*Log[x] + 
           (4*(2 - 4*x - 19*x^2 + 27*x^3)*Log[x]^2)/(3*(-1 + x)*x)) + 
         Log[1 - x]^2*((-20*Pi^2*(-1 + x)*(-4 + 27*x))/(9*x) - 
           (4*(-1296 + 15660*x - 36760*x^2 + 26046*x^3 - 6167*x^4 + 
              1407*x^5 + 1350*x^6))/(81*(-1 + x)^2*x^3) + 
           (8*(-28 + 191*x - 306*x^2 + 135*x^3)*PolyLog[2, 1 - x])/
            (3*(-1 + x)*x)) - (96*Pi^2*(-1 + 3*x - 3*x^2 + 2*x^3)*
           PolyLog[2, x])/((-1 + x)*x) + Log[x]^2*
          ((20*Pi^2*x*(-23 + 27*x))/(9*(-1 + x)) + 
           (4*(240 - 10745*x + 38696*x^2 - 42448*x^3 + 21118*x^4 - 9507*x^5 + 
              1350*x^6))/(81*(-1 + x)^3*x^2) + 
           (4*(339 - 7695*x + 15950*x^2 - 11656*x^3 + 2963*x^4 + 423*x^5)*
             Log[1 - x])/(27*(-1 + x)^3*x) - (8*(139 - 302*x + 164*x^2)*
             Log[1 - x]^2)/(3*(-1 + x)*x) - (8*(8 - 16*x - 99*x^2 + 135*x^3)*
             PolyLog[2, x])/(3*(-1 + x)*x)) + 
         (8*(-324 + 3204*x - 3206*x^2 + 4498*x^3 - 5078*x^4 + 423*x^5)*
           PolyLog[3, 1 - x])/(27*(-1 + x)*x^3) - 
         (8*(483 - 7911*x + 15950*x^2 - 11584*x^3 + 2963*x^4 + 423*x^5)*
           PolyLog[3, x])/(27*(-1 + x)^3*x) + 
         (16*(-36 + 261*x - 422*x^2 + 189*x^3)*PolyLog[4, 1 - x])/
          (3*(-1 + x)*x) - (16*(8 - 16*x - 145*x^2 + 189*x^3)*PolyLog[4, x])/
          (3*(-1 + x)*x) - (1472*(-1 + 2*x)*PolyLog[2, 2, x])/
          (3*(-1 + x)*x) + (16*(162 - 1926*x + 6507*x^2 - 16766*x^3 + 
            31281*x^4 - 38364*x^5 + 30932*x^6 - 15552*x^7 + 3888*x^8)*
           Zeta[3])/(27*(-1 + x)^3*x^3) + Log[1 - x]*
          ((4*Pi^2*(324 - 3204*x + 2390*x^2 + 3422*x^3 - 9554*x^4 + 
              2637*x^5))/(81*(-1 + x)*x^3) + (8*(432 - 2524*x - 3530*x^2 + 
              8492*x^3 - 2767*x^4 + 3033*x^5))/(81*(-1 + x)^2*x^2) - 
           (8*(-324 + 3204*x - 3206*x^2 + 4498*x^3 - 5078*x^4 + 423*x^5)*
             PolyLog[2, 1 - x])/(27*(-1 + x)*x^3) - 
           (32*(-16 + 113*x - 182*x^2 + 81*x^3)*PolyLog[3, 1 - x])/
            (3*(-1 + x)*x) + (64*(-23 + 27*x)*PolyLog[3, x])/(3*x) + 
           (64*(27 - 58*x + 27*x^2)*Zeta[3])/(3*x)) + 
         Log[ms]*((-8*Pi^2*(-1567 + 280*x + 2636*x^2 - 5832*x^3 + 2916*x^4))/
            (81*(-1 + x)*x) + (8*(-8256 + 54232*x - 70771*x^2 - 123738*x^3 + 
              453909*x^4 - 470448*x^5 + 156816*x^6))/(243*(-1 + x)^2*x^2) - 
           (8*(162 - 1602*x + 1107*x^2 + 69*x^3 - 340*x^4 + 225*x^5)*
             Log[1 - x]^2)/(27*(-1 + x)*x^3) + 
           (16*(-6 + 39*x - 62*x^2 + 27*x^3)*Log[1 - x]^3)/(9*(-1 + x)*x) + 
           ((8*(379 + 584*x - 1524*x^2 + 959*x^3 - 785*x^4 + 225*x^5))/
              (27*(-1 + x)^3*x) + (16*(2 - 4*x - 19*x^2 + 27*x^3)*Log[1 - x])/
              (3*(-1 + x)*x))*Log[x]^2 - (16*(2 - 4*x - 19*x^2 + 27*x^3)*
             Log[x]^3)/(9*(-1 + x)*x) + Log[1 - x]*
            ((32*Pi^2*(-1 + x)*(-4 + 27*x))/(9*x) + (8*(864 - 8576*x + 
                10410*x^2 - 5676*x^3 - 673*x^4 + 4275*x^5))/(81*(-1 + x)^2*x^
                2) - (32*(-6 + 39*x - 62*x^2 + 27*x^3)*PolyLog[2, 1 - x])/
              (3*(-1 + x)*x)) + Log[x]*((-32*Pi^2*x*(-23 + 27*x))/
              (9*(-1 + x)) - (8*(-624 + 13899*x - 32094*x^2 + 34382*x^3 - 
                20702*x^4 + 4275*x^5))/(81*(-1 + x)^2*x^2) - 
             (64*(-2 - 3*x + 3*x^2)*Log[1 - x])/(3*(-1 + x)*x) - 
             (16*(-6 + 39*x - 62*x^2 + 27*x^3)*Log[1 - x]^2)/(3*(-1 + x)*x) + 
             (32*(2 - 4*x - 19*x^2 + 27*x^3)*PolyLog[2, x])/(3*(-1 + x)*x)) + 
           (32*(-6 + 39*x - 62*x^2 + 27*x^3)*PolyLog[3, 1 - x])/
            (3*(-1 + x)*x) - (32*(2 - 4*x - 19*x^2 + 27*x^3)*PolyLog[3, x])/
            (3*(-1 + x)*x) + (32*(4 - 35*x + 35*x^2)*Zeta[3])/
            (3*(-1 + x)*x)) + Log[x]*((-4*Pi^2*(3985 - 13189*x + 18298*x^2 - 
              8424*x^3 - 3631*x^4 + 2637*x^5))/(81*(-1 + x)^3*x) - 
           (8*(-3136 + 19989*x - 35674*x^2 + 27754*x^3 - 12398*x^4 + 
              3033*x^5))/(81*(-1 + x)^2*x^2) - 
           (4*(-324 + 3204*x - 2990*x^2 + 4426*x^3 - 5078*x^4 + 423*x^5)*
             Log[1 - x]^2)/(27*(-1 + x)*x^3) + 
           (16*(-11 + 76*x - 122*x^2 + 54*x^3)*Log[1 - x]^3)/(9*(-1 + x)*x) + 
           (8*(483 - 7911*x + 15950*x^2 - 11584*x^3 + 2963*x^4 + 423*x^5)*
             PolyLog[2, x])/(27*(-1 + x)^3*x) + Log[1 - x]*
            ((-32*Pi^2*(-23 + 50*x - 50*x^2 + 27*x^3))/(9*(-1 + x)*x) - 
             (32*(-3 + 23*x + 37*x^2 - 120*x^3 + 60*x^4))/(9*(-1 + x)^2*x^
                2) - (64*(-23 + 27*x)*PolyLog[2, 1 - x])/(3*x) - 
             (64*(-23 + 27*x)*PolyLog[2, x])/(3*x)) + 
           (64*(-23 + 27*x)*PolyLog[3, 1 - x])/(3*x) + 
           (32*(4 - 8*x - 61*x^2 + 81*x^3)*PolyLog[3, x])/(3*(-1 + x)*x) - 
           (64*(23 - 50*x + 4*x^2 + 27*x^3)*Zeta[3])/(3*(-1 + x)*x))));


==> HighEnergyFiniteRemainderQQ.m <==
(*

  High-energy expansion of the finite remainder

  2*Re < Mq0 | Mq2 >

  of the renormalized two-loop vitual amplitude for
 
  q qbar -> Q Qbar

  Result from

  "Virtual amplitudes and threshold behaviour of
   hadronic top-quark pair-production cross sections"

  by P. Baernreuther, M. Czakon and P. Fiedler

  The variables are

  x = t/s = 1/2*(1 - beta*cos(theta))

  ms = m^2/s = 1/4*(1 - beta^2)

*)

HighEnergyFiniteRemainderQQ = (788008*(1 - 2*x + 2*x^2))/243 + 
     (8*Pi^4*(203 - 505*x + 342*x^2))/135 + 
     Pi^2*((-16*(1210 - 1871*x + 776*x^2))/81 + 
       (128*(1 - 2*x + 2*x^2)*Log[2])/9) + (256*(1 - 2*x + 2*x^2)*Log[ms]^4)/
      9 + nl^2*((800*(1 - 2*x + 2*x^2))/81 - (32*Pi^2*(1 - 2*x + 2*x^2))/9 + 
       (320*(1 - 2*x + 2*x^2)*Log[ms])/27 + (32*(1 - 2*x + 2*x^2)*Log[ms]^2)/
        9 + ms*(1600/81 - (64*Pi^2)/9 + (640*Log[ms])/27 + 
         (64*Log[ms]^2)/9)) - (32*(24 - 51*x + 31*x^2)*Log[1 - x]^3)/27 - 
     (32*(3 - 6*x + 2*x^2)*Log[1 - x]^4)/27 + 
     ((-16*(28 - 92*x + 217*x^2))/27 + (64*(16 - 32*x + 29*x^2)*Log[1 - x])/
        27)*Log[x]^3 - (16*(-7 + 14*x + 29*x^2)*Log[x]^4)/27 + 
     Log[ms]^3*((-3328*(1 - 2*x + 2*x^2))/27 - 
       (256*(1 - 2*x + 2*x^2)*Log[1 - x])/9 - (896*(1 - 2*x + 2*x^2)*Log[x])/
        9) + Log[ms]^2*((-15496*(1 - 2*x + 2*x^2))/27 + 
       (112*Pi^2*(1 - 2*x + 2*x^2))/9 + (16*(45 - 98*x + 90*x^2)*Log[1 - x])/
        9 + (128*(1 - 2*x + 3*x^2)*Log[1 - x]^2)/9 + 
       ((56*(37 - 82*x + 90*x^2))/9 + (64*(1 - 2*x + 2*x^2)*Log[1 - x])/3)*
        Log[x] + (16*(71 - 142*x + 114*x^2)*Log[x]^2)/9) + 
     Log[1 - x]^2*((-512*Pi^2*(1 - 2*x + x^2))/27 - 
       (16*(-144 + 52*x + 235*x^2))/(27*x) + 
       (64*(3 - 6*x + 4*x^2)*PolyLog[2, 1 - x])/9) - 
     (80*Pi^2*(53 - 79*x + 40*x^2)*PolyLog[2, x])/27 + 
     Log[x]^2*((-4*Pi^2*(105 - 210*x + 808*x^2))/27 + 
       (8*(821 - 3204*x + 1285*x^2))/(27*(-1 + x)) + 
       (8*(153 + 14*x + 434*x^2)*Log[1 - x])/9 - 8*(-67 + 71*x)*
        Log[1 - x]^2 + (464*(1 - 2*x + 4*x^2)*PolyLog[2, x])/9) - 
     (32*(91 - 132*x + 62*x^2)*PolyLog[3, 1 - x])/9 - 
     (16*(147 + 26*x + 434*x^2)*PolyLog[3, x])/9 + 
     (512*(2 - 4*x + x^2)*PolyLog[4, 1 - x])/9 + 
     (32*(-41 + 82*x + 116*x^2)*PolyLog[4, x])/9 + 
     (32*(-71 + 97*x)*PolyLog[2, 2, x])/3 + 
     (16*(567 - 420*x + 590*x^2)*Zeta[3])/9 + 
     Log[ms]*((26320*(1 - 2*x + 2*x^2))/81 - 
       (16*Pi^2*(106 - 185*x + 170*x^2))/27 + 
       ((-32*Pi^2*(5 - 10*x + 8*x^2))/9 + (32*(292 - 527*x + 584*x^2))/27)*
        Log[1 - x] - (16*(-19 + 26*x)*Log[1 - x]^2)/9 - 
       (32*(-1 + 2*x)*Log[1 - x]^3)/3 + ((-112*Pi^2*(3 - 6*x + 8*x^2))/9 + 
         (112*(349 - 641*x + 584*x^2))/27 + (32*Log[1 - x])/3 - 
         (16*(-1 + 2*x)*Log[1 - x]^2)/3)*Log[x] + 
       ((152*(-1 + 8*x))/9 + (16*(-1 + 2*x)*Log[1 - x])/3)*Log[x]^2 + 
       (152*(-1 + 2*x)*Log[x]^3)/3 + (2944*(1 - 2*x + 2*x^2)*Zeta[3])/3) + 
     Log[1 - x]*((-16*Pi^2*(281 - 438*x + 270*x^2))/27 + 
       (64*(275 - 223*x + 550*x^2))/81 + (32*(91 - 132*x + 62*x^2)*
         PolyLog[2, 1 - x])/9 - (64*(11 - 22*x + 8*x^2)*PolyLog[3, 1 - x])/
        9 + (32*(-65 + 67*x)*PolyLog[3, x])/3 - 
       (32*(-212 + 235*x + 18*x^2)*Zeta[3])/9) + 
     Log[x]*((224*(602 - 877*x + 550*x^2))/81 - 
       (8*Pi^2*(806 - 729*x + 1890*x^2))/27 + 
       (32*(44 - 63*x + 31*x^2)*Log[1 - x]^2)/9 + 
       (32*(1 - 2*x + 8*x^2)*Log[1 - x]^3)/27 + 
       (16*(147 + 26*x + 434*x^2)*PolyLog[2, x])/9 + 
       Log[1 - x]*(64/3 - (16*Pi^2*(353 - 517*x + 352*x^2))/27 - 
         32*(-23 + 25*x)*PolyLog[2, 1 - x] - (32*(-65 + 67*x)*PolyLog[2, x])/
          3) + 32*(-23 + 25*x)*PolyLog[3, 1 - x] - 
       (64*(-3 + 6*x + 58*x^2)*PolyLog[3, x])/9 - 
       (16*(-199 + 20*x + 126*x^2)*Zeta[3])/9) + 
     nl*((-128288*(1 - 2*x + 2*x^2))/243 + (16*Pi^2*(109 - 182*x + 162*x^2))/
        27 + (512*(1 - 2*x + 2*x^2)*Log[ms]^3)/27 + 
       (32*(-8 + 13*x)*Log[1 - x]^2)/27 + (64*(1 - 2*x + x^2)*Log[1 - x]^3)/
        27 + ((-112*(-5 + 13*x))/27 - (112*(1 - 2*x + 2*x^2)*Log[1 - x])/9)*
        Log[x]^2 + (224*x^2*Log[x]^3)/27 + Log[ms]^2*
        ((32*(1 - 2*x + 2*x^2))/27 - (32*(1 - 2*x + 2*x^2)*Log[1 - x])/3 - 
         (112*(1 - 2*x + 2*x^2)*Log[x])/3) + 
       Log[ms]*((-20560*(1 - 2*x + 2*x^2))/81 + (224*Pi^2*(1 - 2*x + 2*x^2))/
          27 - (64*(10 - 17*x + 20*x^2)*Log[1 - x])/27 + 
         (32*(-1 + 2*x)*Log[1 - x]^2)/9 - (224*(13 - 23*x + 20*x^2)*Log[x])/
          27 - (112*(-1 + 2*x)*Log[x]^2)/9) + Log[1 - x]*
        ((-128*(7 - 2*x + 14*x^2))/81 + (32*Pi^2*(13 - 26*x + 18*x^2))/27 - 
         (64*(1 - 2*x + 2*x^2)*PolyLog[2, 1 - x])/9) + 
       Log[x]*((-448*(19 - 26*x + 14*x^2))/81 + 
         (112*Pi^2*(5 - 10*x + 18*x^2))/27 - (32*(1 - 2*x + 2*x^2)*
           Log[1 - x]^2)/9 - (224*(1 - 2*x + 2*x^2)*PolyLog[2, x])/9) + 
       (64*(1 - 2*x + 2*x^2)*PolyLog[3, 1 - x])/9 + 
       (224*(1 - 2*x + 2*x^2)*PolyLog[3, x])/9 - 
       (4448*(1 - 2*x + 2*x^2)*Zeta[3])/27 + 
       ms*((8*Pi^2*(-42 - 1933*x + 4803*x^2 - 5480*x^3 + 2640*x^4))/
          (81*(-1 + x)*x) - (32*(315 - 8177*x + 11870*x^2 - 7386*x^3 + 
            3468*x^4))/(243*(-1 + x)*x) - (32*(-9 - 64*x + 54*x^2)*Log[ms]^3)/
          27 + (32*(-3 - x + 7*x^2)*Log[1 - x]^2)/(27*(-1 + x)*x) + 
         Log[ms]^2*((-8*(-126 - 441*x + 2311*x^2 - 3400*x^3 + 1620*x^4))/
            (27*(-1 + x)*x) - (64*Log[1 - x])/3 - (224*Log[x])/3) + 
         ((112*(3 - 13*x + 7*x^2))/(27*(-1 + x)*x) - (224*Log[1 - x])/9)*
          Log[x]^2 + Log[ms]*((128*Pi^2*(15 - 32*x + 27*x^2))/27 - 
           (64*(-105 - 968*x + 2747*x^2 - 3198*x^3 + 1494*x^4))/
            (81*(-1 + x)*x) - (64*(-17 + 23*x)*Log[1 - x])/(27*(-1 + x)) + 
           (64*Log[1 - x]^2)/9 - (224*(-6 + 23*x)*Log[x])/(27*x) + 
           (224*Log[x]^2)/9) + Log[1 - x]*((320*Pi^2)/27 - 
           (64*(-4 + 43*x))/(81*(-1 + x)) - (128*PolyLog[2, 1 - x])/9) + 
         Log[x]*((1120*Pi^2)/27 - (224*(-39 + 43*x))/(81*x) - 
           (64*Log[1 - x]^2)/9 - (448*PolyLog[2, x])/9) + 
         (128*PolyLog[3, 1 - x])/9 + (448*PolyLog[3, x])/9 - 
         (128*(104 - 96*x + 81*x^2)*Zeta[3])/27) + 
       ms^2*((4*Pi^2*(84 - 168*x + 13223*x^2 - 69884*x^3 + 140577*x^4 - 
            123962*x^5 + 40154*x^6))/(81*(-1 + x)^2*x^2) - 
         (2*(588 - 3696*x + 3787*x^2 - 62876*x^3 + 196093*x^4 - 203802*x^5 + 
            70074*x^6))/(81*(-1 + x)^2*x^2) - 
         (4*(168 + 8775*x^2 - 49548*x^3 + 101069*x^4 - 89314*x^5 + 28898*x^6)*
           Log[ms]^2)/(27*(-1 + x)^2*x^2) - (8*(639 - 1998*x + 1798*x^2)*
           Log[ms]^3)/27 - (32*(-3 - 29*x + 17*x^2)*Log[1 - x])/
          (27*(-1 + x)^2*x) + (16*(1 + 2*x - 9*x^2 + 4*x^3)*Log[1 - x]^2)/
          (9*(-1 + x)^2*x^2) + (112*(-15 - 5*x + 17*x^2)*Log[x])/
          (27*(-1 + x)*x^2) - (56*(2 - 4*x - 3*x^2 + 4*x^3)*Log[x]^2)/
          (9*(-1 + x)^2*x^2) + Log[ms]*((8*Pi^2*(1259 - 3958*x + 3558*x^2))/
            27 - (4*(1134 - 1344*x + 58021*x^2 - 350608*x^3 + 746029*x^4 - 
              670842*x^5 + 217934*x^6))/(81*(-1 + x)^2*x^2) - 
           (32*(-7 + 4*x)*Log[1 - x])/(9*(-1 + x)^2) + (112*(3 + 4*x)*Log[x])/
            (9*x^2)) - (32*(273 - 906*x + 806*x^2)*Zeta[3])/9)) + 
     ms*((-8*Pi^4*(-189 + 1662*x + 3954*x^2 - 8479*x^3 + 2890*x^4))/
        (405*(-1 + x)*x) + (8*(26604 - 205495*x + 330859*x^2 - 268458*x^3 + 
          121314*x^4))/(243*(-1 + x)*x) + 
       Pi^2*((-8*(1257 - 6910*x + 22435*x^2 - 27000*x^3 + 11670*x^4))/
          (81*(-1 + x)*x) - (32*(-7 + 12*x - x^2 - 12*x^3 + 6*x^4)*Log[2])/
          (9*(-1 + x)*x)) - (8*(-3 - 156*x + 1143*x^2 - 1819*x^3 + 832*x^4)*
         Log[ms]^4)/(27*(-1 + x)*x) + (8*(-192 + 316*x - 172*x^2 + 193*x^3 - 
          411*x^4 + 216*x^5)*Log[1 - x]^3)/(27*(-1 + x)*x^2) - 
       (2*(12 + 167*x - 245*x^2 - 54*x^3 + 108*x^4)*Log[1 - x]^4)/
        (27*(-1 + x)*x) + ((4*(320 + 269*x - 1337*x^2 + 5503*x^3 - 4803*x^4 + 
            1512*x^5))/(27*(-1 + x)^2*x) + 
         (8*(-421 + 1877*x - 1822*x^2 + 378*x^3)*Log[1 - x])/(27*(-1 + x)))*
        Log[x]^3 + ((24 - 131*x - 2287*x^2 + 3126*x^3 - 756*x^4)*Log[x]^4)/
        (27*(-1 + x)*x) + Log[ms]^3*
        ((-8*(-409 - 966*x + 3547*x^2 - 4512*x^3 + 2206*x^4))/
          (27*(-1 + x)*x) + (16*(2 + 13*x + 31*x^2 - 102*x^3 + 54*x^4)*
           Log[1 - x])/(9*(-1 + x)*x) + (8*(-4 + 55*x + 433*x^2 - 858*x^3 + 
            378*x^4)*Log[x])/(9*(-1 + x)*x)) + 
       Log[ms]^2*((16*Pi^2*(9 - 70*x + 72*x^2 - 4*x^3 + 2*x^4))/
          (27*(-1 + x)*x) + (4*(-3336 - 171*x + 37423*x^2 - 66934*x^3 + 
            31962*x^4))/(27*(-1 + x)*x) + 
         (8*(-12 - 354*x + 677*x^2 - 877*x^3 + 456*x^4)*Log[1 - x])/
          (9*(-1 + x)*x) - (4*(-12 + 211*x - 285*x^2 + 74*x^3)*Log[1 - x]^2)/
          (9*(-1 + x)*x) + ((4*(-770 - 1471*x + 5894*x^2 - 6869*x^3 + 
              3192*x^4))/(9*(-1 + x)*x) + (32*(-1 - x + x^2)*Log[1 - x])/
            (3*(-1 + x)*x))*Log[x] + (2*(24 - 1019*x + 501*x^2 + 518*x^3)*
           Log[x]^2)/(9*(-1 + x)*x)) + Log[1 - x]^2*
        ((8*(186 - 103*x - 251*x^2 + 96*x^3))/(27*(-1 + x)*x) + 
         (4*Pi^2*(12 - 247*x + 689*x^2 - 634*x^3 + 216*x^4))/
          (27*(-1 + x)*x) + (8*(12 - 303*x + 202*x^2 + 108*x^3)*
           PolyLog[2, 1 - x])/(9*x)) - 
       (8*Pi^2*(4 - 65*x + x^2 - 124*x^3 + 180*x^4)*PolyLog[2, x])/
        (9*(-1 + x)*x) + Log[x]^2*((-4*(-126 - 1319*x - 529*x^2 + 672*x^3))/
          (27*(-1 + x)*x) + (2*Pi^2*(72 + 369*x - 799*x^2 - 1130*x^3 + 
            1512*x^4))/(27*(-1 + x)*x) - (4*(-98 - 551*x - 2227*x^2 + 
            6163*x^3 - 5531*x^4 + 1512*x^5)*Log[1 - x])/(9*(-1 + x)^2*x) + 
         (4*(-8 + 585*x - 669*x^2 + 96*x^3)*Log[1 - x]^2)/(3*(-1 + x)*x) + 
         (4*(-373 + 3755*x - 4162*x^2 + 756*x^3)*PolyLog[2, x])/
          (9*(-1 + x))) + (16*(96 - 144*x + 256*x^2 - 127*x^3 - 283*x^4 + 
          216*x^5)*PolyLog[3, 1 - x])/(9*(-1 + x)*x^2) + 
       (8*(-98 - 515*x - 2359*x^2 + 6307*x^3 - 5579*x^4 + 1512*x^5)*
         PolyLog[3, x])/(9*(-1 + x)^2*x) + 
       (16*(-36 + 573*x - 815*x^2 + 146*x^3 + 108*x^4)*PolyLog[4, 1 - x])/
        (9*(-1 + x)*x) + (8*(-48 + 709*x + 3517*x^2 - 5006*x^3 + 756*x^4)*
         PolyLog[4, x])/(9*(-1 + x)*x) - 
       (16*(-12 + 515*x - 683*x^2 + 192*x^3)*PolyLog[2, 2, x])/
        (9*(-1 + x)*x) + (8*(192 - 1638*x + 8385*x^2 - 27216*x^3 + 
          51803*x^4 - 46096*x^5 + 15302*x^6)*Zeta[3])/(9*(-1 + x)^2*x^2) + 
       Log[1 - x]*((-16*(1188 - 3284*x + 2819*x^2 - 4437*x^3 + 1296*x^4))/
          (81*(-1 + x)*x) - (8*Pi^2*(96 - 22*x - 1206*x^2 + 2903*x^3 - 
            3123*x^4 + 1368*x^5))/(27*(-1 + x)*x^2) - 
         (16*(96 - 144*x + 256*x^2 - 127*x^3 - 283*x^4 + 216*x^5)*
           PolyLog[2, 1 - x])/(9*(-1 + x)*x^2) - 
         (64*(-2 + 37*x - 55*x^2 + 10*x^3 + 9*x^4)*PolyLog[3, 1 - x])/
          (3*(-1 + x)*x) - (16*(-541 + 48*x)*PolyLog[3, x])/9 + 
         (16*(-12 + 357*x - 449*x^2 + 116*x^3)*Zeta[3])/(3*(-1 + x)*x)) + 
       Log[x]*((-8*(-18276 + 43381*x - 21712*x^2 - 5229*x^3 + 9072*x^4))/
          (81*(-1 + x)*x) - (4*Pi^2*(98 + 3671*x - 16515*x^2 + 28577*x^3 - 
            26139*x^4 + 9576*x^5))/(27*(-1 + x)^2*x) - 
         (8*(96 - 150*x + 262*x^2 - 103*x^3 - 307*x^4 + 216*x^5)*
           Log[1 - x]^2)/(9*(-1 + x)*x^2) + (16*(-6 - 69*x + 64*x^2 + 54*x^3)*
           Log[1 - x]^3)/(27*x) - (8*(-98 - 515*x - 2359*x^2 + 6307*x^3 - 
            5579*x^4 + 1512*x^5)*PolyLog[2, x])/(9*(-1 + x)^2*x) + 
         Log[1 - x]*((-64*(1 - 2*x + 2*x^2))/(3*(-1 + x)*x) - 
           (8*Pi^2*(-12 + 481*x - 152*x^2 + 756*x^3))/(27*x) + 
           (16*(-12 + 613*x - 733*x^2 + 144*x^3)*PolyLog[2, 1 - x])/
            (9*(-1 + x)*x) + (16*(-541 + 48*x)*PolyLog[2, x])/9) - 
         (16*(-12 + 613*x - 733*x^2 + 144*x^3)*PolyLog[3, 1 - x])/
          (9*(-1 + x)*x) - (32*(-2 + 14*x + 303*x^2 - 382*x^3 + 63*x^4)*
           PolyLog[3, x])/(3*(-1 + x)*x) - 
         (32*(-12 - 562*x + 133*x^2 + 453*x^3)*Zeta[3])/(9*(-1 + x)*x)) + 
       Log[ms]*((-8*Pi^2*(22 - 2095*x + 6828*x^2 - 8891*x^3 + 4108*x^4))/
          (27*(-1 + x)*x) + (8*(-12840 - 44467*x + 252859*x^2 - 373674*x^3 + 
            174762*x^4))/(81*(-1 + x)*x) - 
         (8*(-96 + 138*x - 91*x^2 - 121*x^3 + 88*x^4)*Log[1 - x]^2)/
          (9*(-1 + x)*x^2) + (32*(-3 + 58*x - 89*x^2 + 31*x^3)*Log[1 - x]^3)/
          (27*(-1 + x)*x) + ((4*(-604 + 295*x + 698*x^2 - 1737*x^3 + 
              616*x^4))/(9*(-1 + x)^2*x) + (1280*x*Log[1 - x])/3)*Log[x]^2 - 
         (16*(6 - 189*x - 58*x^2 + 247*x^3)*Log[x]^3)/(27*(-1 + x)*x) + 
         Log[1 - x]*((-32*Pi^2*(-76 + 248*x - 298*x^2 + 135*x^3))/
            (27*(-1 + x)) - (16*(-342 + 1282*x - 979*x^2 - 327*x^3 + 60*x^4))/
            (27*(-1 + x)*x) - (64*(12 - 23*x + 12*x^2)*PolyLog[2, 1 - x])/
            (3*(-1 + x))) + Log[x]*((-16*Pi^2*(-18 + 339*x - 749*x^2 + 
              945*x^3))/(27*x) - (8*(-1782 + 9919*x - 13270*x^2 + 2409*x^3 + 
              420*x^4))/(27*(-1 + x)*x) - (32*(-1 - 2*x + 2*x^2)*Log[1 - x])/
            (3*(-1 + x)*x) - (320*(-1 + x)*Log[1 - x]^2)/3 + 
           (64*(1 - x + 42*x^2)*PolyLog[2, x])/(3*x)) + 
         (64*(12 - 23*x + 12*x^2)*PolyLog[3, 1 - x])/(3*(-1 + x)) - 
         (64*(1 - x + 42*x^2)*PolyLog[3, x])/(3*x) + 
         (32*(-18 - 935*x + 1815*x^2 - 1750*x^3 + 870*x^4)*Zeta[3])/
          (9*(-1 + x)*x))) + 
     ms^2*((-2*Pi^4*(4143 - 9798*x + 49967*x^2 - 200218*x^3 + 337956*x^4 - 
          245546*x^5 + 65182*x^6))/(405*(-1 + x)^2*x^2) + 
       (354568 - 1491542*x + 2258391*x^2 - 4225250*x^3 + 8379025*x^4 - 
         7587846*x^5 + 2421402*x^6)/(162*(-1 + x)^2*x^2) + 
       Pi^2*((-2154 + 24582*x - 436465*x^2 + 1862950*x^3 - 3367705*x^4 + 
           2791422*x^5 - 871574*x^6)/(81*(-1 + x)^2*x^2) - 
         (64*(5 - 12*x + 12*x^2)*Log[2])/9) - 
       (4*(9 - 30*x + 5062*x^2 - 26276*x^3 + 51848*x^4 - 44996*x^5 + 
          14392*x^6)*Log[ms]^4)/(27*(-1 + x)^2*x^2) + 
       (8*(-5 - 8*x - 902*x^2 + 313*x^3 + 4781*x^4 - 6722*x^5 + 2568*x^6)*
         Log[1 - x]^3)/(27*(-1 + x)^2*x^2) - 
       (4*(-9 + 30*x - 129*x^2 + 177*x^3 + 409*x^4 - 905*x^5 + 436*x^6)*
         Log[1 - x]^4)/(27*(-1 + x)^2*x^2) + 
       ((4*(310 - 643*x - 349*x^2 - 25669*x^3 + 70927*x^4 - 62662*x^5 + 
            17976*x^6))/(27*(-1 + x)^2*x^2) + 
         (8*(3385 - 15164*x + 23195*x^2 - 14486*x^3 + 3052*x^4)*Log[1 - x])/
          (27*(-1 + x)^2))*Log[x]^3 - (2*(18 - 60*x + 2842*x^2 - 12661*x^3 + 
          19968*x^4 - 13177*x^5 + 3052*x^6)*Log[x]^4)/(27*(-1 + x)^2*x^2) + 
       Log[ms]^3*((-2*(1100 - 1100*x + 26165*x^2 - 151566*x^3 + 313923*x^4 - 
            277268*x^5 + 89086*x^6))/(27*(-1 + x)^2*x^2) + 
         (16*(-3 + 10*x + 101*x^2 - 624*x^3 + 1361*x^4 - 1278*x^5 + 436*x^6)*
           Log[1 - x])/(9*(-1 + x)^2*x^2) + 
         (8*(6 - 20*x + 1175*x^2 - 5880*x^3 + 11327*x^4 - 9666*x^5 + 
            3052*x^6)*Log[x])/(9*(-1 + x)^2*x^2)) + 
       Log[ms]^2*((4*Pi^2*(-231 + 534*x + 400*x^2 - 4372*x^3 + 8581*x^4 - 
            7242*x^5 + 2234*x^6))/(27*(-1 + x)^2*x^2) + 
         (21312 + 7866*x + 188733*x^2 - 1460202*x^3 + 3186331*x^4 - 
           2877482*x^5 + 939334*x^6)/(27*(-1 + x)^2*x^2) + 
         (8*(15 + 6*x + 1082*x^2 - 5757*x^3 + 12217*x^4 - 11240*x^5 + 
            3744*x^6)*Log[1 - x])/(9*(-1 + x)^2*x^2) - 
         (8*(9 - 30*x - 94*x^2 + 435*x^3 - 498*x^4 + 187*x^5)*Log[1 - x]^2)/
          (9*(-1 + x)^2*x^2) + ((4*(529 - 97*x + 6636*x^2 - 43517*x^3 + 
              91239*x^4 - 80968*x^5 + 26208*x^6))/(9*(-1 + x)^2*x^2) - 
           (16*(-1 + 2*x)^2*(-3 - 2*x + 2*x^2)*Log[1 - x])/
            (3*(-1 + x)^2*x^2))*Log[x] + 
         (4*(-18 + 60*x - 621*x^2 + 2431*x^3 - 3179*x^4 + 1309*x^5)*Log[x]^2)/
          (9*(-1 + x)^2*x^2)) + Log[1 - x]^2*
        ((8*Pi^2*(-9 + 30*x + 504*x^2 - 2515*x^3 + 4207*x^4 - 3137*x^5 + 
            872*x^6))/(27*(-1 + x)^2*x^2) + 
         (4*(-192 + 203*x - 746*x^2 + 11*x^3 + 6354*x^4 - 8770*x^5 + 
            3529*x^6))/(9*(-1 + x)^2*x^3) + 
         (16*(9 - 12*x - 317*x^2 + 341*x^3 + 436*x^4)*PolyLog[2, 1 - x])/
          (9*x^2)) - (16*Pi^2*(-9 + 30*x - 354*x^2 + 466*x^3 + 2250*x^4 - 
          4554*x^5 + 2180*x^6)*PolyLog[2, x])/(27*(-1 + x)^2*x^2) + 
       Log[x]^2*((4*Pi^2*(-231 + 534*x - 773*x^2 - 401*x^3 + 8214*x^4 - 
            13465*x^5 + 6104*x^6))/(27*(-1 + x)^2*x^2) - 
         (2*(2673 - 10178*x + 16777*x^2 - 55274*x^3 + 106063*x^4 - 
            86228*x^5 + 24703*x^6))/(9*(-1 + x)^3*x^2) - 
         (4*(-60 - 953*x + 15204*x^2 - 60133*x^3 + 96574*x^4 - 68668*x^5 + 
            17976*x^6)*Log[1 - x])/(9*(-1 + x)^2*x^2) + 
         (8*(6 - 20*x - 105*x^2 + 484*x^3 - 608*x^4 + 240*x^5)*Log[1 - x]^2)/
          (3*(-1 + x)^2*x^2) + (8*(3934 - 17547*x + 26374*x^2 - 15795*x^3 + 
            3052*x^4)*PolyLog[2, x])/(9*(-1 + x)^2)) + 
       (16*(3 + 24*x - 706*x^2 + 703*x^3 + 3062*x^4 - 5660*x^5 + 2568*x^6)*
         PolyLog[3, 1 - x])/(9*(-1 + x)^2*x^2) + 
       (8*(-42 - 929*x + 14940*x^2 - 59977*x^3 + 97114*x^4 - 69076*x^5 + 
          17976*x^6)*PolyLog[3, x])/(9*(-1 + x)^2*x^2) + 
       (32*(27 - 90*x - 304*x^2 + 1257*x^3 - 911*x^4 - 397*x^5 + 436*x^6)*
         PolyLog[4, 1 - x])/(9*(-1 + x)^2*x^2) + 
       (16*(36 - 120*x + 5032*x^2 - 21641*x^3 + 31628*x^4 - 17933*x^5 + 
          3052*x^6)*PolyLog[4, x])/(9*(-1 + x)^2*x^2) - 
       (32*(3 - 10*x - 68*x^2 + 312*x^3 - 400*x^4 + 160*x^5)*
         PolyLog[2, 2, x])/(3*(-1 + x)^2*x^2) + 
       (8*(237 - 1138*x + 48628*x^2 - 240462*x^3 + 469561*x^4 - 407916*x^5 + 
          131192*x^6)*Zeta[3])/(9*(-1 + x)^2*x^2) + 
       Log[1 - x]*((-4*(989 - 1606*x + 22017*x^2 - 63899*x^3 + 70620*x^4 - 
            30606*x^5 + 2160*x^6))/(27*(-1 + x)^2*x^2) - 
         (8*Pi^2*(-43 - 184*x + 5594*x^2 - 24289*x^3 + 43932*x^4 - 
            36248*x^5 + 11232*x^6))/(27*(-1 + x)^2*x^2) - 
         (16*(3 + 24*x - 706*x^2 + 703*x^3 + 3062*x^4 - 5660*x^5 + 2568*x^6)*
           PolyLog[2, 1 - x])/(9*(-1 + x)^2*x^2) - 
         (32*(18 - 60*x - 294*x^2 + 1110*x^3 - 737*x^4 - 464*x^5 + 436*x^6)*
           PolyLog[3, 1 - x])/(9*(-1 + x)^2*x^2) - 
         (640*(-1 + 2*x)*PolyLog[3, x])/3 + 
         (32*(27 - 90*x - 437*x^2 + 1716*x^3 - 2193*x^4 + 866*x^5)*Zeta[3])/
          (9*(-1 + x)^2*x^2)) + Log[x]*
        ((-2*(-2675 + 53043*x - 138725*x^2 + 300503*x^3 - 330450*x^4 + 
            111642*x^5 + 15120*x^6))/(27*(-1 + x)^2*x^2) - 
         (4*Pi^2*(-117 - 329*x + 19593*x^2 - 101643*x^3 + 222254*x^4 - 
            218668*x^5 + 78624*x^6))/(27*(-1 + x)^2*x^2) - 
         (8*(-30 + 66*x - 388*x^2 - 179*x^3 + 3812*x^4 - 5864*x^5 + 2568*x^6)*
           Log[1 - x]^2)/(9*(-1 + x)^2*x^2) + 
         (16*(-9 + 12*x - 193*x^2 + 154*x^3 + 436*x^4)*Log[1 - x]^3)/
          (27*x^2) - (8*(-42 - 929*x + 14940*x^2 - 59977*x^3 + 97114*x^4 - 
            69076*x^5 + 17976*x^6)*PolyLog[2, x])/(9*(-1 + x)^2*x^2) + 
         Log[1 - x]*((-8*(-13 - 202*x + 658*x^2 - 912*x^3 + 456*x^4))/
            (9*(-1 + x)^2*x^2) - (16*Pi^2*(-9 + 12*x + 106*x^2 - 1374*x^3 + 
              3052*x^4))/(27*x^2) + (32*(3 - 10*x - 48*x^2 + 232*x^3 - 
              300*x^4 + 120*x^5)*PolyLog[2, 1 - x])/(3*(-1 + x)^2*x^2) + 
           (640*(-1 + 2*x)*PolyLog[2, x])/3) - 
         (32*(3 - 10*x - 48*x^2 + 232*x^3 - 300*x^4 + 120*x^5)*
           PolyLog[3, 1 - x])/(3*(-1 + x)^2*x^2) - 
         (16*(18 - 60*x + 4483*x^2 - 19594*x^3 + 29001*x^4 - 16864*x^5 + 
            3052*x^6)*PolyLog[3, x])/(9*(-1 + x)^2*x^2) - 
         (16*(744 - 1536*x - 1203*x^2 + 8516*x^3 - 11059*x^4 + 4502*x^5)*
           Zeta[3])/(9*(-1 + x)^2*x^2)) + 
       Log[ms]*((-2*Pi^2*(286 + 1084*x + 41803*x^2 - 224458*x^3 + 
            444719*x^4 - 389972*x^5 + 126594*x^6))/(27*(-1 + x)^2*x^2) + 
         (-21504 + 132966*x + 3176521*x^2 - 19481350*x^3 + 40792495*x^4 - 
           36374178*x^5 + 11770286*x^6)/(81*(-1 + x)^2*x^2) - 
         (8*(39 - 56*x - 915*x^2 + 2667*x^3 - 2351*x^4 + 663*x^5)*
           Log[1 - x]^2)/(9*(-1 + x)^2*x^2) + 
         (16*(9 - 30*x - 164*x^2 + 702*x^3 - 822*x^4 + 314*x^5)*Log[1 - x]^3)/
          (27*(-1 + x)^2*x^2) + ((4*(-449 + 152*x + 3615*x^2 - 1649*x^3 - 
              6388*x^4 + 4641*x^5))/(9*(-1 + x)^2*x^2) + 
           (8*(-1103 + 2456*x)*Log[1 - x])/9)*Log[x]^2 - 
         (16*(-9 + 30*x - 585*x^2 + 2359*x^3 - 3053*x^4 + 1249*x^5)*Log[x]^3)/
          (27*(-1 + x)^2*x^2) + Log[1 - x]*
          ((-64*Pi^2*(202 - 1042*x + 2001*x^2 - 1723*x^3 + 550*x^4))/
            (27*(-1 + x)^2) + (8*(-16 - 190*x + 197*x^2 - 1379*x^3 + 
              2053*x^4 - 1942*x^5 + 836*x^6))/(9*(-1 + x)^2*x^2) - 
           (32*(-216 + 794*x - 955*x^2 + 368*x^3)*PolyLog[2, 1 - x])/
            (9*(-1 + x)^2)) + Log[x]*((-8*Pi^2*(-231 + 72*x + 3696*x^2 - 
              13356*x^3 + 15400*x^4))/(27*x^2) + 
           (4*(-3142 + 2595*x + 15011*x^2 - 40661*x^3 + 46931*x^4 - 
              26618*x^5 + 5852*x^6))/(9*(-1 + x)^2*x^2) + 
           (32*(-2 - 3*x + 15*x^2 - 24*x^3 + 12*x^4)*Log[1 - x])/
            (3*(-1 + x)^2*x^2) - (112*(-27 + 44*x)*Log[1 - x]^2)/9 + 
           (16*(18 - 24*x - 1163*x^2 + 2576*x^3)*PolyLog[2, x])/(9*x^2)) + 
         (32*(-216 + 794*x - 955*x^2 + 368*x^3)*PolyLog[3, 1 - x])/
          (9*(-1 + x)^2) - (16*(18 - 24*x - 1163*x^2 + 2576*x^3)*
           PolyLog[3, x])/(9*x^2) + (16*(762 - 1596*x + 4675*x^2 - 
            18758*x^3 + 38119*x^4 - 34440*x^5 + 11460*x^6)*Zeta[3])/
          (9*(-1 + x)^2*x^2)));


==> NumericFiniteRemainderGG.m <==
(*

  Finite remainder of the renormalized two-loop vitual amplitude for
 
  g g -> Q Qbar

  Result from

  "Virtual amplitudes and threshold behaviour of
   hadronic top-quark pair-production cross sections"

  by P. Baernreuther, M. Czakon and P. Fiedler

  Normalization as in Eq. (3.6)

  Ag(beta, cos(theta)) = beta*(1-beta^2)/(4096*Pi) 2*Re < Mg0 | Mg2 >

  The entries are

  {beta, cos(theta), Ag(beta, cos(theta))}

*)

NumericFiniteRemainderGG = {
{1/80,-0.99782858,-14.787 - 0.022854*nl - 2.2582*10^-10*nl^2},
{1/80,-0.98695326,-14.787 - 0.022854*nl - 2.2092*10^-10*nl^2},
{1/80,-0.96507875,-14.787 - 0.022854*nl - 2.1123*10^-10*nl^2},
{1/80,-0.93253168,-14.787 - 0.022854*nl - 1.9723*10^-10*nl^2},
{1/80,-0.89040886,-14.787 - 0.022854*nl - 1.7981*10^-10*nl^2},
{1/80,-0.83970478,-14.787 - 0.022855*nl - 1.5991*10^-10*nl^2},
{1/80,-0.78137857,-14.787 - 0.022855*nl - 1.3847*10^-10*nl^2},
{1/80,-0.71669770,-14.787 - 0.022855*nl - 1.1649*10^-10*nl^2},
{1/80,-0.64719643,-14.787 - 0.022856*nl - 9.499*10^-11*nl^2},
{1/80,-0.57443717,-14.787 - 0.022856*nl - 7.4831*10^-11*nl^2},
{1/80,-0.50000000,-14.787 - 0.022856*nl - 5.6693*10^-11*nl^2},
{1/80,-0.42556283,-14.787 - 0.022857*nl - 4.1069*10^-11*nl^2},
{1/80,-0.35280357,-14.787 - 0.022857*nl - 2.8226*10^-11*nl^2},
{1/80,-0.28330230,-14.787 - 0.022857*nl - 1.82*10^-11*nl^2},
{1/80,-0.21862143,-14.787 - 0.022857*nl - 1.0838*10^-11*nl^2},
{1/80,-0.16029522,-14.787 - 0.022857*nl - 5.8267*10^-12*nl^2},
{1/80,-0.10959114,-14.787 - 0.022857*nl - 2.7235*10^-12*nl^2},
{1/80,-0.067468317,-14.787 - 0.022857*nl - 1.0322*10^-12*nl^2},
{1/80,-0.034921254,-14.787 - 0.022857*nl - 2.7654*10^-13*nl^2},
{1/80,-0.013046736,-14.787 - 0.022857*nl - 3.8599*10^-14*nl^2},
{1/80,-0.0021714185,-14.787 - 0.022857*nl - 1.0692*10^-15*nl^2},
{1/80,0.0021714185,-14.787 - 0.022857*nl - 1.0692*10^-15*nl^2},
{1/80,0.013046736,-14.787 - 0.022857*nl - 3.8599*10^-14*nl^2},
{1/80,0.034921254,-14.787 - 0.022857*nl - 2.7654*10^-13*nl^2},
{1/80,0.067468317,-14.787 - 0.022857*nl - 1.0322*10^-12*nl^2},
{1/80,0.10959114,-14.787 - 0.022857*nl - 2.7235*10^-12*nl^2},
{1/80,0.16029522,-14.787 - 0.022857*nl - 5.8267*10^-12*nl^2},
{1/80,0.21862143,-14.787 - 0.022857*nl - 1.0838*10^-11*nl^2},
{1/80,0.28330230,-14.787 - 0.022857*nl - 1.82*10^-11*nl^2},
{1/80,0.35280357,-14.787 - 0.022857*nl - 2.8226*10^-11*nl^2},
{1/80,0.42556283,-14.787 - 0.022857*nl - 4.1069*10^-11*nl^2},
{1/80,0.50000000,-14.787 - 0.022856*nl - 5.6693*10^-11*nl^2},
{1/80,0.57443717,-14.787 - 0.022856*nl - 7.4831*10^-11*nl^2},
{1/80,0.64719643,-14.787 - 0.022856*nl - 9.499*10^-11*nl^2},
{1/80,0.71669770,-14.787 - 0.022855*nl - 1.1649*10^-10*nl^2},
{1/80,0.78137857,-14.787 - 0.022855*nl - 1.3847*10^-10*nl^2},
{1/80,0.83970478,-14.787 - 0.022855*nl - 1.5991*10^-10*nl^2},
{1/80,0.89040886,-14.787 - 0.022854*nl - 1.7981*10^-10*nl^2},
{1/80,0.93253168,-14.787 - 0.022854*nl - 1.9723*10^-10*nl^2},
{1/80,0.96507875,-14.787 - 0.022854*nl - 2.1123*10^-10*nl^2},
{1/80,0.98695326,-14.787 - 0.022854*nl - 2.2092*10^-10*nl^2},
{1/80,0.99782858,-14.787 - 0.022854*nl - 2.2582*10^-10*nl^2},
{1/40,-0.99782858,-4.3651 - 0.019639*nl - 1.8027*10^-9*nl^2},
{1/40,-0.98695326,-4.3651 - 0.01964*nl - 1.7636*10^-9*nl^2},
{1/40,-0.96507875,-4.3651 - 0.01964*nl - 1.6862*10^-9*nl^2},
{1/40,-0.93253168,-4.3651 - 0.019641*nl - 1.5743*10^-9*nl^2},
{1/40,-0.89040886,-4.3652 - 0.019642*nl - 1.4352*10^-9*nl^2},
{1/40,-0.83970478,-4.3652 - 0.019643*nl - 1.2764*10^-9*nl^2},
{1/40,-0.78137857,-4.3652 - 0.019645*nl - 1.1051*10^-9*nl^2},
{1/40,-0.71669770,-4.3653 - 0.019646*nl - 9.297*10^-10*nl^2},
{1/40,-0.64719643,-4.3653 - 0.019647*nl - 7.5808*10^-10*nl^2},
{1/40,-0.57443717,-4.3654 - 0.019649*nl - 5.9718*10^-10*nl^2},
{1/40,-0.50000000,-4.3654 - 0.01965*nl - 4.5242*10^-10*nl^2},
{1/40,-0.42556283,-4.3654 - 0.019651*nl - 3.2772*10^-10*nl^2},
{1/40,-0.35280357,-4.3654 - 0.019651*nl - 2.2523*10^-10*nl^2},
{1/40,-0.28330230,-4.3655 - 0.019652*nl - 1.4523*10^-10*nl^2},
{1/40,-0.21862143,-4.3655 - 0.019652*nl - 8.6483*10^-11*nl^2},
{1/40,-0.16029522,-4.3655 - 0.019653*nl - 4.6492*10^-11*nl^2},
{1/40,-0.10959114,-4.3655 - 0.019653*nl - 2.1731*10^-11*nl^2},
{1/40,-0.067468317,-4.3655 - 0.019653*nl - 8.2363*10^-12*nl^2},
{1/40,-0.034921254,-4.3655 - 0.019653*nl - 2.2065*10^-12*nl^2},
{1/40,-0.013046736,-4.3655 - 0.019653*nl - 3.0799*10^-13*nl^2},
{1/40,-0.0021714185,-4.3655 - 0.019653*nl - 8.5314*10^-15*nl^2},
{1/40,0.0021714185,-4.3655 - 0.019653*nl - 8.5314*10^-15*nl^2},
{1/40,0.013046736,-4.3655 - 0.019653*nl - 3.0799*10^-13*nl^2},
{1/40,0.034921254,-4.3655 - 0.019653*nl - 2.2065*10^-12*nl^2},
{1/40,0.067468317,-4.3655 - 0.019653*nl - 8.2363*10^-12*nl^2},
{1/40,0.10959114,-4.3655 - 0.019653*nl - 2.1731*10^-11*nl^2},
{1/40,0.16029522,-4.3655 - 0.019653*nl - 4.6492*10^-11*nl^2},
{1/40,0.21862143,-4.3655 - 0.019652*nl - 8.6483*10^-11*nl^2},
{1/40,0.28330230,-4.3655 - 0.019652*nl - 1.4523*10^-10*nl^2},
{1/40,0.35280357,-4.3654 - 0.019651*nl - 2.2523*10^-10*nl^2},
{1/40,0.42556283,-4.3654 - 0.019651*nl - 3.2772*10^-10*nl^2},
{1/40,0.50000000,-4.3654 - 0.01965*nl - 4.5242*10^-10*nl^2},
{1/40,0.57443717,-4.3654 - 0.019649*nl - 5.9718*10^-10*nl^2},
{1/40,0.64719643,-4.3653 - 0.019647*nl - 7.5808*10^-10*nl^2},
{1/40,0.71669770,-4.3653 - 0.019646*nl - 9.297*10^-10*nl^2},
{1/40,0.78137857,-4.3652 - 0.019645*nl - 1.1051*10^-9*nl^2},
{1/40,0.83970478,-4.3652 - 0.019643*nl - 1.2764*10^-9*nl^2},
{1/40,0.89040886,-4.3652 - 0.019642*nl - 1.4352*10^-9*nl^2},
{1/40,0.93253168,-4.3651 - 0.019641*nl - 1.5743*10^-9*nl^2},
{1/40,0.96507875,-4.3651 - 0.01964*nl - 1.6862*10^-9*nl^2},
{1/40,0.98695326,-4.3651 - 0.01964*nl - 1.7636*10^-9*nl^2},
{1/40,0.99782858,-4.3651 - 0.019639*nl - 1.8027*10^-9*nl^2},
{3/80,-0.99782858,-1.8711 - 0.01787*nl - 6.0622*10^-9*nl^2},
{3/80,-0.98695326,-1.8712 - 0.01787*nl - 5.9306*10^-9*nl^2},
{3/80,-0.96507875,-1.8712 - 0.017872*nl - 5.6703*10^-9*nl^2},
{3/80,-0.93253168,-1.8712 - 0.017874*nl - 5.2938*10^-9*nl^2},
{3/80,-0.89040886,-1.8713 - 0.017876*nl - 4.8258*10^-9*nl^2},
{3/80,-0.83970478,-1.8713 - 0.017878*nl - 4.2914*10^-9*nl^2},
{3/80,-0.78137857,-1.8714 - 0.017881*nl - 3.7154*10^-9*nl^2},
{3/80,-0.71669770,-1.8714 - 0.017884*nl - 3.1253*10^-9*nl^2},
{3/80,-0.64719643,-1.8715 - 0.017887*nl - 2.5482*10^-9*nl^2},
{3/80,-0.57443717,-1.8715 - 0.017889*nl - 2.0072*10^-9*nl^2},
{3/80,-0.50000000,-1.8716 - 0.017891*nl - 1.5206*10^-9*nl^2},
{3/80,-0.42556283,-1.8716 - 0.017893*nl - 1.1014*10^-9*nl^2},
{3/80,-0.35280357,-1.8717 - 0.017895*nl - 7.5692*10^-10*nl^2},
{3/80,-0.28330230,-1.8717 - 0.017896*nl - 4.8804*10^-10*nl^2},
{3/80,-0.21862143,-1.8717 - 0.017897*nl - 2.9062*10^-10*nl^2},
{3/80,-0.16029522,-1.8717 - 0.017898*nl - 1.5623*10^-10*nl^2},
{3/80,-0.10959114,-1.8717 - 0.017898*nl - 7.3024*10^-11*nl^2},
{3/80,-0.067468317,-1.8717 - 0.017898*nl - 2.7677*10^-11*nl^2},
{3/80,-0.034921254,-1.8717 - 0.017899*nl - 7.4146*10^-12*nl^2},
{3/80,-0.013046736,-1.8717 - 0.017899*nl - 1.0349*10^-12*nl^2},
{3/80,-0.0021714185,-1.8717 - 0.017899*nl - 2.8668*10^-14*nl^2},
{3/80,0.0021714185,-1.8717 - 0.017899*nl - 2.8668*10^-14*nl^2},
{3/80,0.013046736,-1.8717 - 0.017899*nl - 1.0349*10^-12*nl^2},
{3/80,0.034921254,-1.8717 - 0.017899*nl - 7.4146*10^-12*nl^2},
{3/80,0.067468317,-1.8717 - 0.017898*nl - 2.7677*10^-11*nl^2},
{3/80,0.10959114,-1.8717 - 0.017898*nl - 7.3024*10^-11*nl^2},
{3/80,0.16029522,-1.8717 - 0.017898*nl - 1.5623*10^-10*nl^2},
{3/80,0.21862143,-1.8717 - 0.017897*nl - 2.9062*10^-10*nl^2},
{3/80,0.28330230,-1.8717 - 0.017896*nl - 4.8804*10^-10*nl^2},
{3/80,0.35280357,-1.8717 - 0.017895*nl - 7.5692*10^-10*nl^2},
{3/80,0.42556283,-1.8716 - 0.017893*nl - 1.1014*10^-9*nl^2},
{3/80,0.50000000,-1.8716 - 0.017891*nl - 1.5206*10^-9*nl^2},
{3/80,0.57443717,-1.8715 - 0.017889*nl - 2.0072*10^-9*nl^2},
{3/80,0.64719643,-1.8715 - 0.017887*nl - 2.5482*10^-9*nl^2},
{3/80,0.71669770,-1.8714 - 0.017884*nl - 3.1253*10^-9*nl^2},
{3/80,0.78137857,-1.8714 - 0.017881*nl - 3.7154*10^-9*nl^2},
{3/80,0.83970478,-1.8713 - 0.017878*nl - 4.2914*10^-9*nl^2},
{3/80,0.89040886,-1.8713 - 0.017876*nl - 4.8258*10^-9*nl^2},
{3/80,0.93253168,-1.8712 - 0.017874*nl - 5.2938*10^-9*nl^2},
{3/80,0.96507875,-1.8712 - 0.017872*nl - 5.6703*10^-9*nl^2},
{3/80,0.98695326,-1.8712 - 0.01787*nl - 5.9306*10^-9*nl^2},
{3/80,0.99782858,-1.8711 - 0.01787*nl - 6.0622*10^-9*nl^2},
{1/20,-0.99782858,-0.89526 - 0.016695*nl - 1.4297*10^-8*nl^2},
{1/20,-0.98695326,-0.89527 - 0.016696*nl - 1.3987*10^-8*nl^2},
{1/20,-0.96507875,-0.8953 - 0.016698*nl - 1.3372*10^-8*nl^2},
{1/20,-0.93253168,-0.89535 - 0.016701*nl - 1.2484*10^-8*nl^2},
{1/20,-0.89040886,-0.8954 - 0.016705*nl - 1.1379*10^-8*nl^2},
{1/20,-0.83970478,-0.89547 - 0.016709*nl - 1.0118*10^-8*nl^2},
{1/20,-0.78137857,-0.89553 - 0.016714*nl - 8.7589*10^-9*nl^2},
{1/20,-0.71669770,-0.8956 - 0.016718*nl - 7.3671*10^-9*nl^2},
{1/20,-0.64719643,-0.89567 - 0.016723*nl - 6.0061*10^-9*nl^2},
{1/20,-0.57443717,-0.89573 - 0.016727*nl - 4.7305*10^-9*nl^2},
{1/20,-0.50000000,-0.89578 - 0.016731*nl - 3.5832*10^-9*nl^2},
{1/20,-0.42556283,-0.89583 - 0.016735*nl - 2.5953*10^-9*nl^2},
{1/20,-0.35280357,-0.89587 - 0.016737*nl - 1.7835*10^-9*nl^2},
{1/20,-0.28330230,-0.89589 - 0.016739*nl - 1.1499*10^-9*nl^2},
{1/20,-0.21862143,-0.89592 - 0.016741*nl - 6.847*10^-10*nl^2},
{1/20,-0.16029522,-0.89593 - 0.016742*nl - 3.6807*10^-10*nl^2},
{1/20,-0.10959114,-0.89594 - 0.016743*nl - 1.7204*10^-10*nl^2},
{1/20,-0.067468317,-0.89594 - 0.016743*nl - 6.5203*10^-11*nl^2},
{1/20,-0.034921254,-0.89595 - 0.016743*nl - 1.7468*10^-11*nl^2},
{1/20,-0.013046736,-0.89595 - 0.016743*nl - 2.4382*10^-12*nl^2},
{1/20,-0.0021714185,-0.89595 - 0.016743*nl - 6.7539*10^-14*nl^2},
{1/20,0.0021714185,-0.89595 - 0.016743*nl - 6.7539*10^-14*nl^2},
{1/20,0.013046736,-0.89595 - 0.016743*nl - 2.4382*10^-12*nl^2},
{1/20,0.034921254,-0.89595 - 0.016743*nl - 1.7468*10^-11*nl^2},
{1/20,0.067468317,-0.89594 - 0.016743*nl - 6.5203*10^-11*nl^2},
{1/20,0.10959114,-0.89594 - 0.016743*nl - 1.7204*10^-10*nl^2},
{1/20,0.16029522,-0.89593 - 0.016742*nl - 3.6807*10^-10*nl^2},
{1/20,0.21862143,-0.89592 - 0.016741*nl - 6.847*10^-10*nl^2},
{1/20,0.28330230,-0.89589 - 0.016739*nl - 1.1499*10^-9*nl^2},
{1/20,0.35280357,-0.89587 - 0.016737*nl - 1.7835*10^-9*nl^2},
{1/20,0.42556283,-0.89583 - 0.016735*nl - 2.5953*10^-9*nl^2},
{1/20,0.50000000,-0.89578 - 0.016731*nl - 3.5832*10^-9*nl^2},
{1/20,0.57443717,-0.89573 - 0.016727*nl - 4.7305*10^-9*nl^2},
{1/20,0.64719643,-0.89567 - 0.016723*nl - 6.0061*10^-9*nl^2},
{1/20,0.71669770,-0.8956 - 0.016718*nl - 7.3671*10^-9*nl^2},
{1/20,0.78137857,-0.89553 - 0.016714*nl - 8.7589*10^-9*nl^2},
{1/20,0.83970478,-0.89547 - 0.016709*nl - 1.0118*10^-8*nl^2},
{1/20,0.89040886,-0.8954 - 0.016705*nl - 1.1379*10^-8*nl^2},
{1/20,0.93253168,-0.89535 - 0.016701*nl - 1.2484*10^-8*nl^2},
{1/20,0.96507875,-0.8953 - 0.016698*nl - 1.3372*10^-8*nl^2},
{1/20,0.98695326,-0.89527 - 0.016696*nl - 1.3987*10^-8*nl^2},
{1/20,0.99782858,-0.89526 - 0.016695*nl - 1.4297*10^-8*nl^2},
{1/16,-0.99782858,-0.42046 - 0.015847*nl - 2.7744*10^-8*nl^2},
{1/16,-0.98695326,-0.42047 - 0.015849*nl - 2.714*10^-8*nl^2},
{1/16,-0.96507875,-0.42051 - 0.015852*nl - 2.5946*10^-8*nl^2},
{1/16,-0.93253168,-0.42056 - 0.015857*nl - 2.4219*10^-8*nl^2},
{1/16,-0.89040886,-0.42063 - 0.015862*nl - 2.2074*10^-8*nl^2},
{1/16,-0.83970478,-0.4207 - 0.015869*nl - 1.9625*10^-8*nl^2},
{1/16,-0.78137857,-0.42078 - 0.015876*nl - 1.6987*10^-8*nl^2},
{1/16,-0.71669770,-0.42086 - 0.015883*nl - 1.4286*10^-8*nl^2},
{1/16,-0.64719643,-0.42093 - 0.01589*nl - 1.1645*10^-8*nl^2},
{1/16,-0.57443717,-0.421 - 0.015897*nl - 9.1707*10^-9*nl^2},
{1/16,-0.50000000,-0.42106 - 0.015903*nl - 6.9458*10^-9*nl^2},
{1/16,-0.42556283,-0.42111 - 0.015908*nl - 5.0303*10^-9*nl^2},
{1/16,-0.35280357,-0.42115 - 0.015912*nl - 3.4565*10^-9*nl^2},
{1/16,-0.28330230,-0.42119 - 0.015915*nl - 2.2284*10^-9*nl^2},
{1/16,-0.21862143,-0.42121 - 0.015917*nl - 1.3269*10^-9*nl^2},
{1/16,-0.16029522,-0.42123 - 0.015919*nl - 7.1325*10^-10*nl^2},
{1/16,-0.10959114,-0.42124 - 0.01592*nl - 3.3337*10^-10*nl^2},
{1/16,-0.067468317,-0.42124 - 0.01592*nl - 1.2635*10^-10*nl^2},
{1/16,-0.034921254,-0.42124 - 0.015921*nl - 3.3849*10^-11*nl^2},
{1/16,-0.013046736,-0.42124 - 0.015921*nl - 4.7246*10^-12*nl^2},
{1/16,-0.0021714185,-0.42124 - 0.015921*nl - 1.3087*10^-13*nl^2},
{1/16,0.0021714185,-0.42124 - 0.015921*nl - 1.3087*10^-13*nl^2},
{1/16,0.013046736,-0.42124 - 0.015921*nl - 4.7246*10^-12*nl^2},
{1/16,0.034921254,-0.42124 - 0.015921*nl - 3.3849*10^-11*nl^2},
{1/16,0.067468317,-0.42124 - 0.01592*nl - 1.2635*10^-10*nl^2},
{1/16,0.10959114,-0.42124 - 0.01592*nl - 3.3337*10^-10*nl^2},
{1/16,0.16029522,-0.42123 - 0.015919*nl - 7.1325*10^-10*nl^2},
{1/16,0.21862143,-0.42121 - 0.015917*nl - 1.3269*10^-9*nl^2},
{1/16,0.28330230,-0.42119 - 0.015915*nl - 2.2284*10^-9*nl^2},
{1/16,0.35280357,-0.42115 - 0.015912*nl - 3.4565*10^-9*nl^2},
{1/16,0.42556283,-0.42111 - 0.015908*nl - 5.0303*10^-9*nl^2},
{1/16,0.50000000,-0.42106 - 0.015903*nl - 6.9458*10^-9*nl^2},
{1/16,0.57443717,-0.421 - 0.015897*nl - 9.1707*10^-9*nl^2},
{1/16,0.64719643,-0.42093 - 0.01589*nl - 1.1645*10^-8*nl^2},
{1/16,0.71669770,-0.42086 - 0.015883*nl - 1.4286*10^-8*nl^2},
{1/16,0.78137857,-0.42078 - 0.015876*nl - 1.6987*10^-8*nl^2},
{1/16,0.83970478,-0.4207 - 0.015869*nl - 1.9625*10^-8*nl^2},
{1/16,0.89040886,-0.42063 - 0.015862*nl - 2.2074*10^-8*nl^2},
{1/16,0.93253168,-0.42056 - 0.015857*nl - 2.4219*10^-8*nl^2},
{1/16,0.96507875,-0.42051 - 0.015852*nl - 2.5946*10^-8*nl^2},
{1/16,0.98695326,-0.42047 - 0.015849*nl - 2.714*10^-8*nl^2},
{1/16,0.99782858,-0.42046 - 0.015847*nl - 2.7744*10^-8*nl^2},
{3/40,-0.99782858,-0.15922 - 0.015209*nl - 4.7559*10^-8*nl^2},
{3/40,-0.98695326,-0.15924 - 0.015211*nl - 4.6522*10^-8*nl^2},
{3/40,-0.96507875,-0.15928 - 0.015216*nl - 4.4472*10^-8*nl^2},
{3/40,-0.93253168,-0.15934 - 0.015222*nl - 4.1509*10^-8*nl^2},
{3/40,-0.89040886,-0.15942 - 0.01523*nl - 3.7827*10^-8*nl^2},
{3/40,-0.83970478,-0.1595 - 0.015239*nl - 3.3625*10^-8*nl^2},
{3/40,-0.78137857,-0.15959 - 0.015249*nl - 2.91*10^-8*nl^2},
{3/40,-0.71669770,-0.15967 - 0.015259*nl - 2.4469*10^-8*nl^2},
{3/40,-0.64719643,-0.15975 - 0.015269*nl - 1.9942*10^-8*nl^2},
{3/40,-0.57443717,-0.15983 - 0.015278*nl - 1.5703*10^-8*nl^2},
{3/40,-0.50000000,-0.1599 - 0.015286*nl - 1.1891*10^-8*nl^2},
{3/40,-0.42556283,-0.15995 - 0.015293*nl - 8.611*10^-9*nl^2},
{3/40,-0.35280357,-0.16 - 0.015299*nl - 5.9163*10^-9*nl^2},
{3/40,-0.28330230,-0.16003 - 0.015304*nl - 3.814*10^-9*nl^2},
{3/40,-0.21862143,-0.16006 - 0.015307*nl - 2.2708*10^-9*nl^2},
{3/40,-0.16029522,-0.16007 - 0.015309*nl - 1.2206*10^-9*nl^2},
{3/40,-0.10959114,-0.16009 - 0.015311*nl - 5.7051*10^-10*nl^2},
{3/40,-0.067468317,-0.16009 - 0.015311*nl - 2.1622*10^-10*nl^2},
{3/40,-0.034921254,-0.16009 - 0.015312*nl - 5.7925*10^-11*nl^2},
{3/40,-0.013046736,-0.16009 - 0.015312*nl - 8.0851*10^-12*nl^2},
{3/40,-0.0021714185,-0.16009 - 0.015312*nl - 2.2396*10^-13*nl^2},
{3/40,0.0021714185,-0.16009 - 0.015312*nl - 2.2396*10^-13*nl^2},
{3/40,0.013046736,-0.16009 - 0.015312*nl - 8.0851*10^-12*nl^2},
{3/40,0.034921254,-0.16009 - 0.015312*nl - 5.7925*10^-11*nl^2},
{3/40,0.067468317,-0.16009 - 0.015311*nl - 2.1622*10^-10*nl^2},
{3/40,0.10959114,-0.16009 - 0.015311*nl - 5.7051*10^-10*nl^2},
{3/40,0.16029522,-0.16007 - 0.015309*nl - 1.2206*10^-9*nl^2},
{3/40,0.21862143,-0.16006 - 0.015307*nl - 2.2708*10^-9*nl^2},
{3/40,0.28330230,-0.16003 - 0.015304*nl - 3.814*10^-9*nl^2},
{3/40,0.35280357,-0.16 - 0.015299*nl - 5.9163*10^-9*nl^2},
{3/40,0.42556283,-0.15995 - 0.015293*nl - 8.611*10^-9*nl^2},
{3/40,0.50000000,-0.1599 - 0.015286*nl - 1.1891*10^-8*nl^2},
{3/40,0.57443717,-0.15983 - 0.015278*nl - 1.5703*10^-8*nl^2},
{3/40,0.64719643,-0.15975 - 0.015269*nl - 1.9942*10^-8*nl^2},
{3/40,0.71669770,-0.15967 - 0.015259*nl - 2.4469*10^-8*nl^2},
{3/40,0.78137857,-0.15959 - 0.015249*nl - 2.91*10^-8*nl^2},
{3/40,0.83970478,-0.1595 - 0.015239*nl - 3.3625*10^-8*nl^2},
{3/40,0.89040886,-0.15942 - 0.01523*nl - 3.7827*10^-8*nl^2},
{3/40,0.93253168,-0.15934 - 0.015222*nl - 4.1509*10^-8*nl^2},
{3/40,0.96507875,-0.15928 - 0.015216*nl - 4.4472*10^-8*nl^2},
{3/40,0.98695326,-0.15924 - 0.015211*nl - 4.6522*10^-8*nl^2},
{3/40,0.99782858,-0.15922 - 0.015209*nl - 4.7559*10^-8*nl^2},
{7/80,-0.99782858,-0.0039298 - 0.014716*nl - 7.4806*10^-8*nl^2},
{7/80,-0.98695326,-0.0039535 - 0.014719*nl - 7.3172*10^-8*nl^2},
{7/80,-0.96507875,-0.0039999 - 0.014725*nl - 6.9941*10^-8*nl^2},
{7/80,-0.93253168,-0.004066 - 0.014734*nl - 6.5272*10^-8*nl^2},
{7/80,-0.89040886,-0.0041465 - 0.014745*nl - 5.9474*10^-8*nl^2},
{7/80,-0.83970478,-0.0042364 - 0.014757*nl - 5.2857*10^-8*nl^2},
{7/80,-0.78137857,-0.0043305 - 0.01477*nl - 4.5736*10^-8*nl^2},
{7/80,-0.71669770,-0.0044242 - 0.014783*nl - 3.8449*10^-8*nl^2},
{7/80,-0.64719643,-0.0045132 - 0.014796*nl - 3.1331*10^-8*nl^2},
{7/80,-0.57443717,-0.0045941 - 0.014808*nl - 2.4665*10^-8*nl^2},
{7/80,-0.50000000,-0.0046649 - 0.014819*nl - 1.8676*10^-8*nl^2},
{7/80,-0.42556283,-0.0047244 - 0.014829*nl - 1.3522*10^-8*nl^2},
{7/80,-0.35280357,-0.0047723 - 0.014836*nl - 9.2893*10^-9*nl^2},
{7/80,-0.28330230,-0.0048089 - 0.014842*nl - 5.9878*10^-9*nl^2},
{7/80,-0.21862143,-0.0048355 - 0.014846*nl - 3.5649*10^-9*nl^2},
{7/80,-0.16029522,-0.0048535 - 0.014849*nl - 1.9161*10^-9*nl^2},
{7/80,-0.10959114,-0.0048645 - 0.014851*nl - 8.9555*10^-10*nl^2},
{7/80,-0.067468317,-0.0048705 - 0.014852*nl - 3.394*10^-10*nl^2},
{7/80,-0.034921254,-0.0048731 - 0.014853*nl - 9.0925*10^-11*nl^2},
{7/80,-0.013046736,-0.004874 - 0.014853*nl - 1.2691*10^-11*nl^2},
{7/80,-0.0021714185,-0.0048741 - 0.014853*nl - 3.5155*10^-13*nl^2},
{7/80,0.0021714185,-0.0048741 - 0.014853*nl - 3.5155*10^-13*nl^2},
{7/80,0.013046736,-0.004874 - 0.014853*nl - 1.2691*10^-11*nl^2},
{7/80,0.034921254,-0.0048731 - 0.014853*nl - 9.0925*10^-11*nl^2},
{7/80,0.067468317,-0.0048705 - 0.014852*nl - 3.394*10^-10*nl^2},
{7/80,0.10959114,-0.0048645 - 0.014851*nl - 8.9555*10^-10*nl^2},
{7/80,0.16029522,-0.0048535 - 0.014849*nl - 1.9161*10^-9*nl^2},
{7/80,0.21862143,-0.0048355 - 0.014846*nl - 3.5649*10^-9*nl^2},
{7/80,0.28330230,-0.0048089 - 0.014842*nl - 5.9878*10^-9*nl^2},
{7/80,0.35280357,-0.0047723 - 0.014836*nl - 9.2893*10^-9*nl^2},
{7/80,0.42556283,-0.0047244 - 0.014829*nl - 1.3522*10^-8*nl^2},
{7/80,0.50000000,-0.0046649 - 0.014819*nl - 1.8676*10^-8*nl^2},
{7/80,0.57443717,-0.0045941 - 0.014808*nl - 2.4665*10^-8*nl^2},
{7/80,0.64719643,-0.0045132 - 0.014796*nl - 3.1331*10^-8*nl^2},
{7/80,0.71669770,-0.0044242 - 0.014783*nl - 3.8449*10^-8*nl^2},
{7/80,0.78137857,-0.0043305 - 0.01477*nl - 4.5736*10^-8*nl^2},
{7/80,0.83970478,-0.0042364 - 0.014757*nl - 5.2857*10^-8*nl^2},
{7/80,0.89040886,-0.0041465 - 0.014745*nl - 5.9474*10^-8*nl^2},
{7/80,0.93253168,-0.004066 - 0.014734*nl - 6.5272*10^-8*nl^2},
{7/80,0.96507875,-0.0039999 - 0.014725*nl - 6.9941*10^-8*nl^2},
{7/80,0.98695326,-0.0039535 - 0.014719*nl - 7.3172*10^-8*nl^2},
{7/80,0.99782858,-0.0039298 - 0.014716*nl - 7.4806*10^-8*nl^2},
{1/10,-0.99782858,0.093219 - 0.014331*nl - 1.1043*10^-7*nl^2},
{1/10,-0.98695326,0.093193 - 0.014335*nl - 1.0802*10^-7*nl^2},
{1/10,-0.96507875,0.093143 - 0.014343*nl - 1.0324*10^-7*nl^2},
{1/10,-0.93253168,0.093071 - 0.014354*nl - 9.633*10^-8*nl^2},
{1/10,-0.89040886,0.092984 - 0.014368*nl - 8.7756*10^-8*nl^2},
{1/10,-0.83970478,0.092887 - 0.014384*nl - 7.7977*10^-8*nl^2},
{1/10,-0.78137857,0.092786 - 0.014401*nl - 6.7456*10^-8*nl^2},
{1/10,-0.71669770,0.092686 - 0.014418*nl - 5.6696*10^-8*nl^2},
{1/10,-0.64719643,0.092591 - 0.014434*nl - 4.6189*10^-8*nl^2},
{1/10,-0.57443717,0.092506 - 0.01445*nl - 3.6355*10^-8*nl^2},
{1/10,-0.50000000,0.092431 - 0.014463*nl - 2.7521*10^-8*nl^2},
{1/10,-0.42556283,0.092369 - 0.014475*nl - 1.9923*10^-8*nl^2},
{1/10,-0.35280357,0.092319 - 0.014485*nl - 1.3685*10^-8*nl^2},
{1/10,-0.28330230,0.092281 - 0.014492*nl - 8.8204*10^-9*nl^2},
{1/10,-0.21862143,0.092253 - 0.014498*nl - 5.2509*10^-9*nl^2},
{1/10,-0.16029522,0.092234 - 0.014502*nl - 2.8222*10^-9*nl^2},
{1/10,-0.10959114,0.092223 - 0.014504*nl - 1.319*10^-9*nl^2},
{1/10,-0.067468317,0.092217 - 0.014505*nl - 4.9987*10^-10*nl^2},
{1/10,-0.034921254,0.092214 - 0.014506*nl - 1.3391*10^-10*nl^2},
{1/10,-0.013046736,0.092213 - 0.014506*nl - 1.8692*10^-11*nl^2},
{1/10,-0.0021714185,0.092213 - 0.014506*nl - 5.1776*10^-13*nl^2},
{1/10,0.0021714185,0.092213 - 0.014506*nl - 5.1776*10^-13*nl^2},
{1/10,0.013046736,0.092213 - 0.014506*nl - 1.8692*10^-11*nl^2},
{1/10,0.034921254,0.092214 - 0.014506*nl - 1.3391*10^-10*nl^2},
{1/10,0.067468317,0.092217 - 0.014505*nl - 4.9987*10^-10*nl^2},
{1/10,0.10959114,0.092223 - 0.014504*nl - 1.319*10^-9*nl^2},
{1/10,0.16029522,0.092234 - 0.014502*nl - 2.8222*10^-9*nl^2},
{1/10,0.21862143,0.092253 - 0.014498*nl - 5.2509*10^-9*nl^2},
{1/10,0.28330230,0.092281 - 0.014492*nl - 8.8204*10^-9*nl^2},
{1/10,0.35280357,0.092319 - 0.014485*nl - 1.3685*10^-8*nl^2},
{1/10,0.42556283,0.092369 - 0.014475*nl - 1.9923*10^-8*nl^2},
{1/10,0.50000000,0.092431 - 0.014463*nl - 2.7521*10^-8*nl^2},
{1/10,0.57443717,0.092506 - 0.01445*nl - 3.6355*10^-8*nl^2},
{1/10,0.64719643,0.092591 - 0.014434*nl - 4.6189*10^-8*nl^2},
{1/10,0.71669770,0.092686 - 0.014418*nl - 5.6696*10^-8*nl^2},
{1/10,0.78137857,0.092786 - 0.014401*nl - 6.7456*10^-8*nl^2},
{1/10,0.83970478,0.092887 - 0.014384*nl - 7.7977*10^-8*nl^2},
{1/10,0.89040886,0.092984 - 0.014368*nl - 8.7756*10^-8*nl^2},
{1/10,0.93253168,0.093071 - 0.014354*nl - 9.633*10^-8*nl^2},
{1/10,0.96507875,0.093143 - 0.014343*nl - 1.0324*10^-7*nl^2},
{1/10,0.98695326,0.093193 - 0.014335*nl - 1.0802*10^-7*nl^2},
{1/10,0.99782858,0.093219 - 0.014331*nl - 1.1043*10^-7*nl^2},
{9/80,-0.99782858,0.15608 - 0.01403*nl - 1.5526*10^-7*nl^2},
{9/80,-0.98695326,0.15605 - 0.014035*nl - 1.5185*10^-7*nl^2},
{9/80,-0.96507875,0.15599 - 0.014045*nl - 1.4511*10^-7*nl^2},
{9/80,-0.93253168,0.15592 - 0.014059*nl - 1.3538*10^-7*nl^2},
{9/80,-0.89040886,0.15582 - 0.014076*nl - 1.2331*10^-7*nl^2},
{9/80,-0.83970478,0.15572 - 0.014096*nl - 1.0954*10^-7*nl^2},
{9/80,-0.78137857,0.15561 - 0.014117*nl - 9.4737*10^-8*nl^2},
{9/80,-0.71669770,0.15551 - 0.014138*nl - 7.9603*10^-8*nl^2},
{9/80,-0.64719643,0.15541 - 0.014158*nl - 6.4835*10^-8*nl^2},
{9/80,-0.57443717,0.15532 - 0.014177*nl - 5.1019*10^-8*nl^2},
{9/80,-0.50000000,0.15524 - 0.014194*nl - 3.8614*10^-8*nl^2},
{9/80,-0.42556283,0.15518 - 0.014209*nl - 2.7948*10^-8*nl^2},
{9/80,-0.35280357,0.15513 - 0.014221*nl - 1.9195*10^-8*nl^2},
{9/80,-0.28330230,0.15509 - 0.01423*nl - 1.237*10^-8*nl^2},
{9/80,-0.21862143,0.15506 - 0.014236*nl - 7.3633*10^-9*nl^2},
{9/80,-0.16029522,0.15504 - 0.014241*nl - 3.9574*10^-9*nl^2},
{9/80,-0.10959114,0.15503 - 0.014244*nl - 1.8495*10^-9*nl^2},
{9/80,-0.067468317,0.15502 - 0.014245*nl - 7.0089*10^-10*nl^2},
{9/80,-0.034921254,0.15502 - 0.014246*nl - 1.8776*10^-10*nl^2},
{9/80,-0.013046736,0.15502 - 0.014246*nl - 2.6208*10^-11*nl^2},
{9/80,-0.0021714185,0.15502 - 0.014246*nl - 7.2596*10^-13*nl^2},
{9/80,0.0021714185,0.15502 - 0.014246*nl - 7.2596*10^-13*nl^2},
{9/80,0.013046736,0.15502 - 0.014246*nl - 2.6208*10^-11*nl^2},
{9/80,0.034921254,0.15502 - 0.014246*nl - 1.8776*10^-10*nl^2},
{9/80,0.067468317,0.15502 - 0.014245*nl - 7.0089*10^-10*nl^2},
{9/80,0.10959114,0.15503 - 0.014244*nl - 1.8495*10^-9*nl^2},
{9/80,0.16029522,0.15504 - 0.014241*nl - 3.9574*10^-9*nl^2},
{9/80,0.21862143,0.15506 - 0.014236*nl - 7.3633*10^-9*nl^2},
{9/80,0.28330230,0.15509 - 0.01423*nl - 1.237*10^-8*nl^2},
{9/80,0.35280357,0.15513 - 0.014221*nl - 1.9195*10^-8*nl^2},
{9/80,0.42556283,0.15518 - 0.014209*nl - 2.7948*10^-8*nl^2},
{9/80,0.50000000,0.15524 - 0.014194*nl - 3.8614*10^-8*nl^2},
{9/80,0.57443717,0.15532 - 0.014177*nl - 5.1019*10^-8*nl^2},
{9/80,0.64719643,0.15541 - 0.014158*nl - 6.4835*10^-8*nl^2},
{9/80,0.71669770,0.15551 - 0.014138*nl - 7.9603*10^-8*nl^2},
{9/80,0.78137857,0.15561 - 0.014117*nl - 9.4737*10^-8*nl^2},
{9/80,0.83970478,0.15572 - 0.014096*nl - 1.0954*10^-7*nl^2},
{9/80,0.89040886,0.15582 - 0.014076*nl - 1.2331*10^-7*nl^2},
{9/80,0.93253168,0.15592 - 0.014059*nl - 1.3538*10^-7*nl^2},
{9/80,0.96507875,0.15599 - 0.014045*nl - 1.4511*10^-7*nl^2},
{9/80,0.98695326,0.15605 - 0.014035*nl - 1.5185*10^-7*nl^2},
{9/80,0.99782858,0.15608 - 0.01403*nl - 1.5526*10^-7*nl^2},
{1/8,-0.99782858,0.19759 - 0.013796*nl - 2.0994*10^-7*nl^2},
{1/8,-0.98695326,0.19756 - 0.013802*nl - 2.0532*10^-7*nl^2},
{1/8,-0.96507875,0.1975 - 0.013814*nl - 1.9618*10^-7*nl^2},
{1/8,-0.93253168,0.19742 - 0.013831*nl - 1.8299*10^-7*nl^2},
{1/8,-0.89040886,0.19733 - 0.013852*nl - 1.6663*10^-7*nl^2},
{1/8,-0.83970478,0.19722 - 0.013876*nl - 1.4799*10^-7*nl^2},
{1/8,-0.78137857,0.19711 - 0.013901*nl - 1.2795*10^-7*nl^2},
{1/8,-0.71669770,0.197 - 0.013927*nl - 1.0748*10^-7*nl^2},
{1/8,-0.64719643,0.19689 - 0.013952*nl - 8.7517*10^-8*nl^2},
{1/8,-0.57443717,0.1968 - 0.013975*nl - 6.8849*10^-8*nl^2},
{1/8,-0.50000000,0.19672 - 0.013995*nl - 5.2097*10^-8*nl^2},
{1/8,-0.42556283,0.19665 - 0.014012*nl - 3.7699*10^-8*nl^2},
{1/8,-0.35280357,0.1966 - 0.014027*nl - 2.5887*10^-8*nl^2},
{1/8,-0.28330230,0.19655 - 0.014037*nl - 1.6681*10^-8*nl^2},
{1/8,-0.21862143,0.19652 - 0.014045*nl - 9.9284*10^-9*nl^2},
{1/8,-0.16029522,0.1965 - 0.014051*nl - 5.3356*10^-9*nl^2},
{1/8,-0.10959114,0.19649 - 0.014054*nl - 2.4935*10^-9*nl^2},
{1/8,-0.067468317,0.19649 - 0.014056*nl - 9.4493*10^-10*nl^2},
{1/8,-0.034921254,0.19648 - 0.014057*nl - 2.5314*10^-10*nl^2},
{1/8,-0.013046736,0.19648 - 0.014057*nl - 3.5332*10^-11*nl^2},
{1/8,-0.0021714185,0.19648 - 0.014057*nl - 9.7872*10^-13*nl^2},
{1/8,0.0021714185,0.19648 - 0.014057*nl - 9.7872*10^-13*nl^2},
{1/8,0.013046736,0.19648 - 0.014057*nl - 3.5332*10^-11*nl^2},
{1/8,0.034921254,0.19648 - 0.014057*nl - 2.5314*10^-10*nl^2},
{1/8,0.067468317,0.19649 - 0.014056*nl - 9.4493*10^-10*nl^2},
{1/8,0.10959114,0.19649 - 0.014054*nl - 2.4935*10^-9*nl^2},
{1/8,0.16029522,0.1965 - 0.014051*nl - 5.3356*10^-9*nl^2},
{1/8,0.21862143,0.19652 - 0.014045*nl - 9.9284*10^-9*nl^2},
{1/8,0.28330230,0.19655 - 0.014037*nl - 1.6681*10^-8*nl^2},
{1/8,0.35280357,0.1966 - 0.014027*nl - 2.5887*10^-8*nl^2},
{1/8,0.42556283,0.19665 - 0.014012*nl - 3.7699*10^-8*nl^2},
{1/8,0.50000000,0.19672 - 0.013995*nl - 5.2097*10^-8*nl^2},
{1/8,0.57443717,0.1968 - 0.013975*nl - 6.8849*10^-8*nl^2},
{1/8,0.64719643,0.19689 - 0.013952*nl - 8.7517*10^-8*nl^2},
{1/8,0.71669770,0.197 - 0.013927*nl - 1.0748*10^-7*nl^2},
{1/8,0.78137857,0.19711 - 0.013901*nl - 1.2795*10^-7*nl^2},
{1/8,0.83970478,0.19722 - 0.013876*nl - 1.4799*10^-7*nl^2},
{1/8,0.89040886,0.19733 - 0.013852*nl - 1.6663*10^-7*nl^2},
{1/8,0.93253168,0.19742 - 0.013831*nl - 1.8299*10^-7*nl^2},
{1/8,0.96507875,0.1975 - 0.013814*nl - 1.9618*10^-7*nl^2},
{1/8,0.98695326,0.19756 - 0.013802*nl - 2.0532*10^-7*nl^2},
{1/8,0.99782858,0.19759 - 0.013796*nl - 2.0994*10^-7*nl^2},
{11/80,-0.99782858,0.22527 - 0.013617*nl - 2.7498*10^-7*nl^2},
{11/80,-0.98695326,0.22524 - 0.013624*nl - 2.689*10^-7*nl^2},
{11/80,-0.96507875,0.22518 - 0.013638*nl - 2.5691*10^-7*nl^2},
{11/80,-0.93253168,0.2251 - 0.013659*nl - 2.3958*10^-7*nl^2},
{11/80,-0.89040886,0.225 - 0.013684*nl - 2.1811*10^-7*nl^2},
{11/80,-0.83970478,0.22488 - 0.013713*nl - 1.9365*10^-7*nl^2},
{11/80,-0.78137857,0.22477 - 0.013743*nl - 1.6738*10^-7*nl^2},
{11/80,-0.71669770,0.22465 - 0.013774*nl - 1.4055*10^-7*nl^2},
{11/80,-0.64719643,0.22454 - 0.013803*nl - 1.1441*10^-7*nl^2},
{11/80,-0.57443717,0.22445 - 0.01383*nl - 8.9978*10^-8*nl^2},
{11/80,-0.50000000,0.22436 - 0.013854*nl - 6.8066*10^-8*nl^2},
{11/80,-0.42556283,0.22429 - 0.013874*nl - 4.9244*10^-8*nl^2},
{11/80,-0.35280357,0.22423 - 0.013891*nl - 3.3808*10^-8*nl^2},
{11/80,-0.28330230,0.22419 - 0.013903*nl - 2.1782*10^-8*nl^2},
{11/80,-0.21862143,0.22416 - 0.013913*nl - 1.2963*10^-8*nl^2},
{11/80,-0.16029522,0.22413 - 0.013919*nl - 6.966*10^-9*nl^2},
{11/80,-0.10959114,0.22412 - 0.013923*nl - 3.2552*10^-9*nl^2},
{11/80,-0.067468317,0.22411 - 0.013925*nl - 1.2336*10^-9*nl^2},
{11/80,-0.034921254,0.22411 - 0.013926*nl - 3.3046*10^-10*nl^2},
{11/80,-0.013046736,0.22411 - 0.013926*nl - 4.6125*10^-11*nl^2},
{11/80,-0.0021714185,0.22411 - 0.013926*nl - 1.2777*10^-12*nl^2},
{11/80,0.0021714185,0.22411 - 0.013926*nl - 1.2777*10^-12*nl^2},
{11/80,0.013046736,0.22411 - 0.013926*nl - 4.6125*10^-11*nl^2},
{11/80,0.034921254,0.22411 - 0.013926*nl - 3.3046*10^-10*nl^2},
{11/80,0.067468317,0.22411 - 0.013925*nl - 1.2336*10^-9*nl^2},
{11/80,0.10959114,0.22412 - 0.013923*nl - 3.2552*10^-9*nl^2},
{11/80,0.16029522,0.22413 - 0.013919*nl - 6.966*10^-9*nl^2},
{11/80,0.21862143,0.22416 - 0.013913*nl - 1.2963*10^-8*nl^2},
{11/80,0.28330230,0.22419 - 0.013903*nl - 2.1782*10^-8*nl^2},
{11/80,0.35280357,0.22423 - 0.013891*nl - 3.3808*10^-8*nl^2},
{11/80,0.42556283,0.22429 - 0.013874*nl - 4.9244*10^-8*nl^2},
{11/80,0.50000000,0.22436 - 0.013854*nl - 6.8066*10^-8*nl^2},
{11/80,0.57443717,0.22445 - 0.01383*nl - 8.9978*10^-8*nl^2},
{11/80,0.64719643,0.22454 - 0.013803*nl - 1.1441*10^-7*nl^2},
{11/80,0.71669770,0.22465 - 0.013774*nl - 1.4055*10^-7*nl^2},
{11/80,0.78137857,0.22477 - 0.013743*nl - 1.6738*10^-7*nl^2},
{11/80,0.83970478,0.22488 - 0.013713*nl - 1.9365*10^-7*nl^2},
{11/80,0.89040886,0.225 - 0.013684*nl - 2.1811*10^-7*nl^2},
{11/80,0.93253168,0.2251 - 0.013659*nl - 2.3958*10^-7*nl^2},
{11/80,0.96507875,0.22518 - 0.013638*nl - 2.5691*10^-7*nl^2},
{11/80,0.98695326,0.22524 - 0.013624*nl - 2.689*10^-7*nl^2},
{11/80,0.99782858,0.22527 - 0.013617*nl - 2.7498*10^-7*nl^2},
{3/20,-0.99782858,0.24367 - 0.013484*nl - 3.5069*10^-7*nl^2},
{3/20,-0.98695326,0.24364 - 0.013493*nl - 3.4291*10^-7*nl^2},
{3/20,-0.96507875,0.24358 - 0.01351*nl - 3.2756*10^-7*nl^2},
{3/20,-0.93253168,0.2435 - 0.013535*nl - 3.0541*10^-7*nl^2},
{3/20,-0.89040886,0.2434 - 0.013565*nl - 2.7795*10^-7*nl^2},
{3/20,-0.83970478,0.24328 - 0.013598*nl - 2.467*10^-7*nl^2},
{3/20,-0.78137857,0.24317 - 0.013634*nl - 2.1316*10^-7*nl^2},
{3/20,-0.71669770,0.24305 - 0.013669*nl - 1.7893*10^-7*nl^2},
{3/20,-0.64719643,0.24293 - 0.013703*nl - 1.456*10^-7*nl^2},
{3/20,-0.57443717,0.24283 - 0.013734*nl - 1.1447*10^-7*nl^2},
{3/20,-0.50000000,0.24274 - 0.013762*nl - 8.6568*10^-8*nl^2},
{3/20,-0.42556283,0.24266 - 0.013785*nl - 6.2614*10^-8*nl^2},
{3/20,-0.35280357,0.2426 - 0.013804*nl - 4.2979*10^-8*nl^2},
{3/20,-0.28330230,0.24255 - 0.013818*nl - 2.7686*10^-8*nl^2},
{3/20,-0.21862143,0.24251 - 0.013829*nl - 1.6475*10^-8*nl^2},
{3/20,-0.16029522,0.24249 - 0.013836*nl - 8.8524*10^-9*nl^2},
{3/20,-0.10959114,0.24248 - 0.01384*nl - 4.1365*10^-9*nl^2},
{3/20,-0.067468317,0.24247 - 0.013843*nl - 1.5675*10^-9*nl^2},
{3/20,-0.034921254,0.24247 - 0.013844*nl - 4.1991*10^-10*nl^2},
{3/20,-0.013046736,0.24246 - 0.013844*nl - 5.861*10^-11*nl^2},
{3/20,-0.0021714185,0.24246 - 0.013844*nl - 1.6235*10^-12*nl^2},
{3/20,0.0021714185,0.24246 - 0.013844*nl - 1.6235*10^-12*nl^2},
{3/20,0.013046736,0.24246 - 0.013844*nl - 5.861*10^-11*nl^2},
{3/20,0.034921254,0.24247 - 0.013844*nl - 4.1991*10^-10*nl^2},
{3/20,0.067468317,0.24247 - 0.013843*nl - 1.5675*10^-9*nl^2},
{3/20,0.10959114,0.24248 - 0.01384*nl - 4.1365*10^-9*nl^2},
{3/20,0.16029522,0.24249 - 0.013836*nl - 8.8524*10^-9*nl^2},
{3/20,0.21862143,0.24251 - 0.013829*nl - 1.6475*10^-8*nl^2},
{3/20,0.28330230,0.24255 - 0.013818*nl - 2.7686*10^-8*nl^2},
{3/20,0.35280357,0.2426 - 0.013804*nl - 4.2979*10^-8*nl^2},
{3/20,0.42556283,0.24266 - 0.013785*nl - 6.2614*10^-8*nl^2},
{3/20,0.50000000,0.24274 - 0.013762*nl - 8.6568*10^-8*nl^2},
{3/20,0.57443717,0.24283 - 0.013734*nl - 1.1447*10^-7*nl^2},
{3/20,0.64719643,0.24293 - 0.013703*nl - 1.456*10^-7*nl^2},
{3/20,0.71669770,0.24305 - 0.013669*nl - 1.7893*10^-7*nl^2},
{3/20,0.78137857,0.24317 - 0.013634*nl - 2.1316*10^-7*nl^2},
{3/20,0.83970478,0.24328 - 0.013598*nl - 2.467*10^-7*nl^2},
{3/20,0.89040886,0.2434 - 0.013565*nl - 2.7795*10^-7*nl^2},
{3/20,0.93253168,0.2435 - 0.013535*nl - 3.0541*10^-7*nl^2},
{3/20,0.96507875,0.24358 - 0.01351*nl - 3.2756*10^-7*nl^2},
{3/20,0.98695326,0.24364 - 0.013493*nl - 3.4291*10^-7*nl^2},
{3/20,0.99782858,0.24367 - 0.013484*nl - 3.5069*10^-7*nl^2},
{13/80,-0.99782858,0.25571 - 0.013392*nl - 4.3718*10^-7*nl^2},
{13/80,-0.98695326,0.25568 - 0.013403*nl - 4.2745*10^-7*nl^2},
{13/80,-0.96507875,0.25562 - 0.013423*nl - 4.0824*10^-7*nl^2},
{13/80,-0.93253168,0.25554 - 0.013451*nl - 3.8053*10^-7*nl^2},
{13/80,-0.89040886,0.25544 - 0.013486*nl - 3.4621*10^-7*nl^2},
{13/80,-0.83970478,0.25532 - 0.013525*nl - 3.0718*10^-7*nl^2},
{13/80,-0.78137857,0.2552 - 0.013566*nl - 2.6531*10^-7*nl^2},
{13/80,-0.71669770,0.25508 - 0.013607*nl - 2.2263*10^-7*nl^2},
{13/80,-0.64719643,0.25496 - 0.013646*nl - 1.8108*10^-7*nl^2},
{13/80,-0.57443717,0.25484 - 0.013681*nl - 1.4232*10^-7*nl^2},
{13/80,-0.50000000,0.25475 - 0.013712*nl - 1.0759*10^-7*nl^2},
{13/80,-0.42556283,0.25466 - 0.013738*nl - 7.78*10^-8*nl^2},
{13/80,-0.35280357,0.25459 - 0.013759*nl - 5.3391*10^-8*nl^2},
{13/80,-0.28330230,0.25454 - 0.013776*nl - 3.4387*10^-8*nl^2},
{13/80,-0.21862143,0.2545 - 0.013787*nl - 2.046*10^-8*nl^2},
{13/80,-0.16029522,0.25447 - 0.013795*nl - 1.0993*10^-8*nl^2},
{13/80,-0.10959114,0.25445 - 0.0138*nl - 5.1364*10^-9*nl^2},
{13/80,-0.067468317,0.25444 - 0.013803*nl - 1.9464*10^-9*nl^2},
{13/80,-0.034921254,0.25444 - 0.013804*nl - 5.2139*10^-10*nl^2},
{13/80,-0.013046736,0.25444 - 0.013804*nl - 7.2774*10^-11*nl^2},
{13/80,-0.0021714185,0.25444 - 0.013804*nl - 2.0159*10^-12*nl^2},
{13/80,0.0021714185,0.25444 - 0.013804*nl - 2.0159*10^-12*nl^2},
{13/80,0.013046736,0.25444 - 0.013804*nl - 7.2774*10^-11*nl^2},
{13/80,0.034921254,0.25444 - 0.013804*nl - 5.2139*10^-10*nl^2},
{13/80,0.067468317,0.25444 - 0.013803*nl - 1.9464*10^-9*nl^2},
{13/80,0.10959114,0.25445 - 0.0138*nl - 5.1364*10^-9*nl^2},
{13/80,0.16029522,0.25447 - 0.013795*nl - 1.0993*10^-8*nl^2},
{13/80,0.21862143,0.2545 - 0.013787*nl - 2.046*10^-8*nl^2},
{13/80,0.28330230,0.25454 - 0.013776*nl - 3.4387*10^-8*nl^2},
{13/80,0.35280357,0.25459 - 0.013759*nl - 5.3391*10^-8*nl^2},
{13/80,0.42556283,0.25466 - 0.013738*nl - 7.78*10^-8*nl^2},
{13/80,0.50000000,0.25475 - 0.013712*nl - 1.0759*10^-7*nl^2},
{13/80,0.57443717,0.25484 - 0.013681*nl - 1.4232*10^-7*nl^2},
{13/80,0.64719643,0.25496 - 0.013646*nl - 1.8108*10^-7*nl^2},
{13/80,0.71669770,0.25508 - 0.013607*nl - 2.2263*10^-7*nl^2},
{13/80,0.78137857,0.2552 - 0.013566*nl - 2.6531*10^-7*nl^2},
{13/80,0.83970478,0.25532 - 0.013525*nl - 3.0718*10^-7*nl^2},
{13/80,0.89040886,0.25544 - 0.013486*nl - 3.4621*10^-7*nl^2},
{13/80,0.93253168,0.25554 - 0.013451*nl - 3.8053*10^-7*nl^2},
{13/80,0.96507875,0.25562 - 0.013423*nl - 4.0824*10^-7*nl^2},
{13/80,0.98695326,0.25568 - 0.013403*nl - 4.2745*10^-7*nl^2},
{13/80,0.99782858,0.25571 - 0.013392*nl - 4.3718*10^-7*nl^2},
{7/40,-0.99782858,0.26328 - 0.013336*nl - 5.3434*10^-7*nl^2},
{7/40,-0.98695326,0.26326 - 0.013348*nl - 5.224*10^-7*nl^2},
{7/40,-0.96507875,0.2632 - 0.013371*nl - 4.9882*10^-7*nl^2},
{7/40,-0.93253168,0.26312 - 0.013404*nl - 4.6484*10^-7*nl^2},
{7/40,-0.89040886,0.26302 - 0.013445*nl - 4.2277*10^-7*nl^2},
{7/40,-0.83970478,0.2629 - 0.013489*nl - 3.7496*10^-7*nl^2},
{7/40,-0.78137857,0.26278 - 0.013536*nl - 3.2372*10^-7*nl^2},
{7/40,-0.71669770,0.26265 - 0.013582*nl - 2.7153*10^-7*nl^2},
{7/40,-0.64719643,0.26252 - 0.013626*nl - 2.2077*10^-7*nl^2},
{7/40,-0.57443717,0.2624 - 0.013665*nl - 1.7344*10^-7*nl^2},
{7/40,-0.50000000,0.26229 - 0.0137*nl - 1.3108*10^-7*nl^2},
{7/40,-0.42556283,0.26219 - 0.013728*nl - 9.4754*10^-8*nl^2},
{7/40,-0.35280357,0.26211 - 0.013752*nl - 6.501*10^-8*nl^2},
{7/40,-0.28330230,0.26205 - 0.013769*nl - 4.1862*10^-8*nl^2},
{7/40,-0.21862143,0.262 - 0.013782*nl - 2.4904*10^-8*nl^2},
{7/40,-0.16029522,0.26197 - 0.013791*nl - 1.3379*10^-8*nl^2},
{7/40,-0.10959114,0.26195 - 0.013796*nl - 6.2512*10^-9*nl^2},
{7/40,-0.067468317,0.26194 - 0.013799*nl - 2.3687*10^-9*nl^2},
{7/40,-0.034921254,0.26193 - 0.0138*nl - 6.3453*10^-10*nl^2},
{7/40,-0.013046736,0.26193 - 0.013801*nl - 8.8565*10^-11*nl^2},
{7/40,-0.0021714185,0.26193 - 0.013801*nl - 2.4532*10^-12*nl^2},
{7/40,0.0021714185,0.26193 - 0.013801*nl - 2.4532*10^-12*nl^2},
{7/40,0.013046736,0.26193 - 0.013801*nl - 8.8565*10^-11*nl^2},
{7/40,0.034921254,0.26193 - 0.0138*nl - 6.3453*10^-10*nl^2},
{7/40,0.067468317,0.26194 - 0.013799*nl - 2.3687*10^-9*nl^2},
{7/40,0.10959114,0.26195 - 0.013796*nl - 6.2512*10^-9*nl^2},
{7/40,0.16029522,0.26197 - 0.013791*nl - 1.3379*10^-8*nl^2},
{7/40,0.21862143,0.262 - 0.013782*nl - 2.4904*10^-8*nl^2},
{7/40,0.28330230,0.26205 - 0.013769*nl - 4.1862*10^-8*nl^2},
{7/40,0.35280357,0.26211 - 0.013752*nl - 6.501*10^-8*nl^2},
{7/40,0.42556283,0.26219 - 0.013728*nl - 9.4754*10^-8*nl^2},
{7/40,0.50000000,0.26229 - 0.0137*nl - 1.3108*10^-7*nl^2},
{7/40,0.57443717,0.2624 - 0.013665*nl - 1.7344*10^-7*nl^2},
{7/40,0.64719643,0.26252 - 0.013626*nl - 2.2077*10^-7*nl^2},
{7/40,0.71669770,0.26265 - 0.013582*nl - 2.7153*10^-7*nl^2},
{7/40,0.78137857,0.26278 - 0.013536*nl - 3.2372*10^-7*nl^2},
{7/40,0.83970478,0.2629 - 0.013489*nl - 3.7496*10^-7*nl^2},
{7/40,0.89040886,0.26302 - 0.013445*nl - 4.2277*10^-7*nl^2},
{7/40,0.93253168,0.26312 - 0.013404*nl - 4.6484*10^-7*nl^2},
{7/40,0.96507875,0.2632 - 0.013371*nl - 4.9882*10^-7*nl^2},
{7/40,0.98695326,0.26326 - 0.013348*nl - 5.224*10^-7*nl^2},
{7/40,0.99782858,0.26328 - 0.013336*nl - 5.3434*10^-7*nl^2},
{3/16,-0.99782858,0.26768 - 0.013312*nl - 6.4183*10^-7*nl^2},
{3/16,-0.98695326,0.26765 - 0.013325*nl - 6.2742*10^-7*nl^2},
{3/16,-0.96507875,0.2676 - 0.013352*nl - 5.9899*10^-7*nl^2},
{3/16,-0.93253168,0.26752 - 0.01339*nl - 5.5801*10^-7*nl^2},
{3/16,-0.89040886,0.26743 - 0.013436*nl - 5.0733*10^-7*nl^2},
{3/16,-0.83970478,0.26731 - 0.013486*nl - 4.4977*10^-7*nl^2},
{3/16,-0.78137857,0.26718 - 0.013539*nl - 3.8813*10^-7*nl^2},
{3/16,-0.71669770,0.26704 - 0.01359*nl - 3.254*10^-7*nl^2},
{3/16,-0.64719643,0.2669 - 0.013639*nl - 2.6445*10^-7*nl^2},
{3/16,-0.57443717,0.26677 - 0.013682*nl - 2.0768*10^-7*nl^2},
{3/16,-0.50000000,0.26664 - 0.01372*nl - 1.5689*10^-7*nl^2},
{3/16,-0.42556283,0.26653 - 0.013751*nl - 1.1338*10^-7*nl^2},
{3/16,-0.35280357,0.26643 - 0.013776*nl - 7.7769*10^-8*nl^2},
{3/16,-0.28330230,0.26635 - 0.013795*nl - 5.0068*10^-8*nl^2},
{3/16,-0.21862143,0.2663 - 0.013809*nl - 2.9782*10^-8*nl^2},
{3/16,-0.16029522,0.26626 - 0.013818*nl - 1.5998*10^-8*nl^2},
{3/16,-0.10959114,0.26624 - 0.013824*nl - 7.4742*10^-9*nl^2},
{3/16,-0.067468317,0.26622 - 0.013827*nl - 2.8321*10^-9*nl^2},
{3/16,-0.034921254,0.26622 - 0.013828*nl - 7.5863*10^-10*nl^2},
{3/16,-0.013046736,0.26622 - 0.013829*nl - 1.0589*10^-10*nl^2},
{3/16,-0.0021714185,0.26621 - 0.013829*nl - 2.9331*10^-12*nl^2},
{3/16,0.0021714185,0.26621 - 0.013829*nl - 2.9331*10^-12*nl^2},
{3/16,0.013046736,0.26622 - 0.013829*nl - 1.0589*10^-10*nl^2},
{3/16,0.034921254,0.26622 - 0.013828*nl - 7.5863*10^-10*nl^2},
{3/16,0.067468317,0.26622 - 0.013827*nl - 2.8321*10^-9*nl^2},
{3/16,0.10959114,0.26624 - 0.013824*nl - 7.4742*10^-9*nl^2},
{3/16,0.16029522,0.26626 - 0.013818*nl - 1.5998*10^-8*nl^2},
{3/16,0.21862143,0.2663 - 0.013809*nl - 2.9782*10^-8*nl^2},
{3/16,0.28330230,0.26635 - 0.013795*nl - 5.0068*10^-8*nl^2},
{3/16,0.35280357,0.26643 - 0.013776*nl - 7.7769*10^-8*nl^2},
{3/16,0.42556283,0.26653 - 0.013751*nl - 1.1338*10^-7*nl^2},
{3/16,0.50000000,0.26664 - 0.01372*nl - 1.5689*10^-7*nl^2},
{3/16,0.57443717,0.26677 - 0.013682*nl - 2.0768*10^-7*nl^2},
{3/16,0.64719643,0.2669 - 0.013639*nl - 2.6445*10^-7*nl^2},
{3/16,0.71669770,0.26704 - 0.01359*nl - 3.254*10^-7*nl^2},
{3/16,0.78137857,0.26718 - 0.013539*nl - 3.8813*10^-7*nl^2},
{3/16,0.83970478,0.26731 - 0.013486*nl - 4.4977*10^-7*nl^2},
{3/16,0.89040886,0.26743 - 0.013436*nl - 5.0733*10^-7*nl^2},
{3/16,0.93253168,0.26752 - 0.01339*nl - 5.5801*10^-7*nl^2},
{3/16,0.96507875,0.2676 - 0.013352*nl - 5.9899*10^-7*nl^2},
{3/16,0.98695326,0.26765 - 0.013325*nl - 6.2742*10^-7*nl^2},
{3/16,0.99782858,0.26768 - 0.013312*nl - 6.4183*10^-7*nl^2},
{1/5,-0.99782858,0.26978 - 0.013316*nl - 7.5907*10^-7*nl^2},
{1/5,-0.98695326,0.26976 - 0.013332*nl - 7.4194*10^-7*nl^2},
{1/5,-0.96507875,0.26971 - 0.013362*nl - 7.0816*10^-7*nl^2},
{1/5,-0.93253168,0.26964 - 0.013405*nl - 6.5951*10^-7*nl^2},
{1/5,-0.89040886,0.26955 - 0.013457*nl - 5.9937*10^-7*nl^2},
{1/5,-0.83970478,0.26943 - 0.013514*nl - 5.3112*10^-7*nl^2},
{1/5,-0.78137857,0.2693 - 0.013572*nl - 4.5812*10^-7*nl^2},
{1/5,-0.71669770,0.26915 - 0.013629*nl - 3.8389*10^-7*nl^2},
{1/5,-0.64719643,0.26899 - 0.013682*nl - 3.1184*10^-7*nl^2},
{1/5,-0.57443717,0.26884 - 0.013729*nl - 2.4478*10^-7*nl^2},
{1/5,-0.50000000,0.26869 - 0.01377*nl - 1.8485*10^-7*nl^2},
{1/5,-0.42556283,0.26855 - 0.013803*nl - 1.3354*10^-7*nl^2},
{1/5,-0.35280357,0.26843 - 0.01383*nl - 9.157*10^-8*nl^2},
{1/5,-0.28330230,0.26834 - 0.01385*nl - 5.8941*10^-8*nl^2},
{1/5,-0.21862143,0.26827 - 0.013864*nl - 3.5054*10^-8*nl^2},
{1/5,-0.16029522,0.26822 - 0.013874*nl - 1.8828*10^-8*nl^2},
{1/5,-0.10959114,0.26819 - 0.01388*nl - 8.7958*10^-9*nl^2},
{1/5,-0.067468317,0.26818 - 0.013883*nl - 3.3327*10^-9*nl^2},
{1/5,-0.034921254,0.26817 - 0.013884*nl - 8.9273*10^-10*nl^2},
{1/5,-0.013046736,0.26817 - 0.013885*nl - 1.246*10^-10*nl^2},
{1/5,-0.0021714185,0.26817 - 0.013885*nl - 3.4515*10^-12*nl^2},
{1/5,0.0021714185,0.26817 - 0.013885*nl - 3.4515*10^-12*nl^2},
{1/5,0.013046736,0.26817 - 0.013885*nl - 1.246*10^-10*nl^2},
{1/5,0.034921254,0.26817 - 0.013884*nl - 8.9273*10^-10*nl^2},
{1/5,0.067468317,0.26818 - 0.013883*nl - 3.3327*10^-9*nl^2},
{1/5,0.10959114,0.26819 - 0.01388*nl - 8.7958*10^-9*nl^2},
{1/5,0.16029522,0.26822 - 0.013874*nl - 1.8828*10^-8*nl^2},
{1/5,0.21862143,0.26827 - 0.013864*nl - 3.5054*10^-8*nl^2},
{1/5,0.28330230,0.26834 - 0.01385*nl - 5.8941*10^-8*nl^2},
{1/5,0.35280357,0.26843 - 0.01383*nl - 9.157*10^-8*nl^2},
{1/5,0.42556283,0.26855 - 0.013803*nl - 1.3354*10^-7*nl^2},
{1/5,0.50000000,0.26869 - 0.01377*nl - 1.8485*10^-7*nl^2},
{1/5,0.57443717,0.26884 - 0.013729*nl - 2.4478*10^-7*nl^2},
{1/5,0.64719643,0.26899 - 0.013682*nl - 3.1184*10^-7*nl^2},
{1/5,0.71669770,0.26915 - 0.013629*nl - 3.8389*10^-7*nl^2},
{1/5,0.78137857,0.2693 - 0.013572*nl - 4.5812*10^-7*nl^2},
{1/5,0.83970478,0.26943 - 0.013514*nl - 5.3112*10^-7*nl^2},
{1/5,0.89040886,0.26955 - 0.013457*nl - 5.9937*10^-7*nl^2},
{1/5,0.93253168,0.26964 - 0.013405*nl - 6.5951*10^-7*nl^2},
{1/5,0.96507875,0.26971 - 0.013362*nl - 7.0816*10^-7*nl^2},
{1/5,0.98695326,0.26976 - 0.013332*nl - 7.4194*10^-7*nl^2},
{1/5,0.99782858,0.26978 - 0.013316*nl - 7.5907*10^-7*nl^2},
{17/80,-0.99782858,0.27021 - 0.013348*nl - 8.852*10^-7*nl^2},
{17/80,-0.98695326,0.2702 - 0.013366*nl - 8.6513*10^-7*nl^2},
{17/80,-0.96507875,0.27016 - 0.0134*nl - 8.2554*10^-7*nl^2},
{17/80,-0.93253168,0.2701 - 0.013448*nl - 7.6856*10^-7*nl^2},
{17/80,-0.89040886,0.27001 - 0.013506*nl - 6.9817*10^-7*nl^2},
{17/80,-0.83970478,0.2699 - 0.013569*nl - 6.1838*10^-7*nl^2},
{17/80,-0.78137857,0.26976 - 0.013634*nl - 5.3311*10^-7*nl^2},
{17/80,-0.71669770,0.26959 - 0.013696*nl - 4.4649*10^-7*nl^2},
{17/80,-0.64719643,0.26941 - 0.013753*nl - 3.6251*10^-7*nl^2},
{17/80,-0.57443717,0.26923 - 0.013803*nl - 2.8442*10^-7*nl^2},
{17/80,-0.50000000,0.26905 - 0.013846*nl - 2.147*10^-7*nl^2},
{17/80,-0.42556283,0.26888 - 0.013881*nl - 1.5504*10^-7*nl^2},
{17/80,-0.35280357,0.26874 - 0.013908*nl - 1.0628*10^-7*nl^2},
{17/80,-0.28330230,0.26862 - 0.013929*nl - 6.8396*10^-8*nl^2},
{17/80,-0.21862143,0.26853 - 0.013944*nl - 4.067*10^-8*nl^2},
{17/80,-0.16029522,0.26847 - 0.013954*nl - 2.1842*10^-8*nl^2},
{17/80,-0.10959114,0.26843 - 0.01396*nl - 1.0203*10^-8*nl^2},
{17/80,-0.067468317,0.26841 - 0.013963*nl - 3.8658*10^-9*nl^2},
{17/80,-0.034921254,0.2684 - 0.013964*nl - 1.0355*10^-9*nl^2},
{17/80,-0.013046736,0.2684 - 0.013965*nl - 1.4453*10^-10*nl^2},
{17/80,-0.0021714185,0.2684 - 0.013965*nl - 4.0035*10^-12*nl^2},
{17/80,0.0021714185,0.2684 - 0.013965*nl - 4.0035*10^-12*nl^2},
{17/80,0.013046736,0.2684 - 0.013965*nl - 1.4453*10^-10*nl^2},
{17/80,0.034921254,0.2684 - 0.013964*nl - 1.0355*10^-9*nl^2},
{17/80,0.067468317,0.26841 - 0.013963*nl - 3.8658*10^-9*nl^2},
{17/80,0.10959114,0.26843 - 0.01396*nl - 1.0203*10^-8*nl^2},
{17/80,0.16029522,0.26847 - 0.013954*nl - 2.1842*10^-8*nl^2},
{17/80,0.21862143,0.26853 - 0.013944*nl - 4.067*10^-8*nl^2},
{17/80,0.28330230,0.26862 - 0.013929*nl - 6.8396*10^-8*nl^2},
{17/80,0.35280357,0.26874 - 0.013908*nl - 1.0628*10^-7*nl^2},
{17/80,0.42556283,0.26888 - 0.013881*nl - 1.5504*10^-7*nl^2},
{17/80,0.50000000,0.26905 - 0.013846*nl - 2.147*10^-7*nl^2},
{17/80,0.57443717,0.26923 - 0.013803*nl - 2.8442*10^-7*nl^2},
{17/80,0.64719643,0.26941 - 0.013753*nl - 3.6251*10^-7*nl^2},
{17/80,0.71669770,0.26959 - 0.013696*nl - 4.4649*10^-7*nl^2},
{17/80,0.78137857,0.26976 - 0.013634*nl - 5.3311*10^-7*nl^2},
{17/80,0.83970478,0.2699 - 0.013569*nl - 6.1838*10^-7*nl^2},
{17/80,0.89040886,0.27001 - 0.013506*nl - 6.9817*10^-7*nl^2},
{17/80,0.93253168,0.2701 - 0.013448*nl - 7.6856*10^-7*nl^2},
{17/80,0.96507875,0.27016 - 0.0134*nl - 8.2554*10^-7*nl^2},
{17/80,0.98695326,0.2702 - 0.013366*nl - 8.6513*10^-7*nl^2},
{17/80,0.99782858,0.27021 - 0.013348*nl - 8.852*10^-7*nl^2},
{9/40,-0.99782858,0.26943 - 0.013405*nl - 1.0191*10^-6*nl^2},
{9/40,-0.98695326,0.26942 - 0.013425*nl - 9.9587*10^-7*nl^2},
{9/40,-0.96507875,0.2694 - 0.013464*nl - 9.5006*10^-7*nl^2},
{9/40,-0.93253168,0.26935 - 0.013518*nl - 8.8415*10^-7*nl^2},
{9/40,-0.89040886,0.26927 - 0.013582*nl - 8.0282*10^-7*nl^2},
{9/40,-0.83970478,0.26916 - 0.013651*nl - 7.107*10^-7*nl^2},
{9/40,-0.78137857,0.26901 - 0.013721*nl - 6.1236*10^-7*nl^2},
{9/40,-0.71669770,0.26882 - 0.013788*nl - 5.1258*10^-7*nl^2},
{9/40,-0.64719643,0.26861 - 0.013849*nl - 4.1594*10^-7*nl^2},
{9/40,-0.57443717,0.26839 - 0.013902*nl - 3.2617*10^-7*nl^2},
{9/40,-0.50000000,0.26817 - 0.013946*nl - 2.461*10^-7*nl^2},
{9/40,-0.42556283,0.26796 - 0.013982*nl - 1.7765*10^-7*nl^2},
{9/40,-0.35280357,0.26778 - 0.01401*nl - 1.2175*10^-7*nl^2},
{9/40,-0.28330230,0.26763 - 0.014031*nl - 7.8328*10^-8*nl^2},
{9/40,-0.21862143,0.26752 - 0.014045*nl - 4.6568*10^-8*nl^2},
{9/40,-0.16029522,0.26744 - 0.014055*nl - 2.5007*10^-8*nl^2},
{9/40,-0.10959114,0.26739 - 0.014061*nl - 1.1681*10^-8*nl^2},
{9/40,-0.067468317,0.26737 - 0.014064*nl - 4.4254*10^-9*nl^2},
{9/40,-0.034921254,0.26735 - 0.014066*nl - 1.1854*10^-9*nl^2},
{9/40,-0.013046736,0.26735 - 0.014066*nl - 1.6545*10^-10*nl^2},
{9/40,-0.0021714185,0.26735 - 0.014066*nl - 4.5828*10^-12*nl^2},
{9/40,0.0021714185,0.26735 - 0.014066*nl - 4.5828*10^-12*nl^2},
{9/40,0.013046736,0.26735 - 0.014066*nl - 1.6545*10^-10*nl^2},
{9/40,0.034921254,0.26735 - 0.014066*nl - 1.1854*10^-9*nl^2},
{9/40,0.067468317,0.26737 - 0.014064*nl - 4.4254*10^-9*nl^2},
{9/40,0.10959114,0.26739 - 0.014061*nl - 1.1681*10^-8*nl^2},
{9/40,0.16029522,0.26744 - 0.014055*nl - 2.5007*10^-8*nl^2},
{9/40,0.21862143,0.26752 - 0.014045*nl - 4.6568*10^-8*nl^2},
{9/40,0.28330230,0.26763 - 0.014031*nl - 7.8328*10^-8*nl^2},
{9/40,0.35280357,0.26778 - 0.01401*nl - 1.2175*10^-7*nl^2},
{9/40,0.42556283,0.26796 - 0.013982*nl - 1.7765*10^-7*nl^2},
{9/40,0.50000000,0.26817 - 0.013946*nl - 2.461*10^-7*nl^2},
{9/40,0.57443717,0.26839 - 0.013902*nl - 3.2617*10^-7*nl^2},
{9/40,0.64719643,0.26861 - 0.013849*nl - 4.1594*10^-7*nl^2},
{9/40,0.71669770,0.26882 - 0.013788*nl - 5.1258*10^-7*nl^2},
{9/40,0.78137857,0.26901 - 0.013721*nl - 6.1236*10^-7*nl^2},
{9/40,0.83970478,0.26916 - 0.013651*nl - 7.107*10^-7*nl^2},
{9/40,0.89040886,0.26927 - 0.013582*nl - 8.0282*10^-7*nl^2},
{9/40,0.93253168,0.26935 - 0.013518*nl - 8.8415*10^-7*nl^2},
{9/40,0.96507875,0.2694 - 0.013464*nl - 9.5006*10^-7*nl^2},
{9/40,0.98695326,0.26942 - 0.013425*nl - 9.9587*10^-7*nl^2},
{9/40,0.99782858,0.26943 - 0.013405*nl - 1.0191*10^-6*nl^2},
{19/80,-0.99782858,0.26776 - 0.013486*nl - 1.1594*10^-6*nl^2},
{19/80,-0.98695326,0.26776 - 0.013509*nl - 1.1328*10^-6*nl^2},
{19/80,-0.96507875,0.26775 - 0.013552*nl - 1.0804*10^-6*nl^2},
{19/80,-0.93253168,0.26772 - 0.013612*nl - 1.005*10^-6*nl^2},
{19/80,-0.89040886,0.26765 - 0.013683*nl - 9.1214*10^-7*nl^2},
{19/80,-0.83970478,0.26754 - 0.013758*nl - 8.0704*10^-7*nl^2},
{19/80,-0.78137857,0.26737 - 0.013834*nl - 6.9496*10^-7*nl^2},
{19/80,-0.71669770,0.26716 - 0.013905*nl - 5.8137*10^-7*nl^2},
{19/80,-0.64719643,0.26691 - 0.013969*nl - 4.7149*10^-7*nl^2},
{19/80,-0.57443717,0.26664 - 0.014024*nl - 3.6954*10^-7*nl^2},
{19/80,-0.50000000,0.26636 - 0.014069*nl - 2.7869*10^-7*nl^2},
{19/80,-0.42556283,0.2661 - 0.014104*nl - 2.0109*10^-7*nl^2},
{19/80,-0.35280357,0.26587 - 0.014132*nl - 1.3777*10^-7*nl^2},
{19/80,-0.28330230,0.26569 - 0.014152*nl - 8.861*10^-8*nl^2},
{19/80,-0.21862143,0.26554 - 0.014166*nl - 5.2671*10^-8*nl^2},
{19/80,-0.16029522,0.26544 - 0.014176*nl - 2.828*10^-8*nl^2},
{19/80,-0.10959114,0.26538 - 0.014181*nl - 1.3209*10^-8*nl^2},
{19/80,-0.067468317,0.26535 - 0.014184*nl - 5.0041*10^-9*nl^2},
{19/80,-0.034921254,0.26533 - 0.014186*nl - 1.3404*10^-9*nl^2},
{19/80,-0.013046736,0.26533 - 0.014186*nl - 1.8708*10^-10*nl^2},
{19/80,-0.0021714185,0.26532 - 0.014186*nl - 5.182*10^-12*nl^2},
{19/80,0.0021714185,0.26532 - 0.014186*nl - 5.182*10^-12*nl^2},
{19/80,0.013046736,0.26533 - 0.014186*nl - 1.8708*10^-10*nl^2},
{19/80,0.034921254,0.26533 - 0.014186*nl - 1.3404*10^-9*nl^2},
{19/80,0.067468317,0.26535 - 0.014184*nl - 5.0041*10^-9*nl^2},
{19/80,0.10959114,0.26538 - 0.014181*nl - 1.3209*10^-8*nl^2},
{19/80,0.16029522,0.26544 - 0.014176*nl - 2.828*10^-8*nl^2},
{19/80,0.21862143,0.26554 - 0.014166*nl - 5.2671*10^-8*nl^2},
{19/80,0.28330230,0.26569 - 0.014152*nl - 8.861*10^-8*nl^2},
{19/80,0.35280357,0.26587 - 0.014132*nl - 1.3777*10^-7*nl^2},
{19/80,0.42556283,0.2661 - 0.014104*nl - 2.0109*10^-7*nl^2},
{19/80,0.50000000,0.26636 - 0.014069*nl - 2.7869*10^-7*nl^2},
{19/80,0.57443717,0.26664 - 0.014024*nl - 3.6954*10^-7*nl^2},
{19/80,0.64719643,0.26691 - 0.013969*nl - 4.7149*10^-7*nl^2},
{19/80,0.71669770,0.26716 - 0.013905*nl - 5.8137*10^-7*nl^2},
{19/80,0.78137857,0.26737 - 0.013834*nl - 6.9496*10^-7*nl^2},
{19/80,0.83970478,0.26754 - 0.013758*nl - 8.0704*10^-7*nl^2},
{19/80,0.89040886,0.26765 - 0.013683*nl - 9.1214*10^-7*nl^2},
{19/80,0.93253168,0.26772 - 0.013612*nl - 1.005*10^-6*nl^2},
{19/80,0.96507875,0.26775 - 0.013552*nl - 1.0804*10^-6*nl^2},
{19/80,0.98695326,0.26776 - 0.013509*nl - 1.1328*10^-6*nl^2},
{19/80,0.99782858,0.26776 - 0.013486*nl - 1.1594*10^-6*nl^2},
{1/4,-0.99782858,0.26545 - 0.013591*nl - 1.3043*10^-6*nl^2},
{1/4,-0.98695326,0.26546 - 0.013616*nl - 1.2742*10^-6*nl^2},
{1/4,-0.96507875,0.26547 - 0.013664*nl - 1.2149*10^-6*nl^2},
{1/4,-0.93253168,0.26545 - 0.013731*nl - 1.1297*10^-6*nl^2},
{1/4,-0.89040886,0.2654 - 0.013808*nl - 1.0248*10^-6*nl^2},
{1/4,-0.83970478,0.26528 - 0.01389*nl - 9.0614*10^-7*nl^2},
{1/4,-0.78137857,0.2651 - 0.013971*nl - 7.7981*10^-7*nl^2},
{1/4,-0.71669770,0.26485 - 0.014045*nl - 6.5195*10^-7*nl^2},
{1/4,-0.64719643,0.26454 - 0.014111*nl - 5.284*10^-7*nl^2},
{1/4,-0.57443717,0.26421 - 0.014166*nl - 4.1391*10^-7*nl^2},
{1/4,-0.50000000,0.26386 - 0.014211*nl - 3.12*10^-7*nl^2},
{1/4,-0.42556283,0.26354 - 0.014246*nl - 2.2503*10^-7*nl^2},
{1/4,-0.35280357,0.26325 - 0.014272*nl - 1.5411*10^-7*nl^2},
{1/4,-0.28330230,0.26301 - 0.014291*nl - 9.9096*10^-8*nl^2},
{1/4,-0.21862143,0.26283 - 0.014304*nl - 5.8892*10^-8*nl^2},
{1/4,-0.16029522,0.2627 - 0.014312*nl - 3.1616*10^-8*nl^2},
{1/4,-0.10959114,0.26262 - 0.014318*nl - 1.4765*10^-8*nl^2},
{1/4,-0.067468317,0.26258 - 0.01432*nl - 5.5936*10^-9*nl^2},
{1/4,-0.034921254,0.26256 - 0.014322*nl - 1.4982*10^-9*nl^2},
{1/4,-0.013046736,0.26255 - 0.014322*nl - 2.0911*10^-10*nl^2},
{1/4,-0.0021714185,0.26255 - 0.014322*nl - 5.7924*10^-12*nl^2},
{1/4,0.0021714185,0.26255 - 0.014322*nl - 5.7924*10^-12*nl^2},
{1/4,0.013046736,0.26255 - 0.014322*nl - 2.0911*10^-10*nl^2},
{1/4,0.034921254,0.26256 - 0.014322*nl - 1.4982*10^-9*nl^2},
{1/4,0.067468317,0.26258 - 0.01432*nl - 5.5936*10^-9*nl^2},
{1/4,0.10959114,0.26262 - 0.014318*nl - 1.4765*10^-8*nl^2},
{1/4,0.16029522,0.2627 - 0.014312*nl - 3.1616*10^-8*nl^2},
{1/4,0.21862143,0.26283 - 0.014304*nl - 5.8892*10^-8*nl^2},
{1/4,0.28330230,0.26301 - 0.014291*nl - 9.9096*10^-8*nl^2},
{1/4,0.35280357,0.26325 - 0.014272*nl - 1.5411*10^-7*nl^2},
{1/4,0.42556283,0.26354 - 0.014246*nl - 2.2503*10^-7*nl^2},
{1/4,0.50000000,0.26386 - 0.014211*nl - 3.12*10^-7*nl^2},
{1/4,0.57443717,0.26421 - 0.014166*nl - 4.1391*10^-7*nl^2},
{1/4,0.64719643,0.26454 - 0.014111*nl - 5.284*10^-7*nl^2},
{1/4,0.71669770,0.26485 - 0.014045*nl - 6.5195*10^-7*nl^2},
{1/4,0.78137857,0.2651 - 0.013971*nl - 7.7981*10^-7*nl^2},
{1/4,0.83970478,0.26528 - 0.01389*nl - 9.0614*10^-7*nl^2},
{1/4,0.89040886,0.2654 - 0.013808*nl - 1.0248*10^-6*nl^2},
{1/4,0.93253168,0.26545 - 0.013731*nl - 1.1297*10^-6*nl^2},
{1/4,0.96507875,0.26547 - 0.013664*nl - 1.2149*10^-6*nl^2},
{1/4,0.98695326,0.26546 - 0.013616*nl - 1.2742*10^-6*nl^2},
{1/4,0.99782858,0.26545 - 0.013591*nl - 1.3043*10^-6*nl^2},
{21/80,-0.99782858,0.26268 - 0.013719*nl - 1.4519*10^-6*nl^2},
{21/80,-0.98695326,0.2627 - 0.013747*nl - 1.4182*10^-6*nl^2},
{21/80,-0.96507875,0.26273 - 0.0138*nl - 1.3517*10^-6*nl^2},
{21/80,-0.93253168,0.26274 - 0.013873*nl - 1.2564*10^-6*nl^2},
{21/80,-0.89040886,0.26269 - 0.013957*nl - 1.139*10^-6*nl^2},
{21/80,-0.83970478,0.26257 - 0.014045*nl - 1.0066*10^-6*nl^2},
{21/80,-0.78137857,0.26236 - 0.01413*nl - 8.6567*10^-7*nl^2},
{21/80,-0.71669770,0.26206 - 0.014208*nl - 7.2324*10^-7*nl^2},
{21/80,-0.64719643,0.26169 - 0.014274*nl - 5.8581*10^-7*nl^2},
{21/80,-0.57443717,0.26127 - 0.014329*nl - 4.586*10^-7*nl^2},
{21/80,-0.50000000,0.26084 - 0.014372*nl - 3.455*10^-7*nl^2},
{21/80,-0.42556283,0.26043 - 0.014404*nl - 2.4908*10^-7*nl^2},
{21/80,-0.35280357,0.26007 - 0.014428*nl - 1.7052*10^-7*nl^2},
{21/80,-0.28330230,0.25977 - 0.014445*nl - 1.0962*10^-7*nl^2},
{21/80,-0.21862143,0.25954 - 0.014456*nl - 6.513*10^-8*nl^2},
{21/80,-0.16029522,0.25938 - 0.014463*nl - 3.496*10^-8*nl^2},
{21/80,-0.10959114,0.25928 - 0.014468*nl - 1.6326*10^-8*nl^2},
{21/80,-0.067468317,0.25922 - 0.01447*nl - 6.1844*10^-9*nl^2},
{21/80,-0.034921254,0.2592 - 0.014471*nl - 1.6564*10^-9*nl^2},
{21/80,-0.013046736,0.25919 - 0.014471*nl - 2.3119*10^-10*nl^2},
{21/80,-0.0021714185,0.25919 - 0.014471*nl - 6.404*10^-12*nl^2},
{21/80,0.0021714185,0.25919 - 0.014471*nl - 6.404*10^-12*nl^2},
{21/80,0.013046736,0.25919 - 0.014471*nl - 2.3119*10^-10*nl^2},
{21/80,0.034921254,0.2592 - 0.014471*nl - 1.6564*10^-9*nl^2},
{21/80,0.067468317,0.25922 - 0.01447*nl - 6.1844*10^-9*nl^2},
{21/80,0.10959114,0.25928 - 0.014468*nl - 1.6326*10^-8*nl^2},
{21/80,0.16029522,0.25938 - 0.014463*nl - 3.496*10^-8*nl^2},
{21/80,0.21862143,0.25954 - 0.014456*nl - 6.513*10^-8*nl^2},
{21/80,0.28330230,0.25977 - 0.014445*nl - 1.0962*10^-7*nl^2},
{21/80,0.35280357,0.26007 - 0.014428*nl - 1.7052*10^-7*nl^2},
{21/80,0.42556283,0.26043 - 0.014404*nl - 2.4908*10^-7*nl^2},
{21/80,0.50000000,0.26084 - 0.014372*nl - 3.455*10^-7*nl^2},
{21/80,0.57443717,0.26127 - 0.014329*nl - 4.586*10^-7*nl^2},
{21/80,0.64719643,0.26169 - 0.014274*nl - 5.8581*10^-7*nl^2},
{21/80,0.71669770,0.26206 - 0.014208*nl - 7.2324*10^-7*nl^2},
{21/80,0.78137857,0.26236 - 0.01413*nl - 8.6567*10^-7*nl^2},
{21/80,0.83970478,0.26257 - 0.014045*nl - 1.0066*10^-6*nl^2},
{21/80,0.89040886,0.26269 - 0.013957*nl - 1.139*10^-6*nl^2},
{21/80,0.93253168,0.26274 - 0.013873*nl - 1.2564*10^-6*nl^2},
{21/80,0.96507875,0.26273 - 0.0138*nl - 1.3517*10^-6*nl^2},
{21/80,0.98695326,0.2627 - 0.013747*nl - 1.4182*10^-6*nl^2},
{21/80,0.99782858,0.26268 - 0.013719*nl - 1.4519*10^-6*nl^2},
{11/40,-0.99782858,0.25959 - 0.013871*nl - 1.5998*10^-6*nl^2},
{11/40,-0.98695326,0.25963 - 0.013901*nl - 1.5624*10^-6*nl^2},
{11/40,-0.96507875,0.25968 - 0.01396*nl - 1.4887*10^-6*nl^2},
{11/40,-0.93253168,0.25971 - 0.014039*nl - 1.383*10^-6*nl^2},
{11/40,-0.89040886,0.25968 - 0.01413*nl - 1.2531*10^-6*nl^2},
{11/40,-0.83970478,0.25955 - 0.014223*nl - 1.1067*10^-6*nl^2},
{11/40,-0.78137857,0.2593 - 0.014312*nl - 9.5108*10^-7*nl^2},
{11/40,-0.71669770,0.25894 - 0.014391*nl - 7.9404*10^-7*nl^2},
{11/40,-0.64719643,0.25848 - 0.014457*nl - 6.4271*10^-7*nl^2},
{11/40,-0.57443717,0.25796 - 0.01451*nl - 5.0283*10^-7*nl^2},
{11/40,-0.50000000,0.25743 - 0.01455*nl - 3.7861*10^-7*nl^2},
{11/40,-0.42556283,0.25691 - 0.014578*nl - 2.7282*10^-7*nl^2},
{11/40,-0.35280357,0.25646 - 0.014599*nl - 1.867*10^-7*nl^2},
{11/40,-0.28330230,0.25608 - 0.014612*nl - 1.1998*10^-7*nl^2},
{11/40,-0.21862143,0.25579 - 0.014621*nl - 7.1273*10^-8*nl^2},
{11/40,-0.16029522,0.25559 - 0.014626*nl - 3.8252*10^-8*nl^2},
{11/40,-0.10959114,0.25546 - 0.014629*nl - 1.7861*10^-8*nl^2},
{11/40,-0.067468317,0.25539 - 0.014631*nl - 6.7657*10^-9*nl^2},
{11/40,-0.034921254,0.25536 - 0.014632*nl - 1.8121*10^-9*nl^2},
{11/40,-0.013046736,0.25535 - 0.014632*nl - 2.5291*10^-10*nl^2},
{11/40,-0.0021714185,0.25535 - 0.014632*nl - 7.0057*10^-12*nl^2},
{11/40,0.0021714185,0.25535 - 0.014632*nl - 7.0057*10^-12*nl^2},
{11/40,0.013046736,0.25535 - 0.014632*nl - 2.5291*10^-10*nl^2},
{11/40,0.034921254,0.25536 - 0.014632*nl - 1.8121*10^-9*nl^2},
{11/40,0.067468317,0.25539 - 0.014631*nl - 6.7657*10^-9*nl^2},
{11/40,0.10959114,0.25546 - 0.014629*nl - 1.7861*10^-8*nl^2},
{11/40,0.16029522,0.25559 - 0.014626*nl - 3.8252*10^-8*nl^2},
{11/40,0.21862143,0.25579 - 0.014621*nl - 7.1273*10^-8*nl^2},
{11/40,0.28330230,0.25608 - 0.014612*nl - 1.1998*10^-7*nl^2},
{11/40,0.35280357,0.25646 - 0.014599*nl - 1.867*10^-7*nl^2},
{11/40,0.42556283,0.25691 - 0.014578*nl - 2.7282*10^-7*nl^2},
{11/40,0.50000000,0.25743 - 0.01455*nl - 3.7861*10^-7*nl^2},
{11/40,0.57443717,0.25796 - 0.01451*nl - 5.0283*10^-7*nl^2},
{11/40,0.64719643,0.25848 - 0.014457*nl - 6.4271*10^-7*nl^2},
{11/40,0.71669770,0.25894 - 0.014391*nl - 7.9404*10^-7*nl^2},
{11/40,0.78137857,0.2593 - 0.014312*nl - 9.5108*10^-7*nl^2},
{11/40,0.83970478,0.25955 - 0.014223*nl - 1.1067*10^-6*nl^2},
{11/40,0.89040886,0.25968 - 0.01413*nl - 1.2531*10^-6*nl^2},
{11/40,0.93253168,0.25971 - 0.014039*nl - 1.383*10^-6*nl^2},
{11/40,0.96507875,0.25968 - 0.01396*nl - 1.4887*10^-6*nl^2},
{11/40,0.98695326,0.25963 - 0.013901*nl - 1.5624*10^-6*nl^2},
{11/40,0.99782858,0.25959 - 0.013871*nl - 1.5998*10^-6*nl^2},
{23/80,-0.99782858,0.25629 - 0.014046*nl - 1.7454*10^-6*nl^2},
{23/80,-0.98695326,0.25634 - 0.014079*nl - 1.7043*10^-6*nl^2},
{23/80,-0.96507875,0.25642 - 0.014143*nl - 1.6233*10^-6*nl^2},
{23/80,-0.93253168,0.25648 - 0.014229*nl - 1.5073*10^-6*nl^2},
{23/80,-0.89040886,0.25646 - 0.014327*nl - 1.3649*10^-6*nl^2},
{23/80,-0.83970478,0.25631 - 0.014425*nl - 1.2045*10^-6*nl^2},
{23/80,-0.78137857,0.25602 - 0.014516*nl - 1.0344*10^-6*nl^2},
{23/80,-0.71669770,0.25558 - 0.014596*nl - 8.6299*10^-7*nl^2},
{23/80,-0.64719643,0.25501 - 0.014659*nl - 6.9802*10^-7*nl^2},
{23/80,-0.57443717,0.25437 - 0.014708*nl - 5.4574*10^-7*nl^2},
{23/80,-0.50000000,0.2537 - 0.014743*nl - 4.1068*10^-7*nl^2},
{23/80,-0.42556283,0.25307 - 0.014766*nl - 2.9578*10^-7*nl^2},
{23/80,-0.35280357,0.2525 - 0.014781*nl - 2.0232*10^-7*nl^2},
{23/80,-0.28330230,0.25203 - 0.01479*nl - 1.2998*10^-7*nl^2},
{23/80,-0.21862143,0.25167 - 0.014796*nl - 7.7196*10^-8*nl^2},
{23/80,-0.16029522,0.25142 - 0.014799*nl - 4.1424*10^-8*nl^2},
{23/80,-0.10959114,0.25126 - 0.0148*nl - 1.9341*10^-8*nl^2},
{23/80,-0.067468317,0.25118 - 0.014801*nl - 7.3258*10^-9*nl^2},
{23/80,-0.034921254,0.25114 - 0.014801*nl - 1.9621*10^-9*nl^2},
{23/80,-0.013046736,0.25112 - 0.014801*nl - 2.7384*10^-10*nl^2},
{23/80,-0.0021714185,0.25112 - 0.014801*nl - 7.5854*10^-12*nl^2},
{23/80,0.0021714185,0.25112 - 0.014801*nl - 7.5854*10^-12*nl^2},
{23/80,0.013046736,0.25112 - 0.014801*nl - 2.7384*10^-10*nl^2},
{23/80,0.034921254,0.25114 - 0.014801*nl - 1.9621*10^-9*nl^2},
{23/80,0.067468317,0.25118 - 0.014801*nl - 7.3258*10^-9*nl^2},
{23/80,0.10959114,0.25126 - 0.0148*nl - 1.9341*10^-8*nl^2},
{23/80,0.16029522,0.25142 - 0.014799*nl - 4.1424*10^-8*nl^2},
{23/80,0.21862143,0.25167 - 0.014796*nl - 7.7196*10^-8*nl^2},
{23/80,0.28330230,0.25203 - 0.01479*nl - 1.2998*10^-7*nl^2},
{23/80,0.35280357,0.2525 - 0.014781*nl - 2.0232*10^-7*nl^2},
{23/80,0.42556283,0.25307 - 0.014766*nl - 2.9578*10^-7*nl^2},
{23/80,0.50000000,0.2537 - 0.014743*nl - 4.1068*10^-7*nl^2},
{23/80,0.57443717,0.25437 - 0.014708*nl - 5.4574*10^-7*nl^2},
{23/80,0.64719643,0.25501 - 0.014659*nl - 6.9802*10^-7*nl^2},
{23/80,0.71669770,0.25558 - 0.014596*nl - 8.6299*10^-7*nl^2},
{23/80,0.78137857,0.25602 - 0.014516*nl - 1.0344*10^-6*nl^2},
{23/80,0.83970478,0.25631 - 0.014425*nl - 1.2045*10^-6*nl^2},
{23/80,0.89040886,0.25646 - 0.014327*nl - 1.3649*10^-6*nl^2},
{23/80,0.93253168,0.25648 - 0.014229*nl - 1.5073*10^-6*nl^2},
{23/80,0.96507875,0.25642 - 0.014143*nl - 1.6233*10^-6*nl^2},
{23/80,0.98695326,0.25634 - 0.014079*nl - 1.7043*10^-6*nl^2},
{23/80,0.99782858,0.25629 - 0.014046*nl - 1.7454*10^-6*nl^2},
{3/10,-0.99782858,0.25286 - 0.014244*nl - 1.8857*10^-6*nl^2},
{3/10,-0.98695326,0.25294 - 0.014281*nl - 1.8409*10^-6*nl^2},
{3/10,-0.96507875,0.25305 - 0.014351*nl - 1.7528*10^-6*nl^2},
{3/10,-0.93253168,0.25313 - 0.014444*nl - 1.6267*10^-6*nl^2},
{3/10,-0.89040886,0.25312 - 0.014547*nl - 1.472*10^-6*nl^2},
{3/10,-0.83970478,0.25295 - 0.01465*nl - 1.2981*10^-6*nl^2},
{3/10,-0.78137857,0.2526 - 0.014742*nl - 1.1139*10^-6*nl^2},
{3/10,-0.71669770,0.25206 - 0.01482*nl - 9.2858*10^-7*nl^2},
{3/10,-0.64719643,0.25136 - 0.01488*nl - 7.505*10^-7*nl^2},
{3/10,-0.57443717,0.25057 - 0.014922*nl - 5.8637*10^-7*nl^2},
{3/10,-0.50000000,0.24974 - 0.01495*nl - 4.4098*10^-7*nl^2},
{3/10,-0.42556283,0.24896 - 0.014966*nl - 3.1744*10^-7*nl^2},
{3/10,-0.35280357,0.24825 - 0.014974*nl - 2.1705*10^-7*nl^2},
{3/10,-0.28330230,0.24767 - 0.014978*nl - 1.3939*10^-7*nl^2},
{3/10,-0.21862143,0.24723 - 0.014979*nl - 8.2766*10^-8*nl^2},
{3/10,-0.16029522,0.24692 - 0.014979*nl - 4.4406*10^-8*nl^2},
{3/10,-0.10959114,0.24673 - 0.014978*nl - 2.0731*10^-8*nl^2},
{3/10,-0.067468317,0.24662 - 0.014978*nl - 7.8518*10^-9*nl^2},
{3/10,-0.034921254,0.24657 - 0.014978*nl - 2.1029*10^-9*nl^2},
{3/10,-0.013046736,0.24656 - 0.014978*nl - 2.935*10^-10*nl^2},
{3/10,-0.0021714185,0.24655 - 0.014978*nl - 8.1298*10^-12*nl^2},
{3/10,0.0021714185,0.24655 - 0.014978*nl - 8.1298*10^-12*nl^2},
{3/10,0.013046736,0.24656 - 0.014978*nl - 2.935*10^-10*nl^2},
{3/10,0.034921254,0.24657 - 0.014978*nl - 2.1029*10^-9*nl^2},
{3/10,0.067468317,0.24662 - 0.014978*nl - 7.8518*10^-9*nl^2},
{3/10,0.10959114,0.24673 - 0.014978*nl - 2.0731*10^-8*nl^2},
{3/10,0.16029522,0.24692 - 0.014979*nl - 4.4406*10^-8*nl^2},
{3/10,0.21862143,0.24723 - 0.014979*nl - 8.2766*10^-8*nl^2},
{3/10,0.28330230,0.24767 - 0.014978*nl - 1.3939*10^-7*nl^2},
{3/10,0.35280357,0.24825 - 0.014974*nl - 2.1705*10^-7*nl^2},
{3/10,0.42556283,0.24896 - 0.014966*nl - 3.1744*10^-7*nl^2},
{3/10,0.50000000,0.24974 - 0.01495*nl - 4.4098*10^-7*nl^2},
{3/10,0.57443717,0.25057 - 0.014922*nl - 5.8637*10^-7*nl^2},
{3/10,0.64719643,0.25136 - 0.01488*nl - 7.505*10^-7*nl^2},
{3/10,0.71669770,0.25206 - 0.01482*nl - 9.2858*10^-7*nl^2},
{3/10,0.78137857,0.2526 - 0.014742*nl - 1.1139*10^-6*nl^2},
{3/10,0.83970478,0.25295 - 0.01465*nl - 1.2981*10^-6*nl^2},
{3/10,0.89040886,0.25312 - 0.014547*nl - 1.472*10^-6*nl^2},
{3/10,0.93253168,0.25313 - 0.014444*nl - 1.6267*10^-6*nl^2},
{3/10,0.96507875,0.25305 - 0.014351*nl - 1.7528*10^-6*nl^2},
{3/10,0.98695326,0.25294 - 0.014281*nl - 1.8409*10^-6*nl^2},
{3/10,0.99782858,0.25286 - 0.014244*nl - 1.8857*10^-6*nl^2},
{5/16,-0.99782858,0.24938 - 0.014468*nl - 2.0174*10^-6*nl^2},
{5/16,-0.98695326,0.24948 - 0.014508*nl - 1.9691*10^-6*nl^2},
{5/16,-0.96507875,0.24962 - 0.014583*nl - 1.8741*10^-6*nl^2},
{5/16,-0.93253168,0.24974 - 0.014683*nl - 1.7383*10^-6*nl^2},
{5/16,-0.89040886,0.24974 - 0.014792*nl - 1.5719*10^-6*nl^2},
{5/16,-0.83970478,0.24954 - 0.014898*nl - 1.3851*10^-6*nl^2},
{5/16,-0.78137857,0.2491 - 0.014991*nl - 1.1876*10^-6*nl^2},
{5/16,-0.71669770,0.24844 - 0.015065*nl - 9.8919*10^-7*nl^2},
{5/16,-0.64719643,0.24758 - 0.015118*nl - 7.9885*10^-7*nl^2},
{5/16,-0.57443717,0.2466 - 0.015152*nl - 6.2369*10^-7*nl^2},
{5/16,-0.50000000,0.24559 - 0.01517*nl - 4.6874*10^-7*nl^2},
{5/16,-0.42556283,0.24462 - 0.015177*nl - 3.3724*10^-7*nl^2},
{5/16,-0.35280357,0.24376 - 0.015176*nl - 2.3048*10^-7*nl^2},
{5/16,-0.28330230,0.24305 - 0.015173*nl - 1.4797*10^-7*nl^2},
{5/16,-0.21862143,0.24251 - 0.015168*nl - 8.7836*10^-8*nl^2},
{5/16,-0.16029522,0.24213 - 0.015164*nl - 4.7118*10^-8*nl^2},
{5/16,-0.10959114,0.2419 - 0.015161*nl - 2.1995*10^-8*nl^2},
{5/16,-0.067468317,0.24176 - 0.01516*nl - 8.3301*10^-9*nl^2},
{5/16,-0.034921254,0.24171 - 0.015159*nl - 2.2309*10^-9*nl^2},
{5/16,-0.013046736,0.24169 - 0.015159*nl - 3.1136*10^-10*nl^2},
{5/16,-0.0021714185,0.24168 - 0.015159*nl - 8.6247*10^-12*nl^2},
{5/16,0.0021714185,0.24168 - 0.015159*nl - 8.6247*10^-12*nl^2},
{5/16,0.013046736,0.24169 - 0.015159*nl - 3.1136*10^-10*nl^2},
{5/16,0.034921254,0.24171 - 0.015159*nl - 2.2309*10^-9*nl^2},
{5/16,0.067468317,0.24176 - 0.01516*nl - 8.3301*10^-9*nl^2},
{5/16,0.10959114,0.2419 - 0.015161*nl - 2.1995*10^-8*nl^2},
{5/16,0.16029522,0.24213 - 0.015164*nl - 4.7118*10^-8*nl^2},
{5/16,0.21862143,0.24251 - 0.015168*nl - 8.7836*10^-8*nl^2},
{5/16,0.28330230,0.24305 - 0.015173*nl - 1.4797*10^-7*nl^2},
{5/16,0.35280357,0.24376 - 0.015176*nl - 2.3048*10^-7*nl^2},
{5/16,0.42556283,0.24462 - 0.015177*nl - 3.3724*10^-7*nl^2},
{5/16,0.50000000,0.24559 - 0.01517*nl - 4.6874*10^-7*nl^2},
{5/16,0.57443717,0.2466 - 0.015152*nl - 6.2369*10^-7*nl^2},
{5/16,0.64719643,0.24758 - 0.015118*nl - 7.9885*10^-7*nl^2},
{5/16,0.71669770,0.24844 - 0.015065*nl - 9.8919*10^-7*nl^2},
{5/16,0.78137857,0.2491 - 0.014991*nl - 1.1876*10^-6*nl^2},
{5/16,0.83970478,0.24954 - 0.014898*nl - 1.3851*10^-6*nl^2},
{5/16,0.89040886,0.24974 - 0.014792*nl - 1.5719*10^-6*nl^2},
{5/16,0.93253168,0.24974 - 0.014683*nl - 1.7383*10^-6*nl^2},
{5/16,0.96507875,0.24962 - 0.014583*nl - 1.8741*10^-6*nl^2},
{5/16,0.98695326,0.24948 - 0.014508*nl - 1.9691*10^-6*nl^2},
{5/16,0.99782858,0.24938 - 0.014468*nl - 2.0174*10^-6*nl^2},
{13/40,-0.99782858,0.2459 - 0.014717*nl - 2.1368*10^-6*nl^2},
{13/40,-0.98695326,0.24602 - 0.01476*nl - 2.0852*10^-6*nl^2},
{13/40,-0.96507875,0.24621 - 0.014841*nl - 1.9838*10^-6*nl^2},
{13/40,-0.93253168,0.24636 - 0.014948*nl - 1.839*10^-6*nl^2},
{13/40,-0.89040886,0.24636 - 0.015062*nl - 1.6617*10^-6*nl^2},
{13/40,-0.83970478,0.24611 - 0.01517*nl - 1.4631*10^-6*nl^2},
{13/40,-0.78137857,0.24558 - 0.01526*nl - 1.2534*10^-6*nl^2},
{13/40,-0.71669770,0.24476 - 0.015329*nl - 1.043*10^-6*nl^2},
{13/40,-0.64719643,0.24371 - 0.015373*nl - 8.4164*10^-7*nl^2},
{13/40,-0.57443717,0.24252 - 0.015395*nl - 6.5659*10^-7*nl^2},
{13/40,-0.50000000,0.24128 - 0.015401*nl - 4.9313*10^-7*nl^2},
{13/40,-0.42556283,0.2401 - 0.015396*nl - 3.5458*10^-7*nl^2},
{13/40,-0.35280357,0.23906 - 0.015385*nl - 2.4222*10^-7*nl^2},
{13/40,-0.28330230,0.23819 - 0.015373*nl - 1.5545*10^-7*nl^2},
{13/40,-0.21862143,0.23754 - 0.015362*nl - 9.2254*10^-8*nl^2},
{13/40,-0.16029522,0.23708 - 0.015353*nl - 4.9479*10^-8*nl^2},
{13/40,-0.10959114,0.23679 - 0.015347*nl - 2.3094*10^-8*nl^2},
{13/40,-0.067468317,0.23663 - 0.015344*nl - 8.746*10^-9*nl^2},
{13/40,-0.034921254,0.23656 - 0.015342*nl - 2.3423*10^-9*nl^2},
{13/40,-0.013046736,0.23654 - 0.015342*nl - 3.269*10^-10*nl^2},
{13/40,-0.0021714185,0.23653 - 0.015342*nl - 9.055*10^-12*nl^2},
{13/40,0.0021714185,0.23653 - 0.015342*nl - 9.055*10^-12*nl^2},
{13/40,0.013046736,0.23654 - 0.015342*nl - 3.269*10^-10*nl^2},
{13/40,0.034921254,0.23656 - 0.015342*nl - 2.3423*10^-9*nl^2},
{13/40,0.067468317,0.23663 - 0.015344*nl - 8.746*10^-9*nl^2},
{13/40,0.10959114,0.23679 - 0.015347*nl - 2.3094*10^-8*nl^2},
{13/40,0.16029522,0.23708 - 0.015353*nl - 4.9479*10^-8*nl^2},
{13/40,0.21862143,0.23754 - 0.015362*nl - 9.2254*10^-8*nl^2},
{13/40,0.28330230,0.23819 - 0.015373*nl - 1.5545*10^-7*nl^2},
{13/40,0.35280357,0.23906 - 0.015385*nl - 2.4222*10^-7*nl^2},
{13/40,0.42556283,0.2401 - 0.015396*nl - 3.5458*10^-7*nl^2},
{13/40,0.50000000,0.24128 - 0.015401*nl - 4.9313*10^-7*nl^2},
{13/40,0.57443717,0.24252 - 0.015395*nl - 6.5659*10^-7*nl^2},
{13/40,0.64719643,0.24371 - 0.015373*nl - 8.4164*10^-7*nl^2},
{13/40,0.71669770,0.24476 - 0.015329*nl - 1.043*10^-6*nl^2},
{13/40,0.78137857,0.24558 - 0.01526*nl - 1.2534*10^-6*nl^2},
{13/40,0.83970478,0.24611 - 0.01517*nl - 1.4631*10^-6*nl^2},
{13/40,0.89040886,0.24636 - 0.015062*nl - 1.6617*10^-6*nl^2},
{13/40,0.93253168,0.24636 - 0.014948*nl - 1.839*10^-6*nl^2},
{13/40,0.96507875,0.24621 - 0.014841*nl - 1.9838*10^-6*nl^2},
{13/40,0.98695326,0.24602 - 0.01476*nl - 2.0852*10^-6*nl^2},
{13/40,0.99782858,0.2459 - 0.014717*nl - 2.1368*10^-6*nl^2},
{27/80,-0.99782858,0.24247 - 0.014992*nl - 2.24*10^-6*nl^2},
{27/80,-0.98695326,0.24262 - 0.015039*nl - 2.1854*10^-6*nl^2},
{27/80,-0.96507875,0.24285 - 0.015126*nl - 2.0783*10^-6*nl^2},
{27/80,-0.93253168,0.24303 - 0.015239*nl - 1.9253*10^-6*nl^2},
{27/80,-0.89040886,0.24303 - 0.015357*nl - 1.7384*10^-6*nl^2},
{27/80,-0.83970478,0.24273 - 0.015466*nl - 1.5293*10^-6*nl^2},
{27/80,-0.78137857,0.24207 - 0.015553*nl - 1.3089*10^-6*nl^2},
{27/80,-0.71669770,0.24107 - 0.015612*nl - 1.0882*10^-6*nl^2},
{27/80,-0.64719643,0.23978 - 0.015644*nl - 8.7734*10^-7*nl^2},
{27/80,-0.57443717,0.23833 - 0.015652*nl - 6.839*10^-7*nl^2},
{27/80,-0.50000000,0.23683 - 0.015643*nl - 5.1328*10^-7*nl^2},
{27/80,-0.42556283,0.23541 - 0.015623*nl - 3.6885*10^-7*nl^2},
{27/80,-0.35280357,0.23414 - 0.015599*nl - 2.5185*10^-7*nl^2},
{27/80,-0.28330230,0.23311 - 0.015576*nl - 1.6157*10^-7*nl^2},
{27/80,-0.21862143,0.23232 - 0.015557*nl - 9.5857*10^-8*nl^2},
{27/80,-0.16029522,0.23176 - 0.015543*nl - 5.1402*10^-8*nl^2},
{27/80,-0.10959114,0.23142 - 0.015534*nl - 2.3989*10^-8*nl^2},
{27/80,-0.067468317,0.23123 - 0.015529*nl - 9.0843*10^-9*nl^2},
{27/80,-0.034921254,0.23114 - 0.015526*nl - 2.4328*10^-9*nl^2},
{27/80,-0.013046736,0.23111 - 0.015525*nl - 3.3953*10^-10*nl^2},
{27/80,-0.0021714185,0.23111 - 0.015525*nl - 9.4049*10^-12*nl^2},
{27/80,0.0021714185,0.23111 - 0.015525*nl - 9.4049*10^-12*nl^2},
{27/80,0.013046736,0.23111 - 0.015525*nl - 3.3953*10^-10*nl^2},
{27/80,0.034921254,0.23114 - 0.015526*nl - 2.4328*10^-9*nl^2},
{27/80,0.067468317,0.23123 - 0.015529*nl - 9.0843*10^-9*nl^2},
{27/80,0.10959114,0.23142 - 0.015534*nl - 2.3989*10^-8*nl^2},
{27/80,0.16029522,0.23176 - 0.015543*nl - 5.1402*10^-8*nl^2},
{27/80,0.21862143,0.23232 - 0.015557*nl - 9.5857*10^-8*nl^2},
{27/80,0.28330230,0.23311 - 0.015576*nl - 1.6157*10^-7*nl^2},
{27/80,0.35280357,0.23414 - 0.015599*nl - 2.5185*10^-7*nl^2},
{27/80,0.42556283,0.23541 - 0.015623*nl - 3.6885*10^-7*nl^2},
{27/80,0.50000000,0.23683 - 0.015643*nl - 5.1328*10^-7*nl^2},
{27/80,0.57443717,0.23833 - 0.015652*nl - 6.839*10^-7*nl^2},
{27/80,0.64719643,0.23978 - 0.015644*nl - 8.7734*10^-7*nl^2},
{27/80,0.71669770,0.24107 - 0.015612*nl - 1.0882*10^-6*nl^2},
{27/80,0.78137857,0.24207 - 0.015553*nl - 1.3089*10^-6*nl^2},
{27/80,0.83970478,0.24273 - 0.015466*nl - 1.5293*10^-6*nl^2},
{27/80,0.89040886,0.24303 - 0.015357*nl - 1.7384*10^-6*nl^2},
{27/80,0.93253168,0.24303 - 0.015239*nl - 1.9253*10^-6*nl^2},
{27/80,0.96507875,0.24285 - 0.015126*nl - 2.0783*10^-6*nl^2},
{27/80,0.98695326,0.24262 - 0.015039*nl - 2.1854*10^-6*nl^2},
{27/80,0.99782858,0.24247 - 0.014992*nl - 2.24*10^-6*nl^2},
{7/20,-0.99782858,0.23913 - 0.015296*nl - 2.3227*10^-6*nl^2},
{7/20,-0.98695326,0.23931 - 0.015346*nl - 2.2655*10^-6*nl^2},
{7/20,-0.96507875,0.23959 - 0.01544*nl - 2.1534*10^-6*nl^2},
{7/20,-0.93253168,0.23981 - 0.015558*nl - 1.9936*10^-6*nl^2},
{7/20,-0.89040886,0.23979 - 0.01568*nl - 1.7986*10^-6*nl^2},
{7/20,-0.83970478,0.23942 - 0.015787*nl - 1.5808*10^-6*nl^2},
{7/20,-0.78137857,0.23861 - 0.015867*nl - 1.3517*10^-6*nl^2},
{7/20,-0.71669770,0.23738 - 0.015915*nl - 1.1228*10^-6*nl^2},
{7/20,-0.64719643,0.23582 - 0.015931*nl - 9.0436*10^-7*nl^2},
{7/20,-0.57443717,0.23407 - 0.015921*nl - 7.0436*10^-7*nl^2},
{7/20,-0.50000000,0.23226 - 0.015893*nl - 5.2825*10^-7*nl^2},
{7/20,-0.42556283,0.23055 - 0.015856*nl - 3.7937*10^-7*nl^2},
{7/20,-0.35280357,0.22904 - 0.015817*nl - 2.589*10^-7*nl^2},
{7/20,-0.28330230,0.22779 - 0.015782*nl - 1.6603*10^-7*nl^2},
{7/20,-0.21862143,0.22685 - 0.015753*nl - 9.8475*10^-8*nl^2},
{7/20,-0.16029522,0.22619 - 0.015732*nl - 5.2796*10^-8*nl^2},
{7/20,-0.10959114,0.22578 - 0.015719*nl - 2.4637*10^-8*nl^2},
{7/20,-0.067468317,0.22555 - 0.015711*nl - 9.329*10^-9*nl^2},
{7/20,-0.034921254,0.22545 - 0.015708*nl - 2.4983*10^-9*nl^2},
{7/20,-0.013046736,0.22542 - 0.015707*nl - 3.4866*10^-10*nl^2},
{7/20,-0.0021714185,0.22541 - 0.015707*nl - 9.6578*10^-12*nl^2},
{7/20,0.0021714185,0.22541 - 0.015707*nl - 9.6578*10^-12*nl^2},
{7/20,0.013046736,0.22542 - 0.015707*nl - 3.4866*10^-10*nl^2},
{7/20,0.034921254,0.22545 - 0.015708*nl - 2.4983*10^-9*nl^2},
{7/20,0.067468317,0.22555 - 0.015711*nl - 9.329*10^-9*nl^2},
{7/20,0.10959114,0.22578 - 0.015719*nl - 2.4637*10^-8*nl^2},
{7/20,0.16029522,0.22619 - 0.015732*nl - 5.2796*10^-8*nl^2},
{7/20,0.21862143,0.22685 - 0.015753*nl - 9.8475*10^-8*nl^2},
{7/20,0.28330230,0.22779 - 0.015782*nl - 1.6603*10^-7*nl^2},
{7/20,0.35280357,0.22904 - 0.015817*nl - 2.589*10^-7*nl^2},
{7/20,0.42556283,0.23055 - 0.015856*nl - 3.7937*10^-7*nl^2},
{7/20,0.50000000,0.23226 - 0.015893*nl - 5.2825*10^-7*nl^2},
{7/20,0.57443717,0.23407 - 0.015921*nl - 7.0436*10^-7*nl^2},
{7/20,0.64719643,0.23582 - 0.015931*nl - 9.0436*10^-7*nl^2},
{7/20,0.71669770,0.23738 - 0.015915*nl - 1.1228*10^-6*nl^2},
{7/20,0.78137857,0.23861 - 0.015867*nl - 1.3517*10^-6*nl^2},
{7/20,0.83970478,0.23942 - 0.015787*nl - 1.5808*10^-6*nl^2},
{7/20,0.89040886,0.23979 - 0.01568*nl - 1.7986*10^-6*nl^2},
{7/20,0.93253168,0.23981 - 0.015558*nl - 1.9936*10^-6*nl^2},
{7/20,0.96507875,0.23959 - 0.01544*nl - 2.1534*10^-6*nl^2},
{7/20,0.98695326,0.23931 - 0.015346*nl - 2.2655*10^-6*nl^2},
{7/20,0.99782858,0.23913 - 0.015296*nl - 2.3227*10^-6*nl^2},
{29/80,-0.99782858,0.23592 - 0.015629*nl - 2.3802*10^-6*nl^2},
{29/80,-0.98695326,0.23614 - 0.015683*nl - 2.321*10^-6*nl^2},
{29/80,-0.96507875,0.23647 - 0.015783*nl - 2.2051*10^-6*nl^2},
{29/80,-0.93253168,0.23672 - 0.015907*nl - 2.04*10^-6*nl^2},
{29/80,-0.89040886,0.23669 - 0.01603*nl - 1.8389*10^-6*nl^2},
{29/80,-0.83970478,0.23621 - 0.016134*nl - 1.6146*10^-6*nl^2},
{29/80,-0.78137857,0.23522 - 0.016204*nl - 1.3792*10^-6*nl^2},
{29/80,-0.71669770,0.23372 - 0.016236*nl - 1.1445*10^-6*nl^2},
{29/80,-0.64719643,0.23184 - 0.016233*nl - 9.2099*10^-7*nl^2},
{29/80,-0.57443717,0.22973 - 0.016201*nl - 7.167*10^-7*nl^2},
{29/80,-0.50000000,0.22757 - 0.016151*nl - 5.3709*10^-7*nl^2},
{29/80,-0.42556283,0.22553 - 0.016093*nl - 3.8547*10^-7*nl^2},
{29/80,-0.35280357,0.22373 - 0.016036*nl - 2.6292*10^-7*nl^2},
{29/80,-0.28330230,0.22226 - 0.015986*nl - 1.6854*10^-7*nl^2},
{29/80,-0.21862143,0.22114 - 0.015947*nl - 9.9935*10^-8*nl^2},
{29/80,-0.16029522,0.22036 - 0.015919*nl - 5.3568*10^-8*nl^2},
{29/80,-0.10959114,0.21987 - 0.015901*nl - 2.4994*10^-8*nl^2},
{29/80,-0.067468317,0.2196 - 0.01589*nl - 9.4636*10^-9*nl^2},
{29/80,-0.034921254,0.21948 - 0.015886*nl - 2.5342*10^-9*nl^2},
{29/80,-0.013046736,0.21944 - 0.015885*nl - 3.5368*10^-10*nl^2},
{29/80,-0.0021714185,0.21944 - 0.015884*nl - 9.7968*10^-12*nl^2},
{29/80,0.0021714185,0.21944 - 0.015884*nl - 9.7968*10^-12*nl^2},
{29/80,0.013046736,0.21944 - 0.015885*nl - 3.5368*10^-10*nl^2},
{29/80,0.034921254,0.21948 - 0.015886*nl - 2.5342*10^-9*nl^2},
{29/80,0.067468317,0.2196 - 0.01589*nl - 9.4636*10^-9*nl^2},
{29/80,0.10959114,0.21987 - 0.015901*nl - 2.4994*10^-8*nl^2},
{29/80,0.16029522,0.22036 - 0.015919*nl - 5.3568*10^-8*nl^2},
{29/80,0.21862143,0.22114 - 0.015947*nl - 9.9935*10^-8*nl^2},
{29/80,0.28330230,0.22226 - 0.015986*nl - 1.6854*10^-7*nl^2},
{29/80,0.35280357,0.22373 - 0.016036*nl - 2.6292*10^-7*nl^2},
{29/80,0.42556283,0.22553 - 0.016093*nl - 3.8547*10^-7*nl^2},
{29/80,0.50000000,0.22757 - 0.016151*nl - 5.3709*10^-7*nl^2},
{29/80,0.57443717,0.22973 - 0.016201*nl - 7.167*10^-7*nl^2},
{29/80,0.64719643,0.23184 - 0.016233*nl - 9.2099*10^-7*nl^2},
{29/80,0.71669770,0.23372 - 0.016236*nl - 1.1445*10^-6*nl^2},
{29/80,0.78137857,0.23522 - 0.016204*nl - 1.3792*10^-6*nl^2},
{29/80,0.83970478,0.23621 - 0.016134*nl - 1.6146*10^-6*nl^2},
{29/80,0.89040886,0.23669 - 0.01603*nl - 1.8389*10^-6*nl^2},
{29/80,0.93253168,0.23672 - 0.015907*nl - 2.04*10^-6*nl^2},
{29/80,0.96507875,0.23647 - 0.015783*nl - 2.2051*10^-6*nl^2},
{29/80,0.98695326,0.23614 - 0.015683*nl - 2.321*10^-6*nl^2},
{29/80,0.99782858,0.23592 - 0.015629*nl - 2.3802*10^-6*nl^2},
{3/8,-0.99782858,0.23288 - 0.015994*nl - 2.4075*10^-6*nl^2},
{3/8,-0.98695326,0.23313 - 0.016052*nl - 2.347*10^-6*nl^2},
{3/8,-0.96507875,0.23352 - 0.016157*nl - 2.2286*10^-6*nl^2},
{3/8,-0.93253168,0.2338 - 0.016286*nl - 2.0602*10^-6*nl^2},
{3/8,-0.89040886,0.23374 - 0.01641*nl - 1.8555*10^-6*nl^2},
{3/8,-0.83970478,0.23314 - 0.016507*nl - 1.6276*10^-6*nl^2},
{3/8,-0.78137857,0.23192 - 0.016564*nl - 1.3888*10^-6*nl^2},
{3/8,-0.71669770,0.23011 - 0.016577*nl - 1.1513*10^-6*nl^2},
{3/8,-0.64719643,0.22785 - 0.016549*nl - 9.255*10^-7*nl^2},
{3/8,-0.57443717,0.22533 - 0.016491*nl - 7.1955*10^-7*nl^2},
{3/8,-0.50000000,0.22276 - 0.016415*nl - 5.3879*10^-7*nl^2},
{3/8,-0.42556283,0.22034 - 0.016333*nl - 3.8643*10^-7*nl^2},
{3/8,-0.35280357,0.21821 - 0.016256*nl - 2.6344*10^-7*nl^2},
{3/8,-0.28330230,0.21648 - 0.016189*nl - 1.688*10^-7*nl^2},
{3/8,-0.21862143,0.21517 - 0.016137*nl - 1.0006*10^-7*nl^2},
{3/8,-0.16029522,0.21425 - 0.0161*nl - 5.3623*10^-8*nl^2},
{3/8,-0.10959114,0.21368 - 0.016076*nl - 2.5016*10^-8*nl^2},
{3/8,-0.067468317,0.21336 - 0.016063*nl - 9.4715*10^-9*nl^2},
{3/8,-0.034921254,0.21322 - 0.016058*nl - 2.5363*10^-9*nl^2},
{3/8,-0.013046736,0.21318 - 0.016056*nl - 3.5396*10^-10*nl^2},
{3/8,-0.0021714185,0.21317 - 0.016055*nl - 9.8045*10^-12*nl^2},
{3/8,0.0021714185,0.21317 - 0.016055*nl - 9.8045*10^-12*nl^2},
{3/8,0.013046736,0.21318 - 0.016056*nl - 3.5396*10^-10*nl^2},
{3/8,0.034921254,0.21322 - 0.016058*nl - 2.5363*10^-9*nl^2},
{3/8,0.067468317,0.21336 - 0.016063*nl - 9.4715*10^-9*nl^2},
{3/8,0.10959114,0.21368 - 0.016076*nl - 2.5016*10^-8*nl^2},
{3/8,0.16029522,0.21425 - 0.0161*nl - 5.3623*10^-8*nl^2},
{3/8,0.21862143,0.21517 - 0.016137*nl - 1.0006*10^-7*nl^2},
{3/8,0.28330230,0.21648 - 0.016189*nl - 1.688*10^-7*nl^2},
{3/8,0.35280357,0.21821 - 0.016256*nl - 2.6344*10^-7*nl^2},
{3/8,0.42556283,0.22034 - 0.016333*nl - 3.8643*10^-7*nl^2},
{3/8,0.50000000,0.22276 - 0.016415*nl - 5.3879*10^-7*nl^2},
{3/8,0.57443717,0.22533 - 0.016491*nl - 7.1955*10^-7*nl^2},
{3/8,0.64719643,0.22785 - 0.016549*nl - 9.255*10^-7*nl^2},
{3/8,0.71669770,0.23011 - 0.016577*nl - 1.1513*10^-6*nl^2},
{3/8,0.78137857,0.23192 - 0.016564*nl - 1.3888*10^-6*nl^2},
{3/8,0.83970478,0.23314 - 0.016507*nl - 1.6276*10^-6*nl^2},
{3/8,0.89040886,0.23374 - 0.01641*nl - 1.8555*10^-6*nl^2},
{3/8,0.93253168,0.2338 - 0.016286*nl - 2.0602*10^-6*nl^2},
{3/8,0.96507875,0.23352 - 0.016157*nl - 2.2286*10^-6*nl^2},
{3/8,0.98695326,0.23313 - 0.016052*nl - 2.347*10^-6*nl^2},
{3/8,0.99782858,0.23288 - 0.015994*nl - 2.4075*10^-6*nl^2},
{31/80,-0.99782858,0.23004 - 0.016392*nl - 2.3993*10^-6*nl^2},
{31/80,-0.98695326,0.23033 - 0.016454*nl - 2.3384*10^-6*nl^2},
{31/80,-0.96507875,0.23078 - 0.016565*nl - 2.2192*10^-6*nl^2},
{31/80,-0.93253168,0.23109 - 0.016697*nl - 2.0499*10^-6*nl^2},
{31/80,-0.89040886,0.23098 - 0.01682*nl - 1.8445*10^-6*nl^2},
{31/80,-0.83970478,0.23022 - 0.016908*nl - 1.6162*10^-6*nl^2},
{31/80,-0.78137857,0.22873 - 0.016948*nl - 1.3776*10^-6*nl^2},
{31/80,-0.71669770,0.22655 - 0.016937*nl - 1.1407*10^-6*nl^2},
{31/80,-0.64719643,0.22385 - 0.01688*nl - 9.1607*10^-7*nl^2},
{31/80,-0.57443717,0.22085 - 0.016791*nl - 7.1154*10^-7*nl^2},
{31/80,-0.50000000,0.21782 - 0.016684*nl - 5.3236*10^-7*nl^2},
{31/80,-0.42556283,0.21497 - 0.016574*nl - 3.8155*10^-7*nl^2},
{31/80,-0.35280357,0.21248 - 0.016473*nl - 2.5996*10^-7*nl^2},
{31/80,-0.28330230,0.21045 - 0.016387*nl - 1.665*10^-7*nl^2},
{31/80,-0.21862143,0.20892 - 0.016321*nl - 9.8664*10^-8*nl^2},
{31/80,-0.16029522,0.20785 - 0.016274*nl - 5.2865*10^-8*nl^2},
{31/80,-0.10959114,0.20718 - 0.016244*nl - 2.4659*10^-8*nl^2},
{31/80,-0.067468317,0.20682 - 0.016228*nl - 9.3356*10^-9*nl^2},
{31/80,-0.034921254,0.20665 - 0.016221*nl - 2.4998*10^-9*nl^2},
{31/80,-0.013046736,0.2066 - 0.016218*nl - 3.4887*10^-10*nl^2},
{31/80,-0.0021714185,0.20659 - 0.016218*nl - 9.6635*10^-12*nl^2},
{31/80,0.0021714185,0.20659 - 0.016218*nl - 9.6635*10^-12*nl^2},
{31/80,0.013046736,0.2066 - 0.016218*nl - 3.4887*10^-10*nl^2},
{31/80,0.034921254,0.20665 - 0.016221*nl - 2.4998*10^-9*nl^2},
{31/80,0.067468317,0.20682 - 0.016228*nl - 9.3356*10^-9*nl^2},
{31/80,0.10959114,0.20718 - 0.016244*nl - 2.4659*10^-8*nl^2},
{31/80,0.16029522,0.20785 - 0.016274*nl - 5.2865*10^-8*nl^2},
{31/80,0.21862143,0.20892 - 0.016321*nl - 9.8664*10^-8*nl^2},
{31/80,0.28330230,0.21045 - 0.016387*nl - 1.665*10^-7*nl^2},
{31/80,0.35280357,0.21248 - 0.016473*nl - 2.5996*10^-7*nl^2},
{31/80,0.42556283,0.21497 - 0.016574*nl - 3.8155*10^-7*nl^2},
{31/80,0.50000000,0.21782 - 0.016684*nl - 5.3236*10^-7*nl^2},
{31/80,0.57443717,0.22085 - 0.016791*nl - 7.1154*10^-7*nl^2},
{31/80,0.64719643,0.22385 - 0.01688*nl - 9.1607*10^-7*nl^2},
{31/80,0.71669770,0.22655 - 0.016937*nl - 1.1407*10^-6*nl^2},
{31/80,0.78137857,0.22873 - 0.016948*nl - 1.3776*10^-6*nl^2},
{31/80,0.83970478,0.23022 - 0.016908*nl - 1.6162*10^-6*nl^2},
{31/80,0.89040886,0.23098 - 0.01682*nl - 1.8445*10^-6*nl^2},
{31/80,0.93253168,0.23109 - 0.016697*nl - 2.0499*10^-6*nl^2},
{31/80,0.96507875,0.23078 - 0.016565*nl - 2.2192*10^-6*nl^2},
{31/80,0.98695326,0.23033 - 0.016454*nl - 2.3384*10^-6*nl^2},
{31/80,0.99782858,0.23004 - 0.016392*nl - 2.3993*10^-6*nl^2},
{2/5,-0.99782858,0.22743 - 0.016826*nl - 2.3501*10^-6*nl^2},
{2/5,-0.98695326,0.22778 - 0.016892*nl - 2.2897*10^-6*nl^2},
{2/5,-0.96507875,0.22828 - 0.017008*nl - 2.1718*10^-6*nl^2},
{2/5,-0.93253168,0.22861 - 0.017143*nl - 2.0045*10^-6*nl^2},
{2/5,-0.89040886,0.22843 - 0.017262*nl - 1.8018*10^-6*nl^2},
{2/5,-0.83970478,0.22749 - 0.017337*nl - 1.5771*10^-6*nl^2},
{2/5,-0.78137857,0.22568 - 0.017356*nl - 1.3427*10^-6*nl^2},
{2/5,-0.71669770,0.22306 - 0.017315*nl - 1.1105*10^-6*nl^2},
{2/5,-0.64719643,0.21985 - 0.017224*nl - 8.9086*10^-7*nl^2},
{2/5,-0.57443717,0.21631 - 0.017098*nl - 6.9128*10^-7*nl^2},
{2/5,-0.50000000,0.21275 - 0.016956*nl - 5.1675*10^-7*nl^2},
{2/5,-0.42556283,0.20942 - 0.016814*nl - 3.7009*10^-7*nl^2},
{2/5,-0.35280357,0.20652 - 0.016686*nl - 2.5201*10^-7*nl^2},
{2/5,-0.28330230,0.20416 - 0.016579*nl - 1.6133*10^-7*nl^2},
{2/5,-0.21862143,0.20238 - 0.016496*nl - 9.5572*10^-8*nl^2},
{2/5,-0.16029522,0.20114 - 0.016439*nl - 5.1197*10^-8*nl^2},
{2/5,-0.10959114,0.20037 - 0.016402*nl - 2.3878*10^-8*nl^2},
{2/5,-0.067468317,0.19995 - 0.016382*nl - 9.0391*10^-9*nl^2},
{2/5,-0.034921254,0.19976 - 0.016373*nl - 2.4203*10^-9*nl^2},
{2/5,-0.013046736,0.1997 - 0.01637*nl - 3.3777*10^-10*nl^2},
{2/5,-0.0021714185,0.19969 - 0.01637*nl - 9.3562*10^-12*nl^2},
{2/5,0.0021714185,0.19969 - 0.01637*nl - 9.3562*10^-12*nl^2},
{2/5,0.013046736,0.1997 - 0.01637*nl - 3.3777*10^-10*nl^2},
{2/5,0.034921254,0.19976 - 0.016373*nl - 2.4203*10^-9*nl^2},
{2/5,0.067468317,0.19995 - 0.016382*nl - 9.0391*10^-9*nl^2},
{2/5,0.10959114,0.20037 - 0.016402*nl - 2.3878*10^-8*nl^2},
{2/5,0.16029522,0.20114 - 0.016439*nl - 5.1197*10^-8*nl^2},
{2/5,0.21862143,0.20238 - 0.016496*nl - 9.5572*10^-8*nl^2},
{2/5,0.28330230,0.20416 - 0.016579*nl - 1.6133*10^-7*nl^2},
{2/5,0.35280357,0.20652 - 0.016686*nl - 2.5201*10^-7*nl^2},
{2/5,0.42556283,0.20942 - 0.016814*nl - 3.7009*10^-7*nl^2},
{2/5,0.50000000,0.21275 - 0.016956*nl - 5.1675*10^-7*nl^2},
{2/5,0.57443717,0.21631 - 0.017098*nl - 6.9128*10^-7*nl^2},
{2/5,0.64719643,0.21985 - 0.017224*nl - 8.9086*10^-7*nl^2},
{2/5,0.71669770,0.22306 - 0.017315*nl - 1.1105*10^-6*nl^2},
{2/5,0.78137857,0.22568 - 0.017356*nl - 1.3427*10^-6*nl^2},
{2/5,0.83970478,0.22749 - 0.017337*nl - 1.5771*10^-6*nl^2},
{2/5,0.89040886,0.22843 - 0.017262*nl - 1.8018*10^-6*nl^2},
{2/5,0.93253168,0.22861 - 0.017143*nl - 2.0045*10^-6*nl^2},
{2/5,0.96507875,0.22828 - 0.017008*nl - 2.1718*10^-6*nl^2},
{2/5,0.98695326,0.22778 - 0.016892*nl - 2.2897*10^-6*nl^2},
{2/5,0.99782858,0.22743 - 0.016826*nl - 2.3501*10^-6*nl^2},
{33/80,-0.99782858,0.2251 - 0.017298*nl - 2.2539*10^-6*nl^2},
{33/80,-0.98695326,0.22549 - 0.017368*nl - 2.1953*10^-6*nl^2},
{33/80,-0.96507875,0.22606 - 0.017488*nl - 2.081*10^-6*nl^2},
{33/80,-0.93253168,0.22641 - 0.017625*nl - 1.919*10^-6*nl^2},
{33/80,-0.89040886,0.22613 - 0.017737*nl - 1.7232*10^-6*nl^2},
{33/80,-0.83970478,0.22495 - 0.017796*nl - 1.5065*10^-6*nl^2},
{33/80,-0.78137857,0.22276 - 0.017788*nl - 1.2811*10^-6*nl^2},
{33/80,-0.71669770,0.21964 - 0.017711*nl - 1.0583*10^-6*nl^2},
{33/80,-0.64719643,0.21584 - 0.01758*nl - 8.4799*10^-7*nl^2},
{33/80,-0.57443717,0.21169 - 0.017412*nl - 6.5734*10^-7*nl^2},
{33/80,-0.50000000,0.20753 - 0.01723*nl - 4.9094*10^-7*nl^2},
{33/80,-0.42556283,0.20366 - 0.017052*nl - 3.5134*10^-7*nl^2},
{33/80,-0.35280357,0.2003 - 0.016893*nl - 2.391*10^-7*nl^2},
{33/80,-0.28330230,0.19758 - 0.016762*nl - 1.53*10^-7*nl^2},
{33/80,-0.21862143,0.19553 - 0.016662*nl - 9.0603*10^-8*nl^2},
{33/80,-0.16029522,0.1941 - 0.016592*nl - 4.8524*10^-8*nl^2},
{33/80,-0.10959114,0.19321 - 0.016548*nl - 2.2628*10^-8*nl^2},
{33/80,-0.067468317,0.19273 - 0.016524*nl - 8.5653*10^-9*nl^2},
{33/80,-0.034921254,0.19251 - 0.016513*nl - 2.2934*10^-9*nl^2},
{33/80,-0.013046736,0.19244 - 0.016509*nl - 3.2006*10^-10*nl^2},
{33/80,-0.0021714185,0.19243 - 0.016509*nl - 8.8653*10^-12*nl^2},
{33/80,0.0021714185,0.19243 - 0.016509*nl - 8.8653*10^-12*nl^2},
{33/80,0.013046736,0.19244 - 0.016509*nl - 3.2006*10^-10*nl^2},
{33/80,0.034921254,0.19251 - 0.016513*nl - 2.2934*10^-9*nl^2},
{33/80,0.067468317,0.19273 - 0.016524*nl - 8.5653*10^-9*nl^2},
{33/80,0.10959114,0.19321 - 0.016548*nl - 2.2628*10^-8*nl^2},
{33/80,0.16029522,0.1941 - 0.016592*nl - 4.8524*10^-8*nl^2},
{33/80,0.21862143,0.19553 - 0.016662*nl - 9.0603*10^-8*nl^2},
{33/80,0.28330230,0.19758 - 0.016762*nl - 1.53*10^-7*nl^2},
{33/80,0.35280357,0.2003 - 0.016893*nl - 2.391*10^-7*nl^2},
{33/80,0.42556283,0.20366 - 0.017052*nl - 3.5134*10^-7*nl^2},
{33/80,0.50000000,0.20753 - 0.01723*nl - 4.9094*10^-7*nl^2},
{33/80,0.57443717,0.21169 - 0.017412*nl - 6.5734*10^-7*nl^2},
{33/80,0.64719643,0.21584 - 0.01758*nl - 8.4799*10^-7*nl^2},
{33/80,0.71669770,0.21964 - 0.017711*nl - 1.0583*10^-6*nl^2},
{33/80,0.78137857,0.22276 - 0.017788*nl - 1.2811*10^-6*nl^2},
{33/80,0.83970478,0.22495 - 0.017796*nl - 1.5065*10^-6*nl^2},
{33/80,0.89040886,0.22613 - 0.017737*nl - 1.7232*10^-6*nl^2},
{33/80,0.93253168,0.22641 - 0.017625*nl - 1.919*10^-6*nl^2},
{33/80,0.96507875,0.22606 - 0.017488*nl - 2.081*10^-6*nl^2},
{33/80,0.98695326,0.22549 - 0.017368*nl - 2.1953*10^-6*nl^2},
{33/80,0.99782858,0.2251 - 0.017298*nl - 2.2539*10^-6*nl^2},
{17/40,-0.99782858,0.22308 - 0.017812*nl - 2.1046*10^-6*nl^2},
{17/40,-0.98695326,0.22352 - 0.017885*nl - 2.0492*10^-6*nl^2},
{17/40,-0.96507875,0.22415 - 0.018009*nl - 1.9412*10^-6*nl^2},
{17/40,-0.93253168,0.2245 - 0.018145*nl - 1.7885*10^-6*nl^2},
{17/40,-0.89040886,0.2241 - 0.018248*nl - 1.6042*10^-6*nl^2},
{17/40,-0.83970478,0.22264 - 0.018286*nl - 1.4008*10^-6*nl^2},
{17/40,-0.78137857,0.22 - 0.018245*nl - 1.1897*10^-6*nl^2},
{17/40,-0.71669770,0.21629 - 0.018126*nl - 9.8156*10^-7*nl^2},
{17/40,-0.64719643,0.21182 - 0.017948*nl - 7.8559*10^-7*nl^2},
{17/40,-0.57443717,0.20697 - 0.017732*nl - 6.0832*10^-7*nl^2},
{17/40,-0.50000000,0.20215 - 0.017504*nl - 4.539*10^-7*nl^2},
{17/40,-0.42556283,0.19767 - 0.017286*nl - 3.2459*10^-7*nl^2},
{17/40,-0.35280357,0.19381 - 0.017093*nl - 2.2075*10^-7*nl^2},
{17/40,-0.28330230,0.19068 - 0.016934*nl - 1.4119*10^-7*nl^2},
{17/40,-0.21862143,0.18833 - 0.016814*nl - 8.3581*10^-8*nl^2},
{17/40,-0.16029522,0.18671 - 0.016731*nl - 4.4753*10^-8*nl^2},
{17/40,-0.10959114,0.18569 - 0.016679*nl - 2.0867*10^-8*nl^2},
{17/40,-0.067468317,0.18513 - 0.01665*nl - 7.8979*10^-9*nl^2},
{17/40,-0.034921254,0.18489 - 0.016637*nl - 2.1146*10^-9*nl^2},
{17/40,-0.013046736,0.18481 - 0.016633*nl - 2.951*10^-10*nl^2},
{17/40,-0.0021714185,0.18479 - 0.016632*nl - 8.1742*10^-12*nl^2},
{17/40,0.0021714185,0.18479 - 0.016632*nl - 8.1742*10^-12*nl^2},
{17/40,0.013046736,0.18481 - 0.016633*nl - 2.951*10^-10*nl^2},
{17/40,0.034921254,0.18489 - 0.016637*nl - 2.1146*10^-9*nl^2},
{17/40,0.067468317,0.18513 - 0.01665*nl - 7.8979*10^-9*nl^2},
{17/40,0.10959114,0.18569 - 0.016679*nl - 2.0867*10^-8*nl^2},
{17/40,0.16029522,0.18671 - 0.016731*nl - 4.4753*10^-8*nl^2},
{17/40,0.21862143,0.18833 - 0.016814*nl - 8.3581*10^-8*nl^2},
{17/40,0.28330230,0.19068 - 0.016934*nl - 1.4119*10^-7*nl^2},
{17/40,0.35280357,0.19381 - 0.017093*nl - 2.2075*10^-7*nl^2},
{17/40,0.42556283,0.19767 - 0.017286*nl - 3.2459*10^-7*nl^2},
{17/40,0.50000000,0.20215 - 0.017504*nl - 4.539*10^-7*nl^2},
{17/40,0.57443717,0.20697 - 0.017732*nl - 6.0832*10^-7*nl^2},
{17/40,0.64719643,0.21182 - 0.017948*nl - 7.8559*10^-7*nl^2},
{17/40,0.71669770,0.21629 - 0.018126*nl - 9.8156*10^-7*nl^2},
{17/40,0.78137857,0.22 - 0.018245*nl - 1.1897*10^-6*nl^2},
{17/40,0.83970478,0.22264 - 0.018286*nl - 1.4008*10^-6*nl^2},
{17/40,0.89040886,0.2241 - 0.018248*nl - 1.6042*10^-6*nl^2},
{17/40,0.93253168,0.2245 - 0.018145*nl - 1.7885*10^-6*nl^2},
{17/40,0.96507875,0.22415 - 0.018009*nl - 1.9412*10^-6*nl^2},
{17/40,0.98695326,0.22352 - 0.017885*nl - 2.0492*10^-6*nl^2},
{17/40,0.99782858,0.22308 - 0.017812*nl - 2.1046*10^-6*nl^2},
{7/16,-0.99782858,0.2214 - 0.01837*nl - 1.8957*10^-6*nl^2},
{7/16,-0.98695326,0.2219 - 0.018446*nl - 1.8452*10^-6*nl^2},
{7/16,-0.96507875,0.22258 - 0.018573*nl - 1.7468*10^-6*nl^2},
{7/16,-0.93253168,0.22292 - 0.018706*nl - 1.6078*10^-6*nl^2},
{7/16,-0.89040886,0.22237 - 0.018796*nl - 1.4404*10^-6*nl^2},
{7/16,-0.83970478,0.22057 - 0.018807*nl - 1.2562*10^-6*nl^2},
{7/16,-0.78137857,0.2174 - 0.018727*nl - 1.0655*10^-6*nl^2},
{7/16,-0.71669770,0.21302 - 0.018559*nl - 8.7793*10^-7*nl^2},
{7/16,-0.64719643,0.20779 - 0.018327*nl - 7.0179*10^-7*nl^2},
{7/16,-0.57443717,0.20216 - 0.018056*nl - 5.4283*10^-7*nl^2},
{7/16,-0.50000000,0.19658 - 0.017777*nl - 4.0465*10^-7*nl^2},
{7/16,-0.42556283,0.19144 - 0.017513*nl - 2.8913*10^-7*nl^2},
{7/16,-0.35280357,0.18702 - 0.017282*nl - 1.9651*10^-7*nl^2},
{7/16,-0.28330230,0.18345 - 0.017094*nl - 1.2562*10^-7*nl^2},
{7/16,-0.21862143,0.18078 - 0.016953*nl - 7.4339*10^-8*nl^2},
{7/16,-0.16029522,0.17893 - 0.016855*nl - 3.9795*10^-8*nl^2},
{7/16,-0.10959114,0.17778 - 0.016793*nl - 1.8552*10^-8*nl^2},
{7/16,-0.067468317,0.17714 - 0.016759*nl - 7.0213*10^-9*nl^2},
{7/16,-0.034921254,0.17686 - 0.016744*nl - 1.8798*10^-9*nl^2},
{7/16,-0.013046736,0.17677 - 0.016739*nl - 2.6234*10^-10*nl^2},
{7/16,-0.0021714185,0.17676 - 0.016739*nl - 7.2666*10^-12*nl^2},
{7/16,0.0021714185,0.17676 - 0.016739*nl - 7.2666*10^-12*nl^2},
{7/16,0.013046736,0.17677 - 0.016739*nl - 2.6234*10^-10*nl^2},
{7/16,0.034921254,0.17686 - 0.016744*nl - 1.8798*10^-9*nl^2},
{7/16,0.067468317,0.17714 - 0.016759*nl - 7.0213*10^-9*nl^2},
{7/16,0.10959114,0.17778 - 0.016793*nl - 1.8552*10^-8*nl^2},
{7/16,0.16029522,0.17893 - 0.016855*nl - 3.9795*10^-8*nl^2},
{7/16,0.21862143,0.18078 - 0.016953*nl - 7.4339*10^-8*nl^2},
{7/16,0.28330230,0.18345 - 0.017094*nl - 1.2562*10^-7*nl^2},
{7/16,0.35280357,0.18702 - 0.017282*nl - 1.9651*10^-7*nl^2},
{7/16,0.42556283,0.19144 - 0.017513*nl - 2.8913*10^-7*nl^2},
{7/16,0.50000000,0.19658 - 0.017777*nl - 4.0465*10^-7*nl^2},
{7/16,0.57443717,0.20216 - 0.018056*nl - 5.4283*10^-7*nl^2},
{7/16,0.64719643,0.20779 - 0.018327*nl - 7.0179*10^-7*nl^2},
{7/16,0.71669770,0.21302 - 0.018559*nl - 8.7793*10^-7*nl^2},
{7/16,0.78137857,0.2174 - 0.018727*nl - 1.0655*10^-6*nl^2},
{7/16,0.83970478,0.22057 - 0.018807*nl - 1.2562*10^-6*nl^2},
{7/16,0.89040886,0.22237 - 0.018796*nl - 1.4404*10^-6*nl^2},
{7/16,0.93253168,0.22292 - 0.018706*nl - 1.6078*10^-6*nl^2},
{7/16,0.96507875,0.22258 - 0.018573*nl - 1.7468*10^-6*nl^2},
{7/16,0.98695326,0.2219 - 0.018446*nl - 1.8452*10^-6*nl^2},
{7/16,0.99782858,0.2214 - 0.01837*nl - 1.8957*10^-6*nl^2},
{9/20,-0.99782858,0.22012 - 0.018975*nl - 1.6206*10^-6*nl^2},
{9/20,-0.98695326,0.22067 - 0.019054*nl - 1.5768*10^-6*nl^2},
{9/20,-0.96507875,0.22141 - 0.019183*nl - 1.4917*10^-6*nl^2},
{9/20,-0.93253168,0.22172 - 0.019311*nl - 1.3716*10^-6*nl^2},
{9/20,-0.89040886,0.22097 - 0.019382*nl - 1.2273*10^-6*nl^2},
{9/20,-0.83970478,0.21876 - 0.019361*nl - 1.0689*10^-6*nl^2},
{9/20,-0.78137857,0.21497 - 0.019234*nl - 9.0535*10^-7*nl^2},
{9/20,-0.71669770,0.20982 - 0.01901*nl - 7.4498*10^-7*nl^2},
{9/20,-0.64719643,0.20373 - 0.018715*nl - 5.9476*10^-7*nl^2},
{9/20,-0.57443717,0.19722 - 0.018383*nl - 4.5951*10^-7*nl^2},
{9/20,-0.50000000,0.19082 - 0.018046*nl - 3.422*10^-7*nl^2},
{9/20,-0.42556283,0.18495 - 0.017732*nl - 2.443*10^-7*nl^2},
{9/20,-0.35280357,0.17991 - 0.01746*nl - 1.6593*10^-7*nl^2},
{9/20,-0.28330230,0.17586 - 0.01724*nl - 1.0602*10^-7*nl^2},
{9/20,-0.21862143,0.17283 - 0.017074*nl - 6.2717*10^-8*nl^2},
{9/20,-0.16029522,0.17074 - 0.01696*nl - 3.3565*10^-8*nl^2},
{9/20,-0.10959114,0.16944 - 0.016888*nl - 1.5645*10^-8*nl^2},
{9/20,-0.067468317,0.16873 - 0.016849*nl - 5.9207*10^-9*nl^2},
{9/20,-0.034921254,0.16841 - 0.016832*nl - 1.5851*10^-9*nl^2},
{9/20,-0.013046736,0.16831 - 0.016826*nl - 2.212*10^-10*nl^2},
{9/20,-0.0021714185,0.16829 - 0.016825*nl - 6.1272*10^-12*nl^2},
{9/20,0.0021714185,0.16829 - 0.016825*nl - 6.1272*10^-12*nl^2},
{9/20,0.013046736,0.16831 - 0.016826*nl - 2.212*10^-10*nl^2},
{9/20,0.034921254,0.16841 - 0.016832*nl - 1.5851*10^-9*nl^2},
{9/20,0.067468317,0.16873 - 0.016849*nl - 5.9207*10^-9*nl^2},
{9/20,0.10959114,0.16944 - 0.016888*nl - 1.5645*10^-8*nl^2},
{9/20,0.16029522,0.17074 - 0.01696*nl - 3.3565*10^-8*nl^2},
{9/20,0.21862143,0.17283 - 0.017074*nl - 6.2717*10^-8*nl^2},
{9/20,0.28330230,0.17586 - 0.01724*nl - 1.0602*10^-7*nl^2},
{9/20,0.35280357,0.17991 - 0.01746*nl - 1.6593*10^-7*nl^2},
{9/20,0.42556283,0.18495 - 0.017732*nl - 2.443*10^-7*nl^2},
{9/20,0.50000000,0.19082 - 0.018046*nl - 3.422*10^-7*nl^2},
{9/20,0.57443717,0.19722 - 0.018383*nl - 4.5951*10^-7*nl^2},
{9/20,0.64719643,0.20373 - 0.018715*nl - 5.9476*10^-7*nl^2},
{9/20,0.71669770,0.20982 - 0.01901*nl - 7.4498*10^-7*nl^2},
{9/20,0.78137857,0.21497 - 0.019234*nl - 9.0535*10^-7*nl^2},
{9/20,0.83970478,0.21876 - 0.019361*nl - 1.0689*10^-6*nl^2},
{9/20,0.89040886,0.22097 - 0.019382*nl - 1.2273*10^-6*nl^2},
{9/20,0.93253168,0.22172 - 0.019311*nl - 1.3716*10^-6*nl^2},
{9/20,0.96507875,0.22141 - 0.019183*nl - 1.4917*10^-6*nl^2},
{9/20,0.98695326,0.22067 - 0.019054*nl - 1.5768*10^-6*nl^2},
{9/20,0.99782858,0.22012 - 0.018975*nl - 1.6206*10^-6*nl^2},
{37/80,-0.99782858,0.21926 - 0.019631*nl - 1.2724*10^-6*nl^2},
{37/80,-0.98695326,0.21987 - 0.019712*nl - 1.2375*10^-6*nl^2},
{37/80,-0.96507875,0.22066 - 0.019842*nl - 1.1698*10^-6*nl^2},
{37/80,-0.93253168,0.22092 - 0.019962*nl - 1.0745*10^-6*nl^2},
{37/80,-0.89040886,0.21992 - 0.02001*nl - 9.6023*10^-7*nl^2},
{37/80,-0.83970478,0.21722 - 0.019949*nl - 8.3511*10^-7*nl^2},
{37/80,-0.78137857,0.21273 - 0.019767*nl - 7.063*10^-7*nl^2},
{37/80,-0.71669770,0.20669 - 0.019478*nl - 5.8037*10^-7*nl^2},
{37/80,-0.64719643,0.19963 - 0.019113*nl - 4.6273*10^-7*nl^2},
{37/80,-0.57443717,0.19215 - 0.018711*nl - 3.5708*10^-7*nl^2},
{37/80,-0.50000000,0.18483 - 0.018311*nl - 2.6564*10^-7*nl^2},
{37/80,-0.42556283,0.17815 - 0.017941*nl - 1.8948*10^-7*nl^2},
{37/80,-0.35280357,0.17245 - 0.017623*nl - 1.2861*10^-7*nl^2},
{37/80,-0.28330230,0.16788 - 0.017368*nl - 8.2131*10^-8*nl^2},
{37/80,-0.21862143,0.16447 - 0.017177*nl - 4.8566*10^-8*nl^2},
{37/80,-0.16029522,0.16212 - 0.017045*nl - 2.5985*10^-8*nl^2},
{37/80,-0.10959114,0.16066 - 0.016963*nl - 1.211*10^-8*nl^2},
{37/80,-0.067468317,0.15986 - 0.016918*nl - 4.5826*10^-9*nl^2},
{37/80,-0.034921254,0.1595 - 0.016898*nl - 1.2268*10^-9*nl^2},
{37/80,-0.013046736,0.15939 - 0.016892*nl - 1.712*10^-10*nl^2},
{37/80,-0.0021714185,0.15937 - 0.016891*nl - 4.7421*10^-12*nl^2},
{37/80,0.0021714185,0.15937 - 0.016891*nl - 4.7421*10^-12*nl^2},
{37/80,0.013046736,0.15939 - 0.016892*nl - 1.712*10^-10*nl^2},
{37/80,0.034921254,0.1595 - 0.016898*nl - 1.2268*10^-9*nl^2},
{37/80,0.067468317,0.15986 - 0.016918*nl - 4.5826*10^-9*nl^2},
{37/80,0.10959114,0.16066 - 0.016963*nl - 1.211*10^-8*nl^2},
{37/80,0.16029522,0.16212 - 0.017045*nl - 2.5985*10^-8*nl^2},
{37/80,0.21862143,0.16447 - 0.017177*nl - 4.8566*10^-8*nl^2},
{37/80,0.28330230,0.16788 - 0.017368*nl - 8.2131*10^-8*nl^2},
{37/80,0.35280357,0.17245 - 0.017623*nl - 1.2861*10^-7*nl^2},
{37/80,0.42556283,0.17815 - 0.017941*nl - 1.8948*10^-7*nl^2},
{37/80,0.50000000,0.18483 - 0.018311*nl - 2.6564*10^-7*nl^2},
{37/80,0.57443717,0.19215 - 0.018711*nl - 3.5708*10^-7*nl^2},
{37/80,0.64719643,0.19963 - 0.019113*nl - 4.6273*10^-7*nl^2},
{37/80,0.71669770,0.20669 - 0.019478*nl - 5.8037*10^-7*nl^2},
{37/80,0.78137857,0.21273 - 0.019767*nl - 7.063*10^-7*nl^2},
{37/80,0.83970478,0.21722 - 0.019949*nl - 8.3511*10^-7*nl^2},
{37/80,0.89040886,0.21992 - 0.02001*nl - 9.6023*10^-7*nl^2},
{37/80,0.93253168,0.22092 - 0.019962*nl - 1.0745*10^-6*nl^2},
{37/80,0.96507875,0.22066 - 0.019842*nl - 1.1698*10^-6*nl^2},
{37/80,0.98695326,0.21987 - 0.019712*nl - 1.2375*10^-6*nl^2},
{37/80,0.99782858,0.21926 - 0.019631*nl - 1.2724*10^-6*nl^2},
{19/40,-0.99782858,0.21889 - 0.020341*nl - 8.4394*10^-7*nl^2},
{19/40,-0.98695326,0.21955 - 0.020425*nl - 8.2049*10^-7*nl^2},
{19/40,-0.96507875,0.22039 - 0.020553*nl - 7.7495*10^-7*nl^2},
{19/40,-0.93253168,0.22056 - 0.020661*nl - 7.1102*10^-7*nl^2},
{19/40,-0.89040886,0.21926 - 0.020681*nl - 6.3456*10^-7*nl^2},
{19/40,-0.83970478,0.21599 - 0.020573*nl - 5.5106*10^-7*nl^2},
{19/40,-0.78137857,0.21067 - 0.020327*nl - 4.6536*10^-7*nl^2},
{19/40,-0.71669770,0.20363 - 0.019962*nl - 3.8183*10^-7*nl^2},
{19/40,-0.64719643,0.19548 - 0.019518*nl - 3.0401*10^-7*nl^2},
{19/40,-0.57443717,0.18691 - 0.019039*nl - 2.3431*10^-7*nl^2},
{19/40,-0.50000000,0.17859 - 0.018568*nl - 1.7412*10^-7*nl^2},
{19/40,-0.42556283,0.17104 - 0.018138*nl - 1.2409*10^-7*nl^2},
{19/40,-0.35280357,0.16462 - 0.017771*nl - 8.4166*10^-8*nl^2},
{19/40,-0.28330230,0.15949 - 0.017477*nl - 5.372*10^-8*nl^2},
{19/40,-0.21862143,0.15567 - 0.017258*nl - 3.1754*10^-8*nl^2},
{19/40,-0.16029522,0.15304 - 0.017108*nl - 1.6985*10^-8*nl^2},
{19/40,-0.10959114,0.15141 - 0.017014*nl - 7.9146*10^-9*nl^2},
{19/40,-0.067468317,0.15051 - 0.016963*nl - 2.9946*10^-9*nl^2},
{19/40,-0.034921254,0.15011 - 0.01694*nl - 8.0168*10^-10*nl^2},
{19/40,-0.013046736,0.14999 - 0.016933*nl - 1.1187*10^-10*nl^2},
{19/40,-0.0021714185,0.14997 - 0.016932*nl - 3.0988*10^-12*nl^2},
{19/40,0.0021714185,0.14997 - 0.016932*nl - 3.0988*10^-12*nl^2},
{19/40,0.013046736,0.14999 - 0.016933*nl - 1.1187*10^-10*nl^2},
{19/40,0.034921254,0.15011 - 0.01694*nl - 8.0168*10^-10*nl^2},
{19/40,0.067468317,0.15051 - 0.016963*nl - 2.9946*10^-9*nl^2},
{19/40,0.10959114,0.15141 - 0.017014*nl - 7.9146*10^-9*nl^2},
{19/40,0.16029522,0.15304 - 0.017108*nl - 1.6985*10^-8*nl^2},
{19/40,0.21862143,0.15567 - 0.017258*nl - 3.1754*10^-8*nl^2},
{19/40,0.28330230,0.15949 - 0.017477*nl - 5.372*10^-8*nl^2},
{19/40,0.35280357,0.16462 - 0.017771*nl - 8.4166*10^-8*nl^2},
{19/40,0.42556283,0.17104 - 0.018138*nl - 1.2409*10^-7*nl^2},
{19/40,0.50000000,0.17859 - 0.018568*nl - 1.7412*10^-7*nl^2},
{19/40,0.57443717,0.18691 - 0.019039*nl - 2.3431*10^-7*nl^2},
{19/40,0.64719643,0.19548 - 0.019518*nl - 3.0401*10^-7*nl^2},
{19/40,0.71669770,0.20363 - 0.019962*nl - 3.8183*10^-7*nl^2},
{19/40,0.78137857,0.21067 - 0.020327*nl - 4.6536*10^-7*nl^2},
{19/40,0.83970478,0.21599 - 0.020573*nl - 5.5106*10^-7*nl^2},
{19/40,0.89040886,0.21926 - 0.020681*nl - 6.3456*10^-7*nl^2},
{19/40,0.93253168,0.22056 - 0.020661*nl - 7.1102*10^-7*nl^2},
{19/40,0.96507875,0.22039 - 0.020553*nl - 7.7495*10^-7*nl^2},
{19/40,0.98695326,0.21955 - 0.020425*nl - 8.2049*10^-7*nl^2},
{19/40,0.99782858,0.21889 - 0.020341*nl - 8.4394*10^-7*nl^2},
{39/80,-0.99782858,0.21904 - 0.021111*nl - 3.2812*10^-7*nl^2},
{39/80,-0.98695326,0.21976 - 0.021195*nl - 3.1887*10^-7*nl^2},
{39/80,-0.96507875,0.22063 - 0.021321*nl - 3.0091*10^-7*nl^2},
{39/80,-0.93253168,0.22069 - 0.021412*nl - 2.7576*10^-7*nl^2},
{39/80,-0.89040886,0.21901 - 0.021397*nl - 2.4576*10^-7*nl^2},
{39/80,-0.83970478,0.21506 - 0.021232*nl - 2.1309*10^-7*nl^2},
{39/80,-0.78137857,0.2088 - 0.020912*nl - 1.7967*10^-7*nl^2},
{39/80,-0.71669770,0.20063 - 0.020462*nl - 1.4719*10^-7*nl^2},
{39/80,-0.64719643,0.19127 - 0.019929*nl - 1.1702*10^-7*nl^2},
{39/80,-0.57443717,0.1815 - 0.019364*nl - 9.0077*10^-8*nl^2},
{39/80,-0.50000000,0.17208 - 0.018816*nl - 6.6866*10^-8*nl^2},
{39/80,-0.42556283,0.16358 - 0.01832*nl - 4.761*10^-8*nl^2},
{39/80,-0.35280357,0.15638 - 0.017899*nl - 3.2268*10^-8*nl^2},
{39/80,-0.28330230,0.15065 - 0.017565*nl - 2.0584*10^-8*nl^2},
{39/80,-0.21862143,0.1464 - 0.017316*nl - 1.2162*10^-8*nl^2},
{39/80,-0.16029522,0.14348 - 0.017146*nl - 6.5037*10^-9*nl^2},
{39/80,-0.10959114,0.14166 - 0.01704*nl - 3.0301*10^-9*nl^2},
{39/80,-0.067468317,0.14067 - 0.016982*nl - 1.1464*10^-9*nl^2},
{39/80,-0.034921254,0.14023 - 0.016957*nl - 3.0688*10^-10*nl^2},
{39/80,-0.013046736,0.14009 - 0.016948*nl - 4.2823*10^-11*nl^2},
{39/80,-0.0021714185,0.14006 - 0.016947*nl - 1.1862*10^-12*nl^2},
{39/80,0.0021714185,0.14006 - 0.016947*nl - 1.1862*10^-12*nl^2},
{39/80,0.013046736,0.14009 - 0.016948*nl - 4.2823*10^-11*nl^2},
{39/80,0.034921254,0.14023 - 0.016957*nl - 3.0688*10^-10*nl^2},
{39/80,0.067468317,0.14067 - 0.016982*nl - 1.1464*10^-9*nl^2},
{39/80,0.10959114,0.14166 - 0.01704*nl - 3.0301*10^-9*nl^2},
{39/80,0.16029522,0.14348 - 0.017146*nl - 6.5037*10^-9*nl^2},
{39/80,0.21862143,0.1464 - 0.017316*nl - 1.2162*10^-8*nl^2},
{39/80,0.28330230,0.15065 - 0.017565*nl - 2.0584*10^-8*nl^2},
{39/80,0.35280357,0.15638 - 0.017899*nl - 3.2268*10^-8*nl^2},
{39/80,0.42556283,0.16358 - 0.01832*nl - 4.761*10^-8*nl^2},
{39/80,0.50000000,0.17208 - 0.018816*nl - 6.6866*10^-8*nl^2},
{39/80,0.57443717,0.1815 - 0.019364*nl - 9.0077*10^-8*nl^2},
{39/80,0.64719643,0.19127 - 0.019929*nl - 1.1702*10^-7*nl^2},
{39/80,0.71669770,0.20063 - 0.020462*nl - 1.4719*10^-7*nl^2},
{39/80,0.78137857,0.2088 - 0.020912*nl - 1.7967*10^-7*nl^2},
{39/80,0.83970478,0.21506 - 0.021232*nl - 2.1309*10^-7*nl^2},
{39/80,0.89040886,0.21901 - 0.021397*nl - 2.4576*10^-7*nl^2},
{39/80,0.93253168,0.22069 - 0.021412*nl - 2.7576*10^-7*nl^2},
{39/80,0.96507875,0.22063 - 0.021321*nl - 3.0091*10^-7*nl^2},
{39/80,0.98695326,0.21976 - 0.021195*nl - 3.1887*10^-7*nl^2},
{39/80,0.99782858,0.21904 - 0.021111*nl - 3.2812*10^-7*nl^2},
{1/2,-0.99782858,0.21979 - 0.021943*nl + 2.8239*10^-7*nl^2},
{1/2,-0.98695326,0.22056 - 0.022028*nl + 2.743*10^-7*nl^2},
{1/2,-0.96507875,0.22145 - 0.022148*nl + 2.5862*10^-7*nl^2},
{1/2,-0.93253168,0.22134 - 0.022218*nl + 2.3671*10^-7*nl^2},
{1/2,-0.89040886,0.2192 - 0.022159*nl + 2.1064*10^-7*nl^2},
{1/2,-0.83970478,0.21447 - 0.021928*nl + 1.8235*10^-7*nl^2},
{1/2,-0.78137857,0.20713 - 0.021523*nl + 1.5349*10^-7*nl^2},
{1/2,-0.71669770,0.19769 - 0.020977*nl + 1.2554*10^-7*nl^2},
{1/2,-0.64719643,0.18697 - 0.020344*nl + 9.9664*10^-8*nl^2},
{1/2,-0.57443717,0.17589 - 0.019686*nl + 7.6613*10^-8*nl^2},
{1/2,-0.50000000,0.16528 - 0.019053*nl + 5.6806*10^-8*nl^2},
{1/2,-0.42556283,0.15575 - 0.018485*nl + 4.0409*10^-8*nl^2},
{1/2,-0.35280357,0.14772 - 0.018007*nl + 2.7367*10^-8*nl^2},
{1/2,-0.28330230,0.14135 - 0.017629*nl + 1.7447*10^-8*nl^2},
{1/2,-0.21862143,0.13663 - 0.017349*nl + 1.0305*10^-8*nl^2},
{1/2,-0.16029522,0.1334 - 0.017158*nl + 5.5089*10^-9*nl^2},
{1/2,-0.10959114,0.13139 - 0.017039*nl + 2.5661*10^-9*nl^2},
{1/2,-0.067468317,0.1303 - 0.016974*nl + 9.7078*10^-10*nl^2},
{1/2,-0.034921254,0.12981 - 0.016945*nl + 2.5986*10^-10*nl^2},
{1/2,-0.013046736,0.12965 - 0.016936*nl + 3.6262*10^-11*nl^2},
{1/2,-0.0021714185,0.12963 - 0.016935*nl + 1.0044*10^-12*nl^2},
{1/2,0.0021714185,0.12963 - 0.016935*nl + 1.0044*10^-12*nl^2},
{1/2,0.013046736,0.12965 - 0.016936*nl + 3.6262*10^-11*nl^2},
{1/2,0.034921254,0.12981 - 0.016945*nl + 2.5986*10^-10*nl^2},
{1/2,0.067468317,0.1303 - 0.016974*nl + 9.7078*10^-10*nl^2},
{1/2,0.10959114,0.13139 - 0.017039*nl + 2.5661*10^-9*nl^2},
{1/2,0.16029522,0.1334 - 0.017158*nl + 5.5089*10^-9*nl^2},
{1/2,0.21862143,0.13663 - 0.017349*nl + 1.0305*10^-8*nl^2},
{1/2,0.28330230,0.14135 - 0.017629*nl + 1.7447*10^-8*nl^2},
{1/2,0.35280357,0.14772 - 0.018007*nl + 2.7367*10^-8*nl^2},
{1/2,0.42556283,0.15575 - 0.018485*nl + 4.0409*10^-8*nl^2},
{1/2,0.50000000,0.16528 - 0.019053*nl + 5.6806*10^-8*nl^2},
{1/2,0.57443717,0.17589 - 0.019686*nl + 7.6613*10^-8*nl^2},
{1/2,0.64719643,0.18697 - 0.020344*nl + 9.9664*10^-8*nl^2},
{1/2,0.71669770,0.19769 - 0.020977*nl + 1.2554*10^-7*nl^2},
{1/2,0.78137857,0.20713 - 0.021523*nl + 1.5349*10^-7*nl^2},
{1/2,0.83970478,0.21447 - 0.021928*nl + 1.8235*10^-7*nl^2},
{1/2,0.89040886,0.2192 - 0.022159*nl + 2.1064*10^-7*nl^2},
{1/2,0.93253168,0.22134 - 0.022218*nl + 2.3671*10^-7*nl^2},
{1/2,0.96507875,0.22145 - 0.022148*nl + 2.5862*10^-7*nl^2},
{1/2,0.98695326,0.22056 - 0.022028*nl + 2.743*10^-7*nl^2},
{1/2,0.99782858,0.21979 - 0.021943*nl + 2.8239*10^-7*nl^2},
{41/80,-0.99782858,0.22119 - 0.022844*nl + 9.9495*10^-7*nl^2},
{41/80,-0.98695326,0.22201 - 0.022928*nl + 9.6597*10^-7*nl^2},
{41/80,-0.96507875,0.22289 - 0.023038*nl + 9.0991*10^-7*nl^2},
{41/80,-0.93253168,0.22257 - 0.023081*nl + 8.3171*10^-7*nl^2},
{41/80,-0.89040886,0.21988 - 0.022971*nl + 7.3895*10^-7*nl^2},
{41/80,-0.83970478,0.21423 - 0.022663*nl + 6.3861*10^-7*nl^2},
{41/80,-0.78137857,0.20566 - 0.02216*nl + 5.3662*10^-7*nl^2},
{41/80,-0.71669770,0.19478 - 0.021505*nl + 4.3817*10^-7*nl^2},
{41/80,-0.64719643,0.18257 - 0.020763*nl + 3.4731*10^-7*nl^2},
{41/80,-0.57443717,0.17005 - 0.02*nl + 2.6662*10^-7*nl^2},
{41/80,-0.50000000,0.15814 - 0.019276*nl + 1.9745*10^-7*nl^2},
{41/80,-0.42556283,0.14752 - 0.018632*nl + 1.4032*10^-7*nl^2},
{41/80,-0.35280357,0.1386 - 0.018093*nl + 9.4958*10^-8*nl^2},
{41/80,-0.28330230,0.13156 - 0.017668*nl + 6.0504*10^-8*nl^2},
{41/80,-0.21862143,0.12635 - 0.017355*nl + 3.5719*10^-8*nl^2},
{41/80,-0.16029522,0.12279 - 0.017141*nl + 1.909*10^-8*nl^2},
{41/80,-0.10959114,0.12059 - 0.017009*nl + 8.8911*10^-9*nl^2},
{41/80,-0.067468317,0.11938 - 0.016937*nl + 3.3632*10^-9*nl^2},
{41/80,-0.034921254,0.11885 - 0.016904*nl + 9.0022*10^-10*nl^2},
{41/80,-0.013046736,0.11868 - 0.016894*nl + 1.2562*10^-10*nl^2},
{41/80,-0.0021714185,0.11865 - 0.016893*nl + 3.4795*10^-12*nl^2},
{41/80,0.0021714185,0.11865 - 0.016893*nl + 3.4795*10^-12*nl^2},
{41/80,0.013046736,0.11868 - 0.016894*nl + 1.2562*10^-10*nl^2},
{41/80,0.034921254,0.11885 - 0.016904*nl + 9.0022*10^-10*nl^2},
{41/80,0.067468317,0.11938 - 0.016937*nl + 3.3632*10^-9*nl^2},
{41/80,0.10959114,0.12059 - 0.017009*nl + 8.8911*10^-9*nl^2},
{41/80,0.16029522,0.12279 - 0.017141*nl + 1.909*10^-8*nl^2},
{41/80,0.21862143,0.12635 - 0.017355*nl + 3.5719*10^-8*nl^2},
{41/80,0.28330230,0.13156 - 0.017668*nl + 6.0504*10^-8*nl^2},
{41/80,0.35280357,0.1386 - 0.018093*nl + 9.4958*10^-8*nl^2},
{41/80,0.42556283,0.14752 - 0.018632*nl + 1.4032*10^-7*nl^2},
{41/80,0.50000000,0.15814 - 0.019276*nl + 1.9745*10^-7*nl^2},
{41/80,0.57443717,0.17005 - 0.02*nl + 2.6662*10^-7*nl^2},
{41/80,0.64719643,0.18257 - 0.020763*nl + 3.4731*10^-7*nl^2},
{41/80,0.71669770,0.19478 - 0.021505*nl + 4.3817*10^-7*nl^2},
{41/80,0.78137857,0.20566 - 0.02216*nl + 5.3662*10^-7*nl^2},
{41/80,0.83970478,0.21423 - 0.022663*nl + 6.3861*10^-7*nl^2},
{41/80,0.89040886,0.21988 - 0.022971*nl + 7.3895*10^-7*nl^2},
{41/80,0.93253168,0.22257 - 0.023081*nl + 8.3171*10^-7*nl^2},
{41/80,0.96507875,0.22289 - 0.023038*nl + 9.0991*10^-7*nl^2},
{41/80,0.98695326,0.22201 - 0.022928*nl + 9.6597*10^-7*nl^2},
{41/80,0.99782858,0.22119 - 0.022844*nl + 9.9495*10^-7*nl^2},
{21/40,-0.99782858,0.2233 - 0.023817*nl + 1.8169*10^-6*nl^2},
{21/40,-0.98695326,0.22417 - 0.023899*nl + 1.7631*10^-6*nl^2},
{21/40,-0.96507875,0.22502 - 0.023997*nl + 1.6591*10^-6*nl^2},
{21/40,-0.93253168,0.22441 - 0.024006*nl + 1.5144*10^-6*nl^2},
{21/40,-0.89040886,0.22107 - 0.023834*nl + 1.3433*10^-6*nl^2},
{21/40,-0.83970478,0.21436 - 0.023436*nl + 1.1588*10^-6*nl^2},
{21/40,-0.78137857,0.20438 - 0.022822*nl + 9.7197*10^-7*nl^2},
{21/40,-0.71669770,0.1919 - 0.022046*nl + 7.9227*10^-7*nl^2},
{21/40,-0.64719643,0.17804 - 0.021182*nl + 6.2698*10^-7*nl^2},
{21/40,-0.57443717,0.16396 - 0.020306*nl + 4.8062*10^-7*nl^2},
{21/40,-0.50000000,0.15066 - 0.019483*nl + 3.5551*10^-7*nl^2},
{21/40,-0.42556283,0.13886 - 0.018757*nl + 2.5239*10^-7*nl^2},
{21/40,-0.35280357,0.12901 - 0.018153*nl + 1.7066*10^-7*nl^2},
{21/40,-0.28330230,0.12125 - 0.017679*nl + 1.0867*10^-7*nl^2},
{21/40,-0.21862143,0.11554 - 0.017331*nl + 6.4128*10^-8*nl^2},
{21/40,-0.16029522,0.11164 - 0.017094*nl + 3.4264*10^-8*nl^2},
{21/40,-0.10959114,0.10922 - 0.016948*nl + 1.5955*10^-8*nl^2},
{21/40,-0.067468317,0.10791 - 0.016868*nl + 6.0346*10^-9*nl^2},
{21/40,-0.034921254,0.10732 - 0.016832*nl + 1.6152*10^-9*nl^2},
{21/40,-0.013046736,0.10713 - 0.016821*nl + 2.2539*10^-10*nl^2},
{21/40,-0.0021714185,0.1071 - 0.016819*nl + 6.243*10^-12*nl^2},
{21/40,0.0021714185,0.1071 - 0.016819*nl + 6.243*10^-12*nl^2},
{21/40,0.013046736,0.10713 - 0.016821*nl + 2.2539*10^-10*nl^2},
{21/40,0.034921254,0.10732 - 0.016832*nl + 1.6152*10^-9*nl^2},
{21/40,0.067468317,0.10791 - 0.016868*nl + 6.0346*10^-9*nl^2},
{21/40,0.10959114,0.10922 - 0.016948*nl + 1.5955*10^-8*nl^2},
{21/40,0.16029522,0.11164 - 0.017094*nl + 3.4264*10^-8*nl^2},
{21/40,0.21862143,0.11554 - 0.017331*nl + 6.4128*10^-8*nl^2},
{21/40,0.28330230,0.12125 - 0.017679*nl + 1.0867*10^-7*nl^2},
{21/40,0.35280357,0.12901 - 0.018153*nl + 1.7066*10^-7*nl^2},
{21/40,0.42556283,0.13886 - 0.018757*nl + 2.5239*10^-7*nl^2},
{21/40,0.50000000,0.15066 - 0.019483*nl + 3.5551*10^-7*nl^2},
{21/40,0.57443717,0.16396 - 0.020306*nl + 4.8062*10^-7*nl^2},
{21/40,0.64719643,0.17804 - 0.021182*nl + 6.2698*10^-7*nl^2},
{21/40,0.71669770,0.1919 - 0.022046*nl + 7.9227*10^-7*nl^2},
{21/40,0.78137857,0.20438 - 0.022822*nl + 9.7197*10^-7*nl^2},
{21/40,0.83970478,0.21436 - 0.023436*nl + 1.1588*10^-6*nl^2},
{21/40,0.89040886,0.22107 - 0.023834*nl + 1.3433*10^-6*nl^2},
{21/40,0.93253168,0.22441 - 0.024006*nl + 1.5144*10^-6*nl^2},
{21/40,0.96507875,0.22502 - 0.023997*nl + 1.6591*10^-6*nl^2},
{21/40,0.98695326,0.22417 - 0.023899*nl + 1.7631*10^-6*nl^2},
{21/40,0.99782858,0.2233 - 0.023817*nl + 1.8169*10^-6*nl^2},
{43/80,-0.99782858,0.22621 - 0.024869*nl + 2.7556*10^-6*nl^2},
{43/80,-0.98695326,0.22711 - 0.024946*nl + 2.6725*10^-6*nl^2},
{43/80,-0.96507875,0.2279 - 0.025028*nl + 2.5122*10^-6*nl^2},
{43/80,-0.93253168,0.22693 - 0.024996*nl + 2.2897*10^-6*nl^2},
{43/80,-0.89040886,0.2228 - 0.02475*nl + 2.0275*10^-6*nl^2},
{43/80,-0.83970478,0.21486 - 0.024249*nl + 1.7457*10^-6*nl^2},
{43/80,-0.78137857,0.2033 - 0.023509*nl + 1.4615*10^-6*nl^2},
{43/80,-0.71669770,0.18903 - 0.022597*nl + 1.1891*10^-6*nl^2},
{43/80,-0.64719643,0.17336 - 0.021599*nl + 9.3948*10^-7*nl^2},
{43/80,-0.57443717,0.15758 - 0.020601*nl + 7.1911*10^-7*nl^2},
{43/80,-0.50000000,0.14279 - 0.019672*nl + 5.3125*10^-7*nl^2},
{43/80,-0.42556283,0.12975 - 0.018858*nl + 3.7676*10^-7*nl^2},
{43/80,-0.35280357,0.11891 - 0.018186*nl + 2.5455*10^-7*nl^2},
{43/80,-0.28330230,0.11041 - 0.017661*nl + 1.6199*10^-7*nl^2},
{43/80,-0.21862143,0.10417 - 0.017276*nl + 9.5548*10^-8*nl^2},
{43/80,-0.16029522,0.099916 - 0.017015*nl + 5.1036*10^-8*nl^2},
{43/80,-0.10959114,0.097286 - 0.016854*nl + 2.3761*10^-8*nl^2},
{43/80,-0.067468317,0.095854 - 0.016766*nl + 8.9861*10^-9*nl^2},
{43/80,-0.034921254,0.095214 - 0.016727*nl + 2.4051*10^-9*nl^2},
{43/80,-0.013046736,0.095013 - 0.016714*nl + 3.356*10^-10*nl^2},
{43/80,-0.0021714185,0.094981 - 0.016712*nl + 9.2958*10^-12*nl^2},
{43/80,0.0021714185,0.094981 - 0.016712*nl + 9.2958*10^-12*nl^2},
{43/80,0.013046736,0.095013 - 0.016714*nl + 3.356*10^-10*nl^2},
{43/80,0.034921254,0.095214 - 0.016727*nl + 2.4051*10^-9*nl^2},
{43/80,0.067468317,0.095854 - 0.016766*nl + 8.9861*10^-9*nl^2},
{43/80,0.10959114,0.097286 - 0.016854*nl + 2.3761*10^-8*nl^2},
{43/80,0.16029522,0.099916 - 0.017015*nl + 5.1036*10^-8*nl^2},
{43/80,0.21862143,0.10417 - 0.017276*nl + 9.5548*10^-8*nl^2},
{43/80,0.28330230,0.11041 - 0.017661*nl + 1.6199*10^-7*nl^2},
{43/80,0.35280357,0.11891 - 0.018186*nl + 2.5455*10^-7*nl^2},
{43/80,0.42556283,0.12975 - 0.018858*nl + 3.7676*10^-7*nl^2},
{43/80,0.50000000,0.14279 - 0.019672*nl + 5.3125*10^-7*nl^2},
{43/80,0.57443717,0.15758 - 0.020601*nl + 7.1911*10^-7*nl^2},
{43/80,0.64719643,0.17336 - 0.021599*nl + 9.3948*10^-7*nl^2},
{43/80,0.71669770,0.18903 - 0.022597*nl + 1.1891*10^-6*nl^2},
{43/80,0.78137857,0.2033 - 0.023509*nl + 1.4615*10^-6*nl^2},
{43/80,0.83970478,0.21486 - 0.024249*nl + 1.7457*10^-6*nl^2},
{43/80,0.89040886,0.2228 - 0.02475*nl + 2.0275*10^-6*nl^2},
{43/80,0.93253168,0.22693 - 0.024996*nl + 2.2897*10^-6*nl^2},
{43/80,0.96507875,0.2279 - 0.025028*nl + 2.5122*10^-6*nl^2},
{43/80,0.98695326,0.22711 - 0.024946*nl + 2.6725*10^-6*nl^2},
{43/80,0.99782858,0.22621 - 0.024869*nl + 2.7556*10^-6*nl^2},
{11/20,-0.99782858,0.22999 - 0.026004*nl + 3.8182*10^-6*nl^2},
{11/20,-0.98695326,0.23091 - 0.026076*nl + 3.7008*10^-6*nl^2},
{11/20,-0.96507875,0.23159 - 0.026136*nl + 3.475*10^-6*nl^2},
{11/20,-0.93253168,0.23018 - 0.026053*nl + 3.1623*10^-6*nl^2},
{11/20,-0.89040886,0.22512 - 0.025721*nl + 2.795*10^-6*nl^2},
{11/20,-0.83970478,0.21576 - 0.025101*nl + 2.4019*10^-6*nl^2},
{11/20,-0.78137857,0.2024 - 0.02422*nl + 2.0068*10^-6*nl^2},
{11/20,-0.71669770,0.18616 - 0.023156*nl + 1.6297*10^-6*nl^2},
{11/20,-0.64719643,0.1685 - 0.022013*nl + 1.2853*10^-6*nl^2},
{11/20,-0.57443717,0.15089 - 0.020883*nl + 9.8234*10^-7*nl^2},
{11/20,-0.50000000,0.1345 - 0.01984*nl + 7.2477*10^-7*nl^2},
{11/20,-0.42556283,0.12015 - 0.018934*nl + 5.1345*10^-7*nl^2},
{11/20,-0.35280357,0.10829 - 0.018189*nl + 3.4661*10^-7*nl^2},
{11/20,-0.28330230,0.099018 - 0.017611*nl + 2.2043*10^-7*nl^2},
{11/20,-0.21862143,0.092227 - 0.017188*nl + 1.2996*10^-7*nl^2},
{11/20,-0.16029522,0.087615 - 0.016902*nl + 6.9396*10^-8*nl^2},
{11/20,-0.10959114,0.084765 - 0.016725*nl + 3.2303*10^-8*nl^2},
{11/20,-0.067468317,0.083214 - 0.016629*nl + 1.2215*10^-8*nl^2},
{11/20,-0.034921254,0.082522 - 0.016587*nl + 3.2692*10^-9*nl^2},
{11/20,-0.013046736,0.082304 - 0.016573*nl + 4.5618*10^-10*nl^2},
{11/20,-0.0021714185,0.082269 - 0.016571*nl + 1.2636*10^-11*nl^2},
{11/20,0.0021714185,0.082269 - 0.016571*nl + 1.2636*10^-11*nl^2},
{11/20,0.013046736,0.082304 - 0.016573*nl + 4.5618*10^-10*nl^2},
{11/20,0.034921254,0.082522 - 0.016587*nl + 3.2692*10^-9*nl^2},
{11/20,0.067468317,0.083214 - 0.016629*nl + 1.2215*10^-8*nl^2},
{11/20,0.10959114,0.084765 - 0.016725*nl + 3.2303*10^-8*nl^2},
{11/20,0.16029522,0.087615 - 0.016902*nl + 6.9396*10^-8*nl^2},
{11/20,0.21862143,0.092227 - 0.017188*nl + 1.2996*10^-7*nl^2},
{11/20,0.28330230,0.099018 - 0.017611*nl + 2.2043*10^-7*nl^2},
{11/20,0.35280357,0.10829 - 0.018189*nl + 3.4661*10^-7*nl^2},
{11/20,0.42556283,0.12015 - 0.018934*nl + 5.1345*10^-7*nl^2},
{11/20,0.50000000,0.1345 - 0.01984*nl + 7.2477*10^-7*nl^2},
{11/20,0.57443717,0.15089 - 0.020883*nl + 9.8234*10^-7*nl^2},
{11/20,0.64719643,0.1685 - 0.022013*nl + 1.2853*10^-6*nl^2},
{11/20,0.71669770,0.18616 - 0.023156*nl + 1.6297*10^-6*nl^2},
{11/20,0.78137857,0.2024 - 0.02422*nl + 2.0068*10^-6*nl^2},
{11/20,0.83970478,0.21576 - 0.025101*nl + 2.4019*10^-6*nl^2},
{11/20,0.89040886,0.22512 - 0.025721*nl + 2.795*10^-6*nl^2},
{11/20,0.93253168,0.23018 - 0.026053*nl + 3.1623*10^-6*nl^2},
{11/20,0.96507875,0.23159 - 0.026136*nl + 3.475*10^-6*nl^2},
{11/20,0.98695326,0.23091 - 0.026076*nl + 3.7008*10^-6*nl^2},
{11/20,0.99782858,0.22999 - 0.026004*nl + 3.8182*10^-6*nl^2},
{9/16,-0.99782858,0.23472 - 0.027231*nl + 5.0116*10^-6*nl^2},
{9/16,-0.98695326,0.23565 - 0.027294*nl + 4.8546*10^-6*nl^2},
{9/16,-0.96507875,0.23617 - 0.027325*nl + 4.5529*10^-6*nl^2},
{9/16,-0.93253168,0.23421 - 0.027181*nl + 4.1363*10^-6*nl^2},
{9/16,-0.89040886,0.22805 - 0.026749*nl + 3.6488*10^-6*nl^2},
{9/16,-0.83970478,0.21706 - 0.025992*nl + 3.1291*10^-6*nl^2},
{9/16,-0.78137857,0.20169 - 0.024952*nl + 2.6091*10^-6*nl^2},
{9/16,-0.71669770,0.18325 - 0.023723*nl + 2.1146*10^-6*nl^2},
{9/16,-0.64719643,0.16344 - 0.02242*nl + 1.6648*10^-6*nl^2},
{9/16,-0.57443717,0.14386 - 0.021147*nl + 1.2703*10^-6*nl^2},
{9/16,-0.50000000,0.12578 - 0.019984*nl + 9.3597*10^-7*nl^2},
{9/16,-0.42556283,0.11005 - 0.018981*nl + 6.6236*10^-7*nl^2},
{9/16,-0.35280357,0.097117 - 0.018161*nl + 4.4674*10^-7*nl^2},
{9/16,-0.28330230,0.087057 - 0.017527*nl + 2.8393*10^-7*nl^2},
{9/16,-0.21862143,0.079707 - 0.017066*nl + 1.6732*10^-7*nl^2},
{9/16,-0.16029522,0.074727 - 0.016754*nl + 8.9315*10^-8*nl^2},
{9/16,-0.10959114,0.071654 - 0.016562*nl + 4.1566*10^-8*nl^2},
{9/16,-0.067468317,0.069983 - 0.016457*nl + 1.5717*10^-8*nl^2},
{9/16,-0.034921254,0.069237 - 0.016411*nl + 4.2061*10^-9*nl^2},
{9/16,-0.013046736,0.069002 - 0.016396*nl + 5.869*10^-10*nl^2},
{9/16,-0.0021714185,0.068965 - 0.016394*nl + 1.6256*10^-11*nl^2},
{9/16,0.0021714185,0.068965 - 0.016394*nl + 1.6256*10^-11*nl^2},
{9/16,0.013046736,0.069002 - 0.016396*nl + 5.869*10^-10*nl^2},
{9/16,0.034921254,0.069237 - 0.016411*nl + 4.2061*10^-9*nl^2},
{9/16,0.067468317,0.069983 - 0.016457*nl + 1.5717*10^-8*nl^2},
{9/16,0.10959114,0.071654 - 0.016562*nl + 4.1566*10^-8*nl^2},
{9/16,0.16029522,0.074727 - 0.016754*nl + 8.9315*10^-8*nl^2},
{9/16,0.21862143,0.079707 - 0.017066*nl + 1.6732*10^-7*nl^2},
{9/16,0.28330230,0.087057 - 0.017527*nl + 2.8393*10^-7*nl^2},
{9/16,0.35280357,0.097117 - 0.018161*nl + 4.4674*10^-7*nl^2},
{9/16,0.42556283,0.11005 - 0.018981*nl + 6.6236*10^-7*nl^2},
{9/16,0.50000000,0.12578 - 0.019984*nl + 9.3597*10^-7*nl^2},
{9/16,0.57443717,0.14386 - 0.021147*nl + 1.2703*10^-6*nl^2},
{9/16,0.64719643,0.16344 - 0.02242*nl + 1.6648*10^-6*nl^2},
{9/16,0.71669770,0.18325 - 0.023723*nl + 2.1146*10^-6*nl^2},
{9/16,0.78137857,0.20169 - 0.024952*nl + 2.6091*10^-6*nl^2},
{9/16,0.83970478,0.21706 - 0.025992*nl + 3.1291*10^-6*nl^2},
{9/16,0.89040886,0.22805 - 0.026749*nl + 3.6488*10^-6*nl^2},
{9/16,0.93253168,0.23421 - 0.027181*nl + 4.1363*10^-6*nl^2},
{9/16,0.96507875,0.23617 - 0.027325*nl + 4.5529*10^-6*nl^2},
{9/16,0.98695326,0.23565 - 0.027294*nl + 4.8546*10^-6*nl^2},
{9/16,0.99782858,0.23472 - 0.027231*nl + 5.0116*10^-6*nl^2},
{23/40,-0.99782858,0.2405 - 0.028553*nl + 6.3426*10^-6*nl^2},
{23/40,-0.98695326,0.24142 - 0.028605*nl + 6.1398*10^-6*nl^2},
{23/40,-0.96507875,0.24172 - 0.028602*nl + 5.7509*10^-6*nl^2},
{23/40,-0.93253168,0.23907 - 0.028385*nl + 5.2156*10^-6*nl^2},
{23/40,-0.89040886,0.23162 - 0.027834*nl + 4.5915*10^-6*nl^2},
{23/40,-0.83970478,0.21877 - 0.026923*nl + 3.929*10^-6*nl^2},
{23/40,-0.78137857,0.20114 - 0.025705*nl + 3.2689*10^-6*nl^2},
{23/40,-0.71669770,0.18028 - 0.024292*nl + 2.644*10^-6*nl^2},
{23/40,-0.64719643,0.15813 - 0.022817*nl + 2.0776*10^-6*nl^2},
{23/40,-0.57443717,0.13645 - 0.021392*nl + 1.5827*10^-6*nl^2},
{23/40,-0.50000000,0.11659 - 0.020102*nl + 1.1646*10^-6*nl^2},
{23/40,-0.42556283,0.099427 - 0.018997*nl + 8.2319*10^-7*nl^2},
{23/40,-0.35280357,0.085389 - 0.018099*nl + 5.5472*10^-7*nl^2},
{23/40,-0.28330230,0.074518 - 0.017408*nl + 3.5232*10^-7*nl^2},
{23/40,-0.21862143,0.066601 - 0.016907*nl + 2.0752*10^-7*nl^2},
{23/40,-0.16029522,0.061249 - 0.016569*nl + 1.1074*10^-7*nl^2},
{23/40,-0.10959114,0.057952 - 0.016361*nl + 5.1527*10^-8*nl^2},
{23/40,-0.067468317,0.05616 - 0.016248*nl + 1.9481*10^-8*nl^2},
{23/40,-0.034921254,0.055361 - 0.016198*nl + 5.2133*10^-9*nl^2},
{23/40,-0.013046736,0.05511 - 0.016182*nl + 7.2742*10^-10*nl^2},
{23/40,-0.0021714185,0.05507 - 0.016179*nl + 2.0149*10^-11*nl^2},
{23/40,0.0021714185,0.05507 - 0.016179*nl + 2.0149*10^-11*nl^2},
{23/40,0.013046736,0.05511 - 0.016182*nl + 7.2742*10^-10*nl^2},
{23/40,0.034921254,0.055361 - 0.016198*nl + 5.2133*10^-9*nl^2},
{23/40,0.067468317,0.05616 - 0.016248*nl + 1.9481*10^-8*nl^2},
{23/40,0.10959114,0.057952 - 0.016361*nl + 5.1527*10^-8*nl^2},
{23/40,0.16029522,0.061249 - 0.016569*nl + 1.1074*10^-7*nl^2},
{23/40,0.21862143,0.066601 - 0.016907*nl + 2.0752*10^-7*nl^2},
{23/40,0.28330230,0.074518 - 0.017408*nl + 3.5232*10^-7*nl^2},
{23/40,0.35280357,0.085389 - 0.018099*nl + 5.5472*10^-7*nl^2},
{23/40,0.42556283,0.099427 - 0.018997*nl + 8.2319*10^-7*nl^2},
{23/40,0.50000000,0.11659 - 0.020102*nl + 1.1646*10^-6*nl^2},
{23/40,0.57443717,0.13645 - 0.021392*nl + 1.5827*10^-6*nl^2},
{23/40,0.64719643,0.15813 - 0.022817*nl + 2.0776*10^-6*nl^2},
{23/40,0.71669770,0.18028 - 0.024292*nl + 2.644*10^-6*nl^2},
{23/40,0.78137857,0.20114 - 0.025705*nl + 3.2689*10^-6*nl^2},
{23/40,0.83970478,0.21877 - 0.026923*nl + 3.929*10^-6*nl^2},
{23/40,0.89040886,0.23162 - 0.027834*nl + 4.5915*10^-6*nl^2},
{23/40,0.93253168,0.23907 - 0.028385*nl + 5.2156*10^-6*nl^2},
{23/40,0.96507875,0.24172 - 0.028602*nl + 5.7509*10^-6*nl^2},
{23/40,0.98695326,0.24142 - 0.028605*nl + 6.1398*10^-6*nl^2},
{23/40,0.99782858,0.2405 - 0.028553*nl + 6.3426*10^-6*nl^2},
{47/80,-0.99782858,0.24744 - 0.02998*nl + 7.8174*10^-6*nl^2},
{47/80,-0.98695326,0.24832 - 0.030017*nl + 7.5621*10^-6*nl^2},
{47/80,-0.96507875,0.24832 - 0.029971*nl + 7.0736*10^-6*nl^2},
{47/80,-0.93253168,0.24484 - 0.029666*nl + 6.4033*10^-6*nl^2},
{47/80,-0.89040886,0.23588 - 0.02898*nl + 5.6249*10^-6*nl^2},
{47/80,-0.83970478,0.2209 - 0.027892*nl + 4.8023*10^-6*nl^2},
{47/80,-0.78137857,0.20074 - 0.026476*nl + 3.9864*10^-6*nl^2},
{47/80,-0.71669770,0.17723 - 0.024863*nl + 3.2174*10^-6*nl^2},
{47/80,-0.64719643,0.15255 - 0.023201*nl + 2.5233*10^-6*nl^2},
{47/80,-0.57443717,0.12863 - 0.021614*nl + 1.919*10^-6*nl^2},
{47/80,-0.50000000,0.1069 - 0.02019*nl + 1.41*10^-6*nl^2},
{47/80,-0.42556283,0.088253 - 0.018979*nl + 9.955*10^-7*nl^2},
{47/80,-0.35280357,0.073087 - 0.018002*nl + 6.7022*10^-7*nl^2},
{47/80,-0.28330230,0.061395 - 0.017252*nl + 4.2539*10^-7*nl^2},
{47/80,-0.21862143,0.052908 - 0.016711*nl + 2.5043*10^-7*nl^2},
{47/80,-0.16029522,0.047185 - 0.016346*nl + 1.336*10^-7*nl^2},
{47/80,-0.10959114,0.043664 - 0.016122*nl + 6.2149*10^-8*nl^2},
{47/80,-0.067468317,0.041753 - 0.016001*nl + 2.3494*10^-8*nl^2},
{47/80,-0.034921254,0.040901 - 0.015947*nl + 6.287*10^-9*nl^2},
{47/80,-0.013046736,0.040633 - 0.01593*nl + 8.7723*10^-10*nl^2},
{47/80,-0.0021714185,0.04059 - 0.015927*nl + 2.4298*10^-11*nl^2},
{47/80,0.0021714185,0.04059 - 0.015927*nl + 2.4298*10^-11*nl^2},
{47/80,0.013046736,0.040633 - 0.01593*nl + 8.7723*10^-10*nl^2},
{47/80,0.034921254,0.040901 - 0.015947*nl + 6.287*10^-9*nl^2},
{47/80,0.067468317,0.041753 - 0.016001*nl + 2.3494*10^-8*nl^2},
{47/80,0.10959114,0.043664 - 0.016122*nl + 6.2149*10^-8*nl^2},
{47/80,0.16029522,0.047185 - 0.016346*nl + 1.336*10^-7*nl^2},
{47/80,0.21862143,0.052908 - 0.016711*nl + 2.5043*10^-7*nl^2},
{47/80,0.28330230,0.061395 - 0.017252*nl + 4.2539*10^-7*nl^2},
{47/80,0.35280357,0.073087 - 0.018002*nl + 6.7022*10^-7*nl^2},
{47/80,0.42556283,0.088253 - 0.018979*nl + 9.955*10^-7*nl^2},
{47/80,0.50000000,0.1069 - 0.02019*nl + 1.41*10^-6*nl^2},
{47/80,0.57443717,0.12863 - 0.021614*nl + 1.919*10^-6*nl^2},
{47/80,0.64719643,0.15255 - 0.023201*nl + 2.5233*10^-6*nl^2},
{47/80,0.71669770,0.17723 - 0.024863*nl + 3.2174*10^-6*nl^2},
{47/80,0.78137857,0.20074 - 0.026476*nl + 3.9864*10^-6*nl^2},
{47/80,0.83970478,0.2209 - 0.027892*nl + 4.8023*10^-6*nl^2},
{47/80,0.89040886,0.23588 - 0.02898*nl + 5.6249*10^-6*nl^2},
{47/80,0.93253168,0.24484 - 0.029666*nl + 6.4033*10^-6*nl^2},
{47/80,0.96507875,0.24832 - 0.029971*nl + 7.0736*10^-6*nl^2},
{47/80,0.98695326,0.24832 - 0.030017*nl + 7.5621*10^-6*nl^2},
{47/80,0.99782858,0.24744 - 0.02998*nl + 7.8174*10^-6*nl^2},
{3/5,-0.99782858,0.25565 - 0.031518*nl + 9.4419*10^-6*nl^2},
{3/5,-0.98695326,0.25645 - 0.031536*nl + 9.1267*10^-6*nl^2},
{3/5,-0.96507875,0.25607 - 0.031437*nl + 8.5248*10^-6*nl^2},
{3/5,-0.93253168,0.25157 - 0.031029*nl + 7.7019*10^-6*nl^2},
{3/5,-0.89040886,0.24085 - 0.030186*nl + 6.7502*10^-6*nl^2},
{3/5,-0.83970478,0.22344 - 0.028899*nl + 5.7492*10^-6*nl^2},
{3/5,-0.78137857,0.20047 - 0.027263*nl + 4.7611*10^-6*nl^2},
{3/5,-0.71669770,0.17405 - 0.025431*nl + 3.834*10^-6*nl^2},
{3/5,-0.64719643,0.14665 - 0.023569*nl + 3.0009*10^-6*nl^2},
{3/5,-0.57443717,0.12036 - 0.02181*nl + 2.2782*10^-6*nl^2},
{3/5,-0.50000000,0.096685 - 0.020246*nl + 1.6714*10^-6*nl^2},
{3/5,-0.42556283,0.076514 - 0.018926*nl + 1.1787*10^-6*nl^2},
{3/5,-0.35280357,0.060204 - 0.017867*nl + 7.928*10^-7*nl^2},
{3/5,-0.28330230,0.047688 - 0.017058*nl + 5.0283*10^-7*nl^2},
{3/5,-0.21862143,0.038635 - 0.016475*nl + 2.9588*10^-7*nl^2},
{3/5,-0.16029522,0.032544 - 0.016084*nl + 1.5778*10^-7*nl^2},
{3/5,-0.10959114,0.028803 - 0.015845*nl + 7.3387*10^-8*nl^2},
{3/5,-0.067468317,0.026774 - 0.015715*nl + 2.774*10^-8*nl^2},
{3/5,-0.034921254,0.02587 - 0.015657*nl + 7.4226*10^-9*nl^2},
{3/5,-0.013046736,0.025586 - 0.015639*nl + 1.0357*10^-9*nl^2},
{3/5,-0.0021714185,0.025541 - 0.015636*nl + 2.8686*10^-11*nl^2},
{3/5,0.0021714185,0.025541 - 0.015636*nl + 2.8686*10^-11*nl^2},
{3/5,0.013046736,0.025586 - 0.015639*nl + 1.0357*10^-9*nl^2},
{3/5,0.034921254,0.02587 - 0.015657*nl + 7.4226*10^-9*nl^2},
{3/5,0.067468317,0.026774 - 0.015715*nl + 2.774*10^-8*nl^2},
{3/5,0.10959114,0.028803 - 0.015845*nl + 7.3387*10^-8*nl^2},
{3/5,0.16029522,0.032544 - 0.016084*nl + 1.5778*10^-7*nl^2},
{3/5,0.21862143,0.038635 - 0.016475*nl + 2.9588*10^-7*nl^2},
{3/5,0.28330230,0.047688 - 0.017058*nl + 5.0283*10^-7*nl^2},
{3/5,0.35280357,0.060204 - 0.017867*nl + 7.928*10^-7*nl^2},
{3/5,0.42556283,0.076514 - 0.018926*nl + 1.1787*10^-6*nl^2},
{3/5,0.50000000,0.096685 - 0.020246*nl + 1.6714*10^-6*nl^2},
{3/5,0.57443717,0.12036 - 0.02181*nl + 2.2782*10^-6*nl^2},
{3/5,0.64719643,0.14665 - 0.023569*nl + 3.0009*10^-6*nl^2},
{3/5,0.71669770,0.17405 - 0.025431*nl + 3.834*10^-6*nl^2},
{3/5,0.78137857,0.20047 - 0.027263*nl + 4.7611*10^-6*nl^2},
{3/5,0.83970478,0.22344 - 0.028899*nl + 5.7492*10^-6*nl^2},
{3/5,0.89040886,0.24085 - 0.030186*nl + 6.7502*10^-6*nl^2},
{3/5,0.93253168,0.25157 - 0.031029*nl + 7.7019*10^-6*nl^2},
{3/5,0.96507875,0.25607 - 0.031437*nl + 8.5248*10^-6*nl^2},
{3/5,0.98695326,0.25645 - 0.031536*nl + 9.1267*10^-6*nl^2},
{3/5,0.99782858,0.25565 - 0.031518*nl + 9.4419*10^-6*nl^2},
{49/80,-0.99782858,0.26525 - 0.033176*nl + 0.000011221*nl^2},
{49/80,-0.98695326,0.26593 - 0.033169*nl + 0.000010838*nl^2},
{49/80,-0.96507875,0.26504 - 0.033006*nl + 0.000010108*nl^2},
{49/80,-0.93253168,0.25933 - 0.032476*nl + 9.1129*10^-6*nl^2},
{49/80,-0.89040886,0.24655 - 0.031452*nl + 7.9675*10^-6*nl^2},
{49/80,-0.83970478,0.2264 - 0.029942*nl + 6.7689*10^-6*nl^2},
{49/80,-0.78137857,0.20029 - 0.028062*nl + 5.5915*10^-6*nl^2},
{49/80,-0.71669770,0.17071 - 0.025992*nl + 4.4923*10^-6*nl^2},
{49/80,-0.64719643,0.1404 - 0.023915*nl + 3.5087*10^-6*nl^2},
{49/80,-0.57443717,0.11162 - 0.021976*nl + 2.659*10^-6*nl^2},
{49/80,-0.50000000,0.085923 - 0.020266*nl + 1.9478*10^-6*nl^2},
{49/80,-0.42556283,0.064197 - 0.018835*nl + 1.3719*10^-6*nl^2},
{49/80,-0.35280357,0.046737 - 0.017692*nl + 9.2186*10^-7*nl^2},
{49/80,-0.28330230,0.033402 - 0.016824*nl + 5.8427*10^-7*nl^2},
{49/80,-0.21862143,0.023792 - 0.016201*nl + 3.4362*10^-7*nl^2},
{49/80,-0.16029522,0.017343 - 0.015783*nl + 1.8318*10^-7*nl^2},
{49/80,-0.10959114,0.013389 - 0.015528*nl + 8.5181*10^-8*nl^2},
{49/80,-0.067468317,0.011247 - 0.015389*nl + 3.2194*10^-8*nl^2},
{49/80,-0.034921254,0.010292 - 0.015328*nl + 8.6141*10^-9*nl^2},
{49/80,-0.013046736,0.0099922 - 0.015308*nl + 1.2019*10^-9*nl^2},
{49/80,-0.0021714185,0.0099449 - 0.015305*nl + 3.329*10^-11*nl^2},
{49/80,0.0021714185,0.0099449 - 0.015305*nl + 3.329*10^-11*nl^2},
{49/80,0.013046736,0.0099922 - 0.015308*nl + 1.2019*10^-9*nl^2},
{49/80,0.034921254,0.010292 - 0.015328*nl + 8.6141*10^-9*nl^2},
{49/80,0.067468317,0.011247 - 0.015389*nl + 3.2194*10^-8*nl^2},
{49/80,0.10959114,0.013389 - 0.015528*nl + 8.5181*10^-8*nl^2},
{49/80,0.16029522,0.017343 - 0.015783*nl + 1.8318*10^-7*nl^2},
{49/80,0.21862143,0.023792 - 0.016201*nl + 3.4362*10^-7*nl^2},
{49/80,0.28330230,0.033402 - 0.016824*nl + 5.8427*10^-7*nl^2},
{49/80,0.35280357,0.046737 - 0.017692*nl + 9.2186*10^-7*nl^2},
{49/80,0.42556283,0.064197 - 0.018835*nl + 1.3719*10^-6*nl^2},
{49/80,0.50000000,0.085923 - 0.020266*nl + 1.9478*10^-6*nl^2},
{49/80,0.57443717,0.11162 - 0.021976*nl + 2.659*10^-6*nl^2},
{49/80,0.64719643,0.1404 - 0.023915*nl + 3.5087*10^-6*nl^2},
{49/80,0.71669770,0.17071 - 0.025992*nl + 4.4923*10^-6*nl^2},
{49/80,0.78137857,0.20029 - 0.028062*nl + 5.5915*10^-6*nl^2},
{49/80,0.83970478,0.2264 - 0.029942*nl + 6.7689*10^-6*nl^2},
{49/80,0.89040886,0.24655 - 0.031452*nl + 7.9675*10^-6*nl^2},
{49/80,0.93253168,0.25933 - 0.032476*nl + 9.1129*10^-6*nl^2},
{49/80,0.96507875,0.26504 - 0.033006*nl + 0.000010108*nl^2},
{49/80,0.98695326,0.26593 - 0.033169*nl + 0.000010838*nl^2},
{49/80,0.99782858,0.26525 - 0.033176*nl + 0.000011221*nl^2},
{5/8,-0.99782858,0.27637 - 0.034961*nl + 0.00001316*nl^2},
{5/8,-0.98695326,0.27688 - 0.034925*nl + 0.000012699*nl^2},
{5/8,-0.96507875,0.27535 - 0.034684*nl + 0.000011824*nl^2},
{5/8,-0.93253168,0.26818 - 0.034012*nl + 0.000010637*nl^2},
{5/8,-0.89040886,0.25302 - 0.03278*nl + 9.2763*10^-6*nl^2},
{5/8,-0.83970478,0.22976 - 0.031018*nl + 7.8597*10^-6*nl^2},
{5/8,-0.78137857,0.20018 - 0.02887*nl + 6.4757*10^-6*nl^2},
{5/8,-0.71669770,0.16716 - 0.026542*nl + 5.19*10^-6*nl^2},
{5/8,-0.64719643,0.13374 - 0.024238*nl + 4.0448*10^-6*nl^2},
{5/8,-0.57443717,0.10235 - 0.022108*nl + 3.0595*10^-6*nl^2},
{5/8,-0.50000000,0.074589 - 0.020249*nl + 2.2377*10^-6*nl^2},
{5/8,-0.42556283,0.051293 - 0.018703*nl + 1.5741*10^-6*nl^2},
{5/8,-0.35280357,0.032688 - 0.017476*nl + 1.0567*10^-6*nl^2},
{5/8,-0.28330230,0.018551 - 0.016549*nl + 6.6922*10^-7*nl^2},
{5/8,-0.21862143,0.0084005 - 0.015885*nl + 3.9337*10^-7*nl^2},
{5/8,-0.16029522,0.0016074 - 0.015442*nl + 2.0963*10^-7*nl^2},
{5/8,-0.10959114,-0.0025503 - 0.015171*nl + 9.746*10^-8*nl^2},
{5/8,-0.067468317,-0.0048005 - 0.015024*nl + 3.683*10^-8*nl^2},
{5/8,-0.034921254,-0.0058023 - 0.014959*nl + 9.8542*10^-9*nl^2},
{5/8,-0.013046736,-0.0061173 - 0.014939*nl + 1.3749*10^-9*nl^2},
{5/8,-0.0021714185,-0.006167 - 0.014935*nl + 3.8082*10^-11*nl^2},
{5/8,0.0021714185,-0.006167 - 0.014935*nl + 3.8082*10^-11*nl^2},
{5/8,0.013046736,-0.0061173 - 0.014939*nl + 1.3749*10^-9*nl^2},
{5/8,0.034921254,-0.0058023 - 0.014959*nl + 9.8542*10^-9*nl^2},
{5/8,0.067468317,-0.0048005 - 0.015024*nl + 3.683*10^-8*nl^2},
{5/8,0.10959114,-0.0025503 - 0.015171*nl + 9.746*10^-8*nl^2},
{5/8,0.16029522,0.0016074 - 0.015442*nl + 2.0963*10^-7*nl^2},
{5/8,0.21862143,0.0084005 - 0.015885*nl + 3.9337*10^-7*nl^2},
{5/8,0.28330230,0.018551 - 0.016549*nl + 6.6922*10^-7*nl^2},
{5/8,0.35280357,0.032688 - 0.017476*nl + 1.0567*10^-6*nl^2},
{5/8,0.42556283,0.051293 - 0.018703*nl + 1.5741*10^-6*nl^2},
{5/8,0.50000000,0.074589 - 0.020249*nl + 2.2377*10^-6*nl^2},
{5/8,0.57443717,0.10235 - 0.022108*nl + 3.0595*10^-6*nl^2},
{5/8,0.64719643,0.13374 - 0.024238*nl + 4.0448*10^-6*nl^2},
{5/8,0.71669770,0.16716 - 0.026542*nl + 5.19*10^-6*nl^2},
{5/8,0.78137857,0.20018 - 0.02887*nl + 6.4757*10^-6*nl^2},
{5/8,0.83970478,0.22976 - 0.031018*nl + 7.8597*10^-6*nl^2},
{5/8,0.89040886,0.25302 - 0.03278*nl + 9.2763*10^-6*nl^2},
{5/8,0.93253168,0.26818 - 0.034012*nl + 0.000010637*nl^2},
{5/8,0.96507875,0.27535 - 0.034684*nl + 0.000011824*nl^2},
{5/8,0.98695326,0.27688 - 0.034925*nl + 0.000012699*nl^2},
{5/8,0.99782858,0.27637 - 0.034961*nl + 0.00001316*nl^2},
{51/80,-0.99782858,0.28916 - 0.036883*nl + 0.000015262*nl^2},
{51/80,-0.98695326,0.28943 - 0.036811*nl + 0.000014714*nl^2},
{51/80,-0.96507875,0.2871 - 0.036477*nl + 0.000013676*nl^2},
{51/80,-0.93253168,0.27819 - 0.035637*nl + 0.000012273*nl^2},
{51/80,-0.89040886,0.26027 - 0.034169*nl + 0.000010674*nl^2},
{51/80,-0.83970478,0.2335 - 0.032125*nl + 9.019*10^-6*nl^2},
{51/80,-0.78137857,0.20009 - 0.029682*nl + 7.4105*10^-6*nl^2},
{51/80,-0.71669770,0.16335 - 0.027076*nl + 5.9241*10^-6*nl^2},
{51/80,-0.64719643,0.12664 - 0.02453*nl + 4.6066*10^-6*nl^2},
{51/80,-0.57443717,0.092543 - 0.022203*nl + 3.4776*10^-6*nl^2},
{51/80,-0.50000000,0.062666 - 0.020189*nl + 2.5394*10^-6*nl^2},
{51/80,-0.42556283,0.037798 - 0.018528*nl + 1.784*10^-6*nl^2},
{51/80,-0.35280357,0.018068 - 0.017218*nl + 1.1964*10^-6*nl^2},
{51/80,-0.28330230,0.0031549 - 0.016232*nl + 7.5712*10^-7*nl^2},
{51/80,-0.21862143,-0.00751 - 0.015529*nl + 4.448*10^-7*nl^2},
{51/80,-0.16029522,-0.014628 - 0.01506*nl + 2.3695*10^-7*nl^2},
{51/80,-0.10959114,-0.018976 - 0.014774*nl + 1.1014*10^-7*nl^2},
{51/80,-0.067468317,-0.021327 - 0.01462*nl + 4.1617*10^-8*nl^2},
{51/80,-0.034921254,-0.022373 - 0.014551*nl + 1.1134*10^-8*nl^2},
{51/80,-0.013046736,-0.022701 - 0.01453*nl + 1.5534*10^-9*nl^2},
{51/80,-0.0021714185,-0.022753 - 0.014526*nl + 4.3028*10^-11*nl^2},
{51/80,0.0021714185,-0.022753 - 0.014526*nl + 4.3028*10^-11*nl^2},
{51/80,0.013046736,-0.022701 - 0.01453*nl + 1.5534*10^-9*nl^2},
{51/80,0.034921254,-0.022373 - 0.014551*nl + 1.1134*10^-8*nl^2},
{51/80,0.067468317,-0.021327 - 0.01462*nl + 4.1617*10^-8*nl^2},
{51/80,0.10959114,-0.018976 - 0.014774*nl + 1.1014*10^-7*nl^2},
{51/80,0.16029522,-0.014628 - 0.01506*nl + 2.3695*10^-7*nl^2},
{51/80,0.21862143,-0.00751 - 0.015529*nl + 4.448*10^-7*nl^2},
{51/80,0.28330230,0.0031549 - 0.016232*nl + 7.5712*10^-7*nl^2},
{51/80,0.35280357,0.018068 - 0.017218*nl + 1.1964*10^-6*nl^2},
{51/80,0.42556283,0.037798 - 0.018528*nl + 1.784*10^-6*nl^2},
{51/80,0.50000000,0.062666 - 0.020189*nl + 2.5394*10^-6*nl^2},
{51/80,0.57443717,0.092543 - 0.022203*nl + 3.4776*10^-6*nl^2},
{51/80,0.64719643,0.12664 - 0.02453*nl + 4.6066*10^-6*nl^2},
{51/80,0.71669770,0.16335 - 0.027076*nl + 5.9241*10^-6*nl^2},
{51/80,0.78137857,0.20009 - 0.029682*nl + 7.4105*10^-6*nl^2},
{51/80,0.83970478,0.2335 - 0.032125*nl + 9.019*10^-6*nl^2},
{51/80,0.89040886,0.26027 - 0.034169*nl + 0.000010674*nl^2},
{51/80,0.93253168,0.27819 - 0.035637*nl + 0.000012273*nl^2},
{51/80,0.96507875,0.2871 - 0.036477*nl + 0.000013676*nl^2},
{51/80,0.98695326,0.28943 - 0.036811*nl + 0.000014714*nl^2},
{51/80,0.99782858,0.28916 - 0.036883*nl + 0.000015262*nl^2},
{13/20,-0.99782858,0.30378 - 0.038953*nl + 0.000017528*nl^2},
{13/20,-0.98695326,0.30373 - 0.038835*nl + 0.000016883*nl^2},
{13/20,-0.96507875,0.3004 - 0.03839*nl + 0.000015662*nl^2},
{13/20,-0.93253168,0.28941 - 0.037355*nl + 0.000014021*nl^2},
{13/20,-0.89040886,0.26831 - 0.035617*nl + 0.000012159*nl^2},
{13/20,-0.83970478,0.23759 - 0.033258*nl + 0.000010243*nl^2},
{13/20,-0.78137857,0.19996 - 0.030492*nl + 8.3918*10^-6*nl^2},
{13/20,-0.71669770,0.15922 - 0.027589*nl + 6.6908*10^-6*nl^2},
{13/20,-0.64719643,0.11904 - 0.024788*nl + 5.1906*10^-6*nl^2},
{13/20,-0.57443717,0.082148 - 0.022256*nl + 3.9107*10^-6*nl^2},
{13/20,-0.50000000,0.050137 - 0.020086*nl + 2.8509*10^-6*nl^2},
{13/20,-0.42556283,0.023714 - 0.018308*nl + 2.0001*10^-6*nl^2},
{13/20,-0.35280357,0.0028955 - 0.016915*nl + 1.3399*10^-6*nl^2},
{13/20,-0.28330230,-0.012755 - 0.015872*nl + 8.4731*10^-7*nl^2},
{13/20,-0.21862143,-0.023901 - 0.015131*nl + 4.9751*10^-7*nl^2},
{13/20,-0.16029522,-0.031317 - 0.014638*nl + 2.6494*10^-7*nl^2},
{13/20,-0.10959114,-0.035839 - 0.014338*nl + 1.2312*10^-7*nl^2},
{13/20,-0.067468317,-0.038281 - 0.014176*nl + 4.6515*10^-8*nl^2},
{13/20,-0.034921254,-0.039367 - 0.014104*nl + 1.2444*10^-8*nl^2},
{13/20,-0.013046736,-0.039708 - 0.014081*nl + 1.7362*10^-9*nl^2},
{13/20,-0.0021714185,-0.039762 - 0.014078*nl + 4.8089*10^-11*nl^2},
{13/20,0.0021714185,-0.039762 - 0.014078*nl + 4.8089*10^-11*nl^2},
{13/20,0.013046736,-0.039708 - 0.014081*nl + 1.7362*10^-9*nl^2},
{13/20,0.034921254,-0.039367 - 0.014104*nl + 1.2444*10^-8*nl^2},
{13/20,0.067468317,-0.038281 - 0.014176*nl + 4.6515*10^-8*nl^2},
{13/20,0.10959114,-0.035839 - 0.014338*nl + 1.2312*10^-7*nl^2},
{13/20,0.16029522,-0.031317 - 0.014638*nl + 2.6494*10^-7*nl^2},
{13/20,0.21862143,-0.023901 - 0.015131*nl + 4.9751*10^-7*nl^2},
{13/20,0.28330230,-0.012755 - 0.015872*nl + 8.4731*10^-7*nl^2},
{13/20,0.35280357,0.0028955 - 0.016915*nl + 1.3399*10^-6*nl^2},
{13/20,0.42556283,0.023714 - 0.018308*nl + 2.0001*10^-6*nl^2},
{13/20,0.50000000,0.050137 - 0.020086*nl + 2.8509*10^-6*nl^2},
{13/20,0.57443717,0.082148 - 0.022256*nl + 3.9107*10^-6*nl^2},
{13/20,0.64719643,0.11904 - 0.024788*nl + 5.1906*10^-6*nl^2},
{13/20,0.71669770,0.15922 - 0.027589*nl + 6.6908*10^-6*nl^2},
{13/20,0.78137857,0.19996 - 0.030492*nl + 8.3918*10^-6*nl^2},
{13/20,0.83970478,0.23759 - 0.033258*nl + 0.000010243*nl^2},
{13/20,0.89040886,0.26831 - 0.035617*nl + 0.000012159*nl^2},
{13/20,0.93253168,0.28941 - 0.037355*nl + 0.000014021*nl^2},
{13/20,0.96507875,0.3004 - 0.03839*nl + 0.000015662*nl^2},
{13/20,0.98695326,0.30373 - 0.038835*nl + 0.000016883*nl^2},
{13/20,0.99782858,0.30378 - 0.038953*nl + 0.000017528*nl^2},
{53/80,-0.99782858,0.32041 - 0.041179*nl + 0.000019962*nl^2},
{53/80,-0.98695326,0.31994 - 0.041006*nl + 0.000019206*nl^2},
{53/80,-0.96507875,0.31537 - 0.04043*nl + 0.000017782*nl^2},
{53/80,-0.93253168,0.30192 - 0.039168*nl + 0.000015875*nl^2},
{53/80,-0.89040886,0.27715 - 0.037123*nl + 0.000013725*nl^2},
{53/80,-0.83970478,0.242 - 0.034413*nl + 0.000011526*nl^2},
{53/80,-0.78137857,0.19974 - 0.031296*nl + 9.4144*10^-6*nl^2},
{53/80,-0.71669770,0.15471 - 0.028073*nl + 7.4854*10^-6*nl^2},
{53/80,-0.64719643,0.1109 - 0.025005*nl + 5.7929*10^-6*nl^2},
{53/80,-0.57443717,0.071136 - 0.022264*nl + 4.3554*10^-6*nl^2},
{53/80,-0.50000000,0.036992 - 0.019934*nl + 3.1697*10^-6*nl^2},
{53/80,-0.42556283,0.0090524 - 0.018042*nl + 2.2207*10^-6*nl^2},
{53/80,-0.35280357,-0.012803 - 0.016568*nl + 1.4861*10^-6*nl^2},
{53/80,-0.28330230,-0.029139 - 0.01547*nl + 9.3901*10^-7*nl^2},
{53/80,-0.21862143,-0.040722 - 0.014692*nl + 5.5105*10^-7*nl^2},
{53/80,-0.16029522,-0.048405 - 0.014176*nl + 2.9333*10^-7*nl^2},
{53/80,-0.10959114,-0.05308 - 0.013863*nl + 1.3628*10^-7*nl^2},
{53/80,-0.067468317,-0.055601 - 0.013694*nl + 5.1483*10^-8*nl^2},
{53/80,-0.034921254,-0.056722 - 0.013618*nl + 1.3772*10^-8*nl^2},
{53/80,-0.013046736,-0.057074 - 0.013595*nl + 1.9215*10^-9*nl^2},
{53/80,-0.0021714185,-0.057129 - 0.013591*nl + 5.3221*10^-11*nl^2},
{53/80,0.0021714185,-0.057129 - 0.013591*nl + 5.3221*10^-11*nl^2},
{53/80,0.013046736,-0.057074 - 0.013595*nl + 1.9215*10^-9*nl^2},
{53/80,0.034921254,-0.056722 - 0.013618*nl + 1.3772*10^-8*nl^2},
{53/80,0.067468317,-0.055601 - 0.013694*nl + 5.1483*10^-8*nl^2},
{53/80,0.10959114,-0.05308 - 0.013863*nl + 1.3628*10^-7*nl^2},
{53/80,0.16029522,-0.048405 - 0.014176*nl + 2.9333*10^-7*nl^2},
{53/80,0.21862143,-0.040722 - 0.014692*nl + 5.5105*10^-7*nl^2},
{53/80,0.28330230,-0.029139 - 0.01547*nl + 9.3901*10^-7*nl^2},
{53/80,0.35280357,-0.012803 - 0.016568*nl + 1.4861*10^-6*nl^2},
{53/80,0.42556283,0.0090524 - 0.018042*nl + 2.2207*10^-6*nl^2},
{53/80,0.50000000,0.036992 - 0.019934*nl + 3.1697*10^-6*nl^2},
{53/80,0.57443717,0.071136 - 0.022264*nl + 4.3554*10^-6*nl^2},
{53/80,0.64719643,0.1109 - 0.025005*nl + 5.7929*10^-6*nl^2},
{53/80,0.71669770,0.15471 - 0.028073*nl + 7.4854*10^-6*nl^2},
{53/80,0.78137857,0.19974 - 0.031296*nl + 9.4144*10^-6*nl^2},
{53/80,0.83970478,0.242 - 0.034413*nl + 0.000011526*nl^2},
{53/80,0.89040886,0.27715 - 0.037123*nl + 0.000013725*nl^2},
{53/80,0.93253168,0.30192 - 0.039168*nl + 0.000015875*nl^2},
{53/80,0.96507875,0.31537 - 0.04043*nl + 0.000017782*nl^2},
{53/80,0.98695326,0.31994 - 0.041006*nl + 0.000019206*nl^2},
{53/80,0.99782858,0.32041 - 0.041179*nl + 0.000019962*nl^2},
{27/40,-0.99782858,0.33923 - 0.043575*nl + 0.000022562*nl^2},
{27/40,-0.98695326,0.33822 - 0.043335*nl + 0.000021682*nl^2},
{27/40,-0.96507875,0.33213 - 0.042601*nl + 0.000020031*nl^2},
{27/40,-0.93253168,0.31576 - 0.041077*nl + 0.000017831*nl^2},
{27/40,-0.89040886,0.28678 - 0.038682*nl + 0.000015366*nl^2},
{27/40,-0.83970478,0.24666 - 0.035583*nl + 0.000012861*nl^2},
{27/40,-0.78137857,0.19935 - 0.032084*nl + 0.000010472*nl^2},
{27/40,-0.71669770,0.14974 - 0.028523*nl + 8.3022*10^-6*nl^2},
{27/40,-0.64719643,0.10214 - 0.025177*nl + 6.4087*10^-6*nl^2},
{27/40,-0.57443717,0.059478 - 0.02222*nl + 4.8081*10^-6*nl^2},
{27/40,-0.50000000,0.023226 - 0.019732*nl + 3.493*10^-6*nl^2},
{27/40,-0.42556283,-0.006169 - 0.017727*nl + 2.4438*10^-6*nl^2},
{27/40,-0.35280357,-0.02899 - 0.016175*nl + 1.6336*10^-6*nl^2},
{27/40,-0.28330230,-0.045945 - 0.015024*nl + 1.0314*10^-6*nl^2},
{27/40,-0.21862143,-0.057911 - 0.014212*nl + 6.0489*10^-7*nl^2},
{27/40,-0.16029522,-0.065822 - 0.013675*nl + 3.2188*10^-7*nl^2},
{27/40,-0.10959114,-0.070625 - 0.013349*nl + 1.4951*10^-7*nl^2},
{27/40,-0.067468317,-0.073212 - 0.013174*nl + 5.6472*10^-8*nl^2},
{27/40,-0.034921254,-0.074361 - 0.013096*nl + 1.5106*10^-8*nl^2},
{27/40,-0.013046736,-0.074722 - 0.013071*nl + 2.1075*10^-9*nl^2},
{27/40,-0.0021714185,-0.074779 - 0.013067*nl + 5.8374*10^-11*nl^2},
{27/40,0.0021714185,-0.074779 - 0.013067*nl + 5.8374*10^-11*nl^2},
{27/40,0.013046736,-0.074722 - 0.013071*nl + 2.1075*10^-9*nl^2},
{27/40,0.034921254,-0.074361 - 0.013096*nl + 1.5106*10^-8*nl^2},
{27/40,0.067468317,-0.073212 - 0.013174*nl + 5.6472*10^-8*nl^2},
{27/40,0.10959114,-0.070625 - 0.013349*nl + 1.4951*10^-7*nl^2},
{27/40,0.16029522,-0.065822 - 0.013675*nl + 3.2188*10^-7*nl^2},
{27/40,0.21862143,-0.057911 - 0.014212*nl + 6.0489*10^-7*nl^2},
{27/40,0.28330230,-0.045945 - 0.015024*nl + 1.0314*10^-6*nl^2},
{27/40,0.35280357,-0.02899 - 0.016175*nl + 1.6336*10^-6*nl^2},
{27/40,0.42556283,-0.006169 - 0.017727*nl + 2.4438*10^-6*nl^2},
{27/40,0.50000000,0.023226 - 0.019732*nl + 3.493*10^-6*nl^2},
{27/40,0.57443717,0.059478 - 0.02222*nl + 4.8081*10^-6*nl^2},
{27/40,0.64719643,0.10214 - 0.025177*nl + 6.4087*10^-6*nl^2},
{27/40,0.71669770,0.14974 - 0.028523*nl + 8.3022*10^-6*nl^2},
{27/40,0.78137857,0.19935 - 0.032084*nl + 0.000010472*nl^2},
{27/40,0.83970478,0.24666 - 0.035583*nl + 0.000012861*nl^2},
{27/40,0.89040886,0.28678 - 0.038682*nl + 0.000015366*nl^2},
{27/40,0.93253168,0.31576 - 0.041077*nl + 0.000017831*nl^2},
{27/40,0.96507875,0.33213 - 0.042601*nl + 0.000020031*nl^2},
{27/40,0.98695326,0.33822 - 0.043335*nl + 0.000021682*nl^2},
{27/40,0.99782858,0.33923 - 0.043575*nl + 0.000022562*nl^2},
{11/16,-0.99782858,0.36046 - 0.046151*nl + 0.000025326*nl^2},
{11/16,-0.98695326,0.35876 - 0.045831*nl + 0.000024308*nl^2},
{11/16,-0.96507875,0.3508 - 0.044911*nl + 0.000022405*nl^2},
{11/16,-0.93253168,0.33099 - 0.043081*nl + 0.000019882*nl^2},
{11/16,-0.89040886,0.29719 - 0.040292*nl + 0.000017074*nl^2},
{11/16,-0.83970478,0.25151 - 0.036763*nl + 0.000014241*nl^2},
{11/16,-0.78137857,0.1987 - 0.03285*nl + 0.000011557*nl^2},
{11/16,-0.71669770,0.14423 - 0.02893*nl + 9.1344*10^-6*nl^2},
{11/16,-0.64719643,0.092732 - 0.025297*nl + 7.0326*10^-6*nl^2},
{11/16,-0.57443717,0.047148 - 0.022122*nl + 5.2645*10^-6*nl^2},
{11/16,-0.50000000,0.0088436 - 0.019477*nl + 3.8175*10^-6*nl^2},
{11/16,-0.42556283,-0.021921 - 0.017361*nl + 2.667*10^-6*nl^2},
{11/16,-0.35280357,-0.045617 - 0.015735*nl + 1.7809*10^-6*nl^2},
{11/16,-0.28330230,-0.063108 - 0.014535*nl + 1.1234*10^-6*nl^2},
{11/16,-0.21862143,-0.075393 - 0.013692*nl + 6.5847*10^-7*nl^2},
{11/16,-0.16029522,-0.083486 - 0.013136*nl + 3.5025*10^-7*nl^2},
{11/16,-0.10959114,-0.088388 - 0.012799*nl + 1.6265*10^-7*nl^2},
{11/16,-0.067468317,-0.091025 - 0.012618*nl + 6.1428*10^-8*nl^2},
{11/16,-0.034921254,-0.092196 - 0.012537*nl + 1.6431*10^-8*nl^2},
{11/16,-0.013046736,-0.092563 - 0.012512*nl + 2.2923*10^-9*nl^2},
{11/16,-0.0021714185,-0.092621 - 0.012508*nl + 6.3492*10^-11*nl^2},
{11/16,0.0021714185,-0.092621 - 0.012508*nl + 6.3492*10^-11*nl^2},
{11/16,0.013046736,-0.092563 - 0.012512*nl + 2.2923*10^-9*nl^2},
{11/16,0.034921254,-0.092196 - 0.012537*nl + 1.6431*10^-8*nl^2},
{11/16,0.067468317,-0.091025 - 0.012618*nl + 6.1428*10^-8*nl^2},
{11/16,0.10959114,-0.088388 - 0.012799*nl + 1.6265*10^-7*nl^2},
{11/16,0.16029522,-0.083486 - 0.013136*nl + 3.5025*10^-7*nl^2},
{11/16,0.21862143,-0.075393 - 0.013692*nl + 6.5847*10^-7*nl^2},
{11/16,0.28330230,-0.063108 - 0.014535*nl + 1.1234*10^-6*nl^2},
{11/16,0.35280357,-0.045617 - 0.015735*nl + 1.7809*10^-6*nl^2},
{11/16,0.42556283,-0.021921 - 0.017361*nl + 2.667*10^-6*nl^2},
{11/16,0.50000000,0.0088436 - 0.019477*nl + 3.8175*10^-6*nl^2},
{11/16,0.57443717,0.047148 - 0.022122*nl + 5.2645*10^-6*nl^2},
{11/16,0.64719643,0.092732 - 0.025297*nl + 7.0326*10^-6*nl^2},
{11/16,0.71669770,0.14423 - 0.02893*nl + 9.1344*10^-6*nl^2},
{11/16,0.78137857,0.1987 - 0.03285*nl + 0.000011557*nl^2},
{11/16,0.83970478,0.25151 - 0.036763*nl + 0.000014241*nl^2},
{11/16,0.89040886,0.29719 - 0.040292*nl + 0.000017074*nl^2},
{11/16,0.93253168,0.33099 - 0.043081*nl + 0.000019882*nl^2},
{11/16,0.96507875,0.3508 - 0.044911*nl + 0.000022405*nl^2},
{11/16,0.98695326,0.35876 - 0.045831*nl + 0.000024308*nl^2},
{11/16,0.99782858,0.36046 - 0.046151*nl + 0.000025326*nl^2},
{7/10,-0.99782858,0.38432 - 0.048921*nl + 0.00002825*nl^2},
{7/10,-0.98695326,0.38175 - 0.048504*nl + 0.000027078*nl^2},
{7/10,-0.96507875,0.37152 - 0.047364*nl + 0.000024895*nl^2},
{7/10,-0.93253168,0.34765 - 0.045181*nl + 0.000022018*nl^2},
{7/10,-0.89040886,0.30832 - 0.041946*nl + 0.000018839*nl^2},
{7/10,-0.83970478,0.25647 - 0.037942*nl + 0.000015654*nl^2},
{7/10,-0.78137857,0.19769 - 0.033584*nl + 0.000012659*nl^2},
{7/10,-0.71669770,0.1381 - 0.029287*nl + 9.9742*10^-6*nl^2},
{7/10,-0.64719643,0.082602 - 0.025358*nl + 7.6581*10^-6*nl^2},
{7/10,-0.57443717,0.034123 - 0.021965*nl + 5.7196*10^-6*nl^2},
{7/10,-0.50000000,-0.0061442 - 0.019165*nl + 4.1398*10^-6*nl^2},
{7/10,-0.42556283,-0.038164 - 0.016945*nl + 2.8878*10^-6*nl^2},
{7/10,-0.35280357,-0.06262 - 0.015249*nl + 1.9261*10^-6*nl^2},
{7/10,-0.28330230,-0.08055 - 0.014004*nl + 1.214*10^-6*nl^2},
{7/10,-0.21862143,-0.093078 - 0.013133*nl + 7.1115*10^-7*nl^2},
{7/10,-0.16029522,-0.1013 - 0.01256*nl + 3.7812*10^-7*nl^2},
{7/10,-0.10959114,-0.10627 - 0.012213*nl + 1.7555*10^-7*nl^2},
{7/10,-0.067468317,-0.10894 - 0.012027*nl + 6.6291*10^-8*nl^2},
{7/10,-0.034921254,-0.11012 - 0.011944*nl + 1.7731*10^-8*nl^2},
{7/10,-0.013046736,-0.11049 - 0.011919*nl + 2.4736*10^-9*nl^2},
{7/10,-0.0021714185,-0.11055 - 0.011914*nl + 6.8513*10^-11*nl^2},
{7/10,0.0021714185,-0.11055 - 0.011914*nl + 6.8513*10^-11*nl^2},
{7/10,0.013046736,-0.11049 - 0.011919*nl + 2.4736*10^-9*nl^2},
{7/10,0.034921254,-0.11012 - 0.011944*nl + 1.7731*10^-8*nl^2},
{7/10,0.067468317,-0.10894 - 0.012027*nl + 6.6291*10^-8*nl^2},
{7/10,0.10959114,-0.10627 - 0.012213*nl + 1.7555*10^-7*nl^2},
{7/10,0.16029522,-0.1013 - 0.01256*nl + 3.7812*10^-7*nl^2},
{7/10,0.21862143,-0.093078 - 0.013133*nl + 7.1115*10^-7*nl^2},
{7/10,0.28330230,-0.08055 - 0.014004*nl + 1.214*10^-6*nl^2},
{7/10,0.35280357,-0.06262 - 0.015249*nl + 1.9261*10^-6*nl^2},
{7/10,0.42556283,-0.038164 - 0.016945*nl + 2.8878*10^-6*nl^2},
{7/10,0.50000000,-0.0061442 - 0.019165*nl + 4.1398*10^-6*nl^2},
{7/10,0.57443717,0.034123 - 0.021965*nl + 5.7196*10^-6*nl^2},
{7/10,0.64719643,0.082602 - 0.025358*nl + 7.6581*10^-6*nl^2},
{7/10,0.71669770,0.1381 - 0.029287*nl + 9.9742*10^-6*nl^2},
{7/10,0.78137857,0.19769 - 0.033584*nl + 0.000012659*nl^2},
{7/10,0.83970478,0.25647 - 0.037942*nl + 0.000015654*nl^2},
{7/10,0.89040886,0.30832 - 0.041946*nl + 0.000018839*nl^2},
{7/10,0.93253168,0.34765 - 0.045181*nl + 0.000022018*nl^2},
{7/10,0.96507875,0.37152 - 0.047364*nl + 0.000024895*nl^2},
{7/10,0.98695326,0.38175 - 0.048504*nl + 0.000027078*nl^2},
{7/10,0.99782858,0.38432 - 0.048921*nl + 0.00002825*nl^2},
{57/80,-0.99782858,0.41108 - 0.051899*nl + 0.000031328*nl^2},
{57/80,-0.98695326,0.4074 - 0.051365*nl + 0.000029985*nl^2},
{57/80,-0.96507875,0.39442 - 0.049965*nl + 0.000027492*nl^2},
{57/80,-0.93253168,0.36577 - 0.047375*nl + 0.000024228*nl^2},
{57/80,-0.89040886,0.32013 - 0.043637*nl + 0.000020647*nl^2},
{57/80,-0.83970478,0.26142 - 0.03911*nl + 0.000017089*nl^2},
{57/80,-0.78137857,0.19621 - 0.034276*nl + 0.000013768*nl^2},
{57/80,-0.71669770,0.13125 - 0.029584*nl + 0.000010812*nl^2},
{57/80,-0.64719643,0.071698 - 0.025353*nl + 8.2781*10^-6*nl^2},
{57/80,-0.57443717,0.020388 - 0.021744*nl + 6.168*10^-6*nl^2},
{57/80,-0.50000000,-0.021715 - 0.018795*nl + 4.4557*10^-6*nl^2},
{57/80,-0.42556283,-0.054844 - 0.016476*nl + 3.1035*10^-6*nl^2},
{57/80,-0.35280357,-0.079923 - 0.014716*nl + 2.0675*10^-6*nl^2},
{57/80,-0.28330230,-0.098178 - 0.013432*nl + 1.302*10^-6*nl^2},
{57/80,-0.21862143,-0.11086 - 0.012537*nl + 7.6223*10^-7*nl^2},
{57/80,-0.16029522,-0.11915 - 0.01195*nl + 4.0511*10^-7*nl^2},
{57/80,-0.10959114,-0.12415 - 0.011595*nl + 1.8804*10^-7*nl^2},
{57/80,-0.067468317,-0.12683 - 0.011405*nl + 7.0997*10^-8*nl^2},
{57/80,-0.034921254,-0.12801 - 0.01132*nl + 1.8988*10^-8*nl^2},
{57/80,-0.013046736,-0.12839 - 0.011294*nl + 2.649*10^-9*nl^2},
{57/80,-0.0021714185,-0.12844 - 0.01129*nl + 7.337*10^-11*nl^2},
{57/80,0.0021714185,-0.12844 - 0.01129*nl + 7.337*10^-11*nl^2},
{57/80,0.013046736,-0.12839 - 0.011294*nl + 2.649*10^-9*nl^2},
{57/80,0.034921254,-0.12801 - 0.01132*nl + 1.8988*10^-8*nl^2},
{57/80,0.067468317,-0.12683 - 0.011405*nl + 7.0997*10^-8*nl^2},
{57/80,0.10959114,-0.12415 - 0.011595*nl + 1.8804*10^-7*nl^2},
{57/80,0.16029522,-0.11915 - 0.01195*nl + 4.0511*10^-7*nl^2},
{57/80,0.21862143,-0.11086 - 0.012537*nl + 7.6223*10^-7*nl^2},
{57/80,0.28330230,-0.098178 - 0.013432*nl + 1.302*10^-6*nl^2},
{57/80,0.35280357,-0.079923 - 0.014716*nl + 2.0675*10^-6*nl^2},
{57/80,0.42556283,-0.054844 - 0.016476*nl + 3.1035*10^-6*nl^2},
{57/80,0.50000000,-0.021715 - 0.018795*nl + 4.4557*10^-6*nl^2},
{57/80,0.57443717,0.020388 - 0.021744*nl + 6.168*10^-6*nl^2},
{57/80,0.64719643,0.071698 - 0.025353*nl + 8.2781*10^-6*nl^2},
{57/80,0.71669770,0.13125 - 0.029584*nl + 0.000010812*nl^2},
{57/80,0.78137857,0.19621 - 0.034276*nl + 0.000013768*nl^2},
{57/80,0.83970478,0.26142 - 0.03911*nl + 0.000017089*nl^2},
{57/80,0.89040886,0.32013 - 0.043637*nl + 0.000020647*nl^2},
{57/80,0.93253168,0.36577 - 0.047375*nl + 0.000024228*nl^2},
{57/80,0.96507875,0.39442 - 0.049965*nl + 0.000027492*nl^2},
{57/80,0.98695326,0.4074 - 0.051365*nl + 0.000029985*nl^2},
{57/80,0.99782858,0.41108 - 0.051899*nl + 0.000031328*nl^2},
{29/40,-0.99782858,0.441 - 0.0551*nl + 0.000034551*nl^2},
{29/40,-0.98695326,0.43595 - 0.054426*nl + 0.000033017*nl^2},
{29/40,-0.96507875,0.41962 - 0.052719*nl + 0.000030181*nl^2},
{29/40,-0.93253168,0.38536 - 0.049659*nl + 0.000026495*nl^2},
{29/40,-0.89040886,0.33252 - 0.045356*nl + 0.000022484*nl^2},
{29/40,-0.83970478,0.26623 - 0.040256*nl + 0.000018531*nl^2},
{29/40,-0.78137857,0.19411 - 0.034912*nl + 0.000014872*nl^2},
{29/40,-0.71669770,0.12358 - 0.029811*nl + 0.000011639*nl^2},
{29/40,-0.64719643,0.059964 - 0.025276*nl + 8.8844*10^-6*nl^2},
{29/40,-0.57443717,0.0059375 - 0.021454*nl + 6.6035*10^-6*nl^2},
{29/40,-0.50000000,-0.037832 - 0.018363*nl + 4.7608*10^-6*nl^2},
{29/40,-0.42556283,-0.071892 - 0.015953*nl + 3.3108*10^-6*nl^2},
{29/40,-0.35280357,-0.097432 - 0.014138*nl + 2.203*10^-6*nl^2},
{29/40,-0.28330230,-0.11588 - 0.01282*nl + 1.386*10^-6*nl^2},
{29/40,-0.21862143,-0.12862 - 0.011905*nl + 8.1095*10^-7*nl^2},
{29/40,-0.16029522,-0.13691 - 0.011307*nl + 4.3083*10^-7*nl^2},
{29/40,-0.10959114,-0.14189 - 0.010946*nl + 1.9992*10^-7*nl^2},
{29/40,-0.067468317,-0.14456 - 0.010753*nl + 7.5474*10^-8*nl^2},
{29/40,-0.034921254,-0.14574 - 0.010667*nl + 2.0184*10^-8*nl^2},
{29/40,-0.013046736,-0.14611 - 0.01064*nl + 2.8158*10^-9*nl^2},
{29/40,-0.0021714185,-0.14617 - 0.010636*nl + 7.7991*10^-11*nl^2},
{29/40,0.0021714185,-0.14617 - 0.010636*nl + 7.7991*10^-11*nl^2},
{29/40,0.013046736,-0.14611 - 0.01064*nl + 2.8158*10^-9*nl^2},
{29/40,0.034921254,-0.14574 - 0.010667*nl + 2.0184*10^-8*nl^2},
{29/40,0.067468317,-0.14456 - 0.010753*nl + 7.5474*10^-8*nl^2},
{29/40,0.10959114,-0.14189 - 0.010946*nl + 1.9992*10^-7*nl^2},
{29/40,0.16029522,-0.13691 - 0.011307*nl + 4.3083*10^-7*nl^2},
{29/40,0.21862143,-0.12862 - 0.011905*nl + 8.1095*10^-7*nl^2},
{29/40,0.28330230,-0.11588 - 0.01282*nl + 1.386*10^-6*nl^2},
{29/40,0.35280357,-0.097432 - 0.014138*nl + 2.203*10^-6*nl^2},
{29/40,0.42556283,-0.071892 - 0.015953*nl + 3.3108*10^-6*nl^2},
{29/40,0.50000000,-0.037832 - 0.018363*nl + 4.7608*10^-6*nl^2},
{29/40,0.57443717,0.0059375 - 0.021454*nl + 6.6035*10^-6*nl^2},
{29/40,0.64719643,0.059964 - 0.025276*nl + 8.8844*10^-6*nl^2},
{29/40,0.71669770,0.12358 - 0.029811*nl + 0.000011639*nl^2},
{29/40,0.78137857,0.19411 - 0.034912*nl + 0.000014872*nl^2},
{29/40,0.83970478,0.26623 - 0.040256*nl + 0.000018531*nl^2},
{29/40,0.89040886,0.33252 - 0.045356*nl + 0.000022484*nl^2},
{29/40,0.93253168,0.38536 - 0.049659*nl + 0.000026495*nl^2},
{29/40,0.96507875,0.41962 - 0.052719*nl + 0.000030181*nl^2},
{29/40,0.98695326,0.43595 - 0.054426*nl + 0.000033017*nl^2},
{29/40,0.99782858,0.441 - 0.0551*nl + 0.000034551*nl^2},
{59/80,-0.99782858,0.4744 - 0.058541*nl + 0.000037907*nl^2},
{59/80,-0.98695326,0.46764 - 0.057699*nl + 0.000036159*nl^2},
{59/80,-0.96507875,0.44726 - 0.055629*nl + 0.000032947*nl^2},
{59/80,-0.93253168,0.40641 - 0.052027*nl + 0.000028801*nl^2},
{59/80,-0.89040886,0.34539 - 0.047089*nl + 0.00002433*nl^2},
{59/80,-0.83970478,0.27073 - 0.041365*nl + 0.000019963*nl^2},
{59/80,-0.78137857,0.19125 - 0.035481*nl + 0.000015955*nl^2},
{59/80,-0.71669770,0.11498 - 0.029958*nl + 0.000012441*nl^2},
{59/80,-0.64719643,0.047348 - 0.025119*nl + 9.468*10^-6*nl^2},
{59/80,-0.57443717,-0.0092261 - 0.021091*nl + 7.0194*10^-6*nl^2},
{59/80,-0.50000000,-0.054447 - 0.017868*nl + 5.0503*10^-6*nl^2},
{59/80,-0.42556283,-0.089222 - 0.015378*nl + 3.5064*10^-6*nl^2},
{59/80,-0.35280357,-0.11504 - 0.013515*nl + 2.3303*10^-6*nl^2},
{59/80,-0.28330230,-0.13353 - 0.01217*nl + 1.4648*10^-6*nl^2},
{59/80,-0.21862143,-0.14621 - 0.01124*nl + 8.565*10^-7*nl^2},
{59/80,-0.16029522,-0.15443 - 0.010634*nl + 4.5484*10^-7*nl^2},
{59/80,-0.10959114,-0.15935 - 0.01027*nl + 2.1101*10^-7*nl^2},
{59/80,-0.067468317,-0.16198 - 0.010074*nl + 7.9649*10^-8*nl^2},
{59/80,-0.034921254,-0.16314 - 0.0099879*nl + 2.13*10^-8*nl^2},
{59/80,-0.013046736,-0.1635 - 0.0099608*nl + 2.9713*10^-9*nl^2},
{59/80,-0.0021714185,-0.16356 - 0.0099565*nl + 8.2298*10^-11*nl^2},
{59/80,0.0021714185,-0.16356 - 0.0099565*nl + 8.2298*10^-11*nl^2},
{59/80,0.013046736,-0.1635 - 0.0099608*nl + 2.9713*10^-9*nl^2},
{59/80,0.034921254,-0.16314 - 0.0099879*nl + 2.13*10^-8*nl^2},
{59/80,0.067468317,-0.16198 - 0.010074*nl + 7.9649*10^-8*nl^2},
{59/80,0.10959114,-0.15935 - 0.01027*nl + 2.1101*10^-7*nl^2},
{59/80,0.16029522,-0.15443 - 0.010634*nl + 4.5484*10^-7*nl^2},
{59/80,0.21862143,-0.14621 - 0.01124*nl + 8.565*10^-7*nl^2},
{59/80,0.28330230,-0.13353 - 0.01217*nl + 1.4648*10^-6*nl^2},
{59/80,0.35280357,-0.11504 - 0.013515*nl + 2.3303*10^-6*nl^2},
{59/80,0.42556283,-0.089222 - 0.015378*nl + 3.5064*10^-6*nl^2},
{59/80,0.50000000,-0.054447 - 0.017868*nl + 5.0503*10^-6*nl^2},
{59/80,0.57443717,-0.0092261 - 0.021091*nl + 7.0194*10^-6*nl^2},
{59/80,0.64719643,0.047348 - 0.025119*nl + 9.468*10^-6*nl^2},
{59/80,0.71669770,0.11498 - 0.029958*nl + 0.000012441*nl^2},
{59/80,0.78137857,0.19125 - 0.035481*nl + 0.000015955*nl^2},
{59/80,0.83970478,0.27073 - 0.041365*nl + 0.000019963*nl^2},
{59/80,0.89040886,0.34539 - 0.047089*nl + 0.00002433*nl^2},
{59/80,0.93253168,0.40641 - 0.052027*nl + 0.000028801*nl^2},
{59/80,0.96507875,0.44726 - 0.055629*nl + 0.000032947*nl^2},
{59/80,0.98695326,0.46764 - 0.057699*nl + 0.000036159*nl^2},
{59/80,0.99782858,0.4744 - 0.058541*nl + 0.000037907*nl^2},
{3/4,-0.99782858,0.51163 - 0.06224*nl + 0.000041379*nl^2},
{3/4,-0.98695326,0.50274 - 0.061196*nl + 0.000039395*nl^2},
{3/4,-0.96507875,0.47745 - 0.058698*nl + 0.000035768*nl^2},
{3/4,-0.93253168,0.42888 - 0.054472*nl + 0.000031125*nl^2},
{3/4,-0.89040886,0.35857 - 0.048822*nl + 0.000026164*nl^2},
{3/4,-0.83970478,0.27472 - 0.042419*nl + 0.000021366*nl^2},
{3/4,-0.78137857,0.18744 - 0.035966*nl + 0.000017002*nl^2},
{3/4,-0.71669770,0.10534 - 0.030013*nl + 0.000013208*nl^2},
{3/4,-0.64719643,0.033804 - 0.024875*nl + 0.000010019*nl^2},
{3/4,-0.57443717,-0.025086 - 0.020652*nl + 7.4083*10^-6*nl^2},
{3/4,-0.50000000,-0.071491 - 0.017309*nl + 5.3189*10^-6*nl^2},
{3/4,-0.42556283,-0.10673 - 0.014749*nl + 3.6868*10^-6*nl^2},
{3/4,-0.35280357,-0.1326 - 0.012849*nl + 2.4471*10^-6*nl^2},
{3/4,-0.28330230,-0.15097 - 0.011484*nl + 1.5368*10^-6*nl^2},
{3/4,-0.21862143,-0.16348 - 0.010546*nl + 8.9802*10^-7*nl^2},
{3/4,-0.16029522,-0.17153 - 0.0099355*nl + 4.7668*10^-7*nl^2},
{3/4,-0.10959114,-0.17634 - 0.0095693*nl + 2.2109*10^-7*nl^2},
{3/4,-0.067468317,-0.17891 - 0.0093734*nl + 8.3441*10^-8*nl^2},
{3/4,-0.034921254,-0.18004 - 0.0092867*nl + 2.2312*10^-8*nl^2},
{3/4,-0.013046736,-0.18039 - 0.0092595*nl + 3.1125*10^-9*nl^2},
{3/4,-0.0021714185,-0.18045 - 0.0092552*nl + 8.6209*10^-11*nl^2},
{3/4,0.0021714185,-0.18045 - 0.0092552*nl + 8.6209*10^-11*nl^2},
{3/4,0.013046736,-0.18039 - 0.0092595*nl + 3.1125*10^-9*nl^2},
{3/4,0.034921254,-0.18004 - 0.0092867*nl + 2.2312*10^-8*nl^2},
{3/4,0.067468317,-0.17891 - 0.0093734*nl + 8.3441*10^-8*nl^2},
{3/4,0.10959114,-0.17634 - 0.0095693*nl + 2.2109*10^-7*nl^2},
{3/4,0.16029522,-0.17153 - 0.0099355*nl + 4.7668*10^-7*nl^2},
{3/4,0.21862143,-0.16348 - 0.010546*nl + 8.9802*10^-7*nl^2},
{3/4,0.28330230,-0.15097 - 0.011484*nl + 1.5368*10^-6*nl^2},
{3/4,0.35280357,-0.1326 - 0.012849*nl + 2.4471*10^-6*nl^2},
{3/4,0.42556283,-0.10673 - 0.014749*nl + 3.6868*10^-6*nl^2},
{3/4,0.50000000,-0.071491 - 0.017309*nl + 5.3189*10^-6*nl^2},
{3/4,0.57443717,-0.025086 - 0.020652*nl + 7.4083*10^-6*nl^2},
{3/4,0.64719643,0.033804 - 0.024875*nl + 0.000010019*nl^2},
{3/4,0.71669770,0.10534 - 0.030013*nl + 0.000013208*nl^2},
{3/4,0.78137857,0.18744 - 0.035966*nl + 0.000017002*nl^2},
{3/4,0.83970478,0.27472 - 0.042419*nl + 0.000021366*nl^2},
{3/4,0.89040886,0.35857 - 0.048822*nl + 0.000026164*nl^2},
{3/4,0.93253168,0.42888 - 0.054472*nl + 0.000031125*nl^2},
{3/4,0.96507875,0.47745 - 0.058698*nl + 0.000035768*nl^2},
{3/4,0.98695326,0.50274 - 0.061196*nl + 0.000039395*nl^2},
{3/4,0.99782858,0.51163 - 0.06224*nl + 0.000041379*nl^2},
{61/80,-0.99782858,0.55307 - 0.066216*nl + 0.000044948*nl^2},
{61/80,-0.98695326,0.54153 - 0.064929*nl + 0.000042701*nl^2},
{61/80,-0.96507875,0.51031 - 0.061927*nl + 0.000038618*nl^2},
{61/80,-0.93253168,0.45269 - 0.056982*nl + 0.000033439*nl^2},
{61/80,-0.89040886,0.37185 - 0.050538*nl + 0.000027961*nl^2},
{61/80,-0.83970478,0.27798 - 0.0434*nl + 0.000022718*nl^2},
{61/80,-0.78137857,0.1825 - 0.036351*nl + 0.000017995*nl^2},
{61/80,-0.71669770,0.094526 - 0.029963*nl + 0.000013923*nl^2},
{61/80,-0.64719643,0.019293 - 0.024534*nl + 0.000010526*nl^2},
{61/80,-0.57443717,-0.041608 - 0.020131*nl + 7.7624*10^-6*nl^2},
{61/80,-0.50000000,-0.088876 - 0.016684*nl + 5.561*10^-6*nl^2},
{61/80,-0.42556283,-0.12429 - 0.014068*nl + 3.8481*10^-6*nl^2},
{61/80,-0.35280357,-0.14998 - 0.012141*nl + 2.5509*10^-6*nl^2},
{61/80,-0.28330230,-0.16803 - 0.010766*nl + 1.6005*10^-6*nl^2},
{61/80,-0.21862143,-0.18023 - 0.0098244*nl + 9.346*10^-7*nl^2},
{61/80,-0.16029522,-0.18804 - 0.0092144*nl + 4.9588*10^-7*nl^2},
{61/80,-0.10959114,-0.19269 - 0.008849*nl + 2.2993*10^-7*nl^2},
{61/80,-0.067468317,-0.19515 - 0.0086538*nl + 8.6766*10^-8*nl^2},
{61/80,-0.034921254,-0.19624 - 0.0085674*nl + 2.32*10^-8*nl^2},
{61/80,-0.013046736,-0.19659 - 0.0085403*nl + 3.2363*10^-9*nl^2},
{61/80,-0.0021714185,-0.19664 - 0.008536*nl + 8.9637*10^-11*nl^2},
{61/80,0.0021714185,-0.19664 - 0.008536*nl + 8.9637*10^-11*nl^2},
{61/80,0.013046736,-0.19659 - 0.0085403*nl + 3.2363*10^-9*nl^2},
{61/80,0.034921254,-0.19624 - 0.0085674*nl + 2.32*10^-8*nl^2},
{61/80,0.067468317,-0.19515 - 0.0086538*nl + 8.6766*10^-8*nl^2},
{61/80,0.10959114,-0.19269 - 0.008849*nl + 2.2993*10^-7*nl^2},
{61/80,0.16029522,-0.18804 - 0.0092144*nl + 4.9588*10^-7*nl^2},
{61/80,0.21862143,-0.18023 - 0.0098244*nl + 9.346*10^-7*nl^2},
{61/80,0.28330230,-0.16803 - 0.010766*nl + 1.6005*10^-6*nl^2},
{61/80,0.35280357,-0.14998 - 0.012141*nl + 2.5509*10^-6*nl^2},
{61/80,0.42556283,-0.12429 - 0.014068*nl + 3.8481*10^-6*nl^2},
{61/80,0.50000000,-0.088876 - 0.016684*nl + 5.561*10^-6*nl^2},
{61/80,0.57443717,-0.041608 - 0.020131*nl + 7.7624*10^-6*nl^2},
{61/80,0.64719643,0.019293 - 0.024534*nl + 0.000010526*nl^2},
{61/80,0.71669770,0.094526 - 0.029963*nl + 0.000013923*nl^2},
{61/80,0.78137857,0.1825 - 0.036351*nl + 0.000017995*nl^2},
{61/80,0.83970478,0.27798 - 0.0434*nl + 0.000022718*nl^2},
{61/80,0.89040886,0.37185 - 0.050538*nl + 0.000027961*nl^2},
{61/80,0.93253168,0.45269 - 0.056982*nl + 0.000033439*nl^2},
{61/80,0.96507875,0.51031 - 0.061927*nl + 0.000038618*nl^2},
{61/80,0.98695326,0.54153 - 0.064929*nl + 0.000042701*nl^2},
{61/80,0.99782858,0.55307 - 0.066216*nl + 0.000044948*nl^2},
{31/40,-0.99782858,0.59916 - 0.070493*nl + 0.000048588*nl^2},
{31/40,-0.98695326,0.58433 - 0.068913*nl + 0.00004605*nl^2},
{31/40,-0.96507875,0.54593 - 0.065313*nl + 0.000041468*nl^2},
{31/40,-0.93253168,0.47771 - 0.059541*nl + 0.000035711*nl^2},
{31/40,-0.89040886,0.38499 - 0.052212*nl + 0.000029691*nl^2},
{31/40,-0.83970478,0.28021 - 0.044284*nl + 0.000023993*nl^2},
{31/40,-0.78137857,0.1762 - 0.036618*nl + 0.000018912*nl^2},
{31/40,-0.71669770,0.082424 - 0.029797*nl + 0.000014572*nl^2},
{31/40,-0.64719643,0.0037903 - 0.024091*nl + 0.000010979*nl^2},
{31/40,-0.57443717,-0.058738 - 0.019525*nl + 8.0731*10^-6*nl^2},
{31/40,-0.50000000,-0.10649 - 0.015992*nl + 5.7706*10^-6*nl^2},
{31/40,-0.42556283,-0.14174 - 0.013337*nl + 3.9862*10^-6*nl^2},
{31/40,-0.35280357,-0.16698 - 0.011396*nl + 2.639*10^-6*nl^2},
{31/40,-0.28330230,-0.18452 - 0.010019*nl + 1.6542*10^-6*nl^2},
{31/40,-0.21862143,-0.19627 - 0.009081*nl + 9.6529*10^-7*nl^2},
{31/40,-0.16029522,-0.20374 - 0.0084753*nl + 5.1194*10^-7*nl^2},
{31/40,-0.10959114,-0.20816 - 0.0081132*nl + 2.3731*10^-7*nl^2},
{31/40,-0.067468317,-0.2105 - 0.00792*nl + 8.9539*10^-8*nl^2},
{31/40,-0.034921254,-0.21154 - 0.0078346*nl + 2.394*10^-8*nl^2},
{31/40,-0.013046736,-0.21186 - 0.0078078*nl + 3.3394*10^-9*nl^2},
{31/40,-0.0021714185,-0.21191 - 0.0078036*nl + 9.2494*10^-11*nl^2},
{31/40,0.0021714185,-0.21191 - 0.0078036*nl + 9.2494*10^-11*nl^2},
{31/40,0.013046736,-0.21186 - 0.0078078*nl + 3.3394*10^-9*nl^2},
{31/40,0.034921254,-0.21154 - 0.0078346*nl + 2.394*10^-8*nl^2},
{31/40,0.067468317,-0.2105 - 0.00792*nl + 8.9539*10^-8*nl^2},
{31/40,0.10959114,-0.20816 - 0.0081132*nl + 2.3731*10^-7*nl^2},
{31/40,0.16029522,-0.20374 - 0.0084753*nl + 5.1194*10^-7*nl^2},
{31/40,0.21862143,-0.19627 - 0.009081*nl + 9.6529*10^-7*nl^2},
{31/40,0.28330230,-0.18452 - 0.010019*nl + 1.6542*10^-6*nl^2},
{31/40,0.35280357,-0.16698 - 0.011396*nl + 2.639*10^-6*nl^2},
{31/40,0.42556283,-0.14174 - 0.013337*nl + 3.9862*10^-6*nl^2},
{31/40,0.50000000,-0.10649 - 0.015992*nl + 5.7706*10^-6*nl^2},
{31/40,0.57443717,-0.058738 - 0.019525*nl + 8.0731*10^-6*nl^2},
{31/40,0.64719643,0.0037903 - 0.024091*nl + 0.000010979*nl^2},
{31/40,0.71669770,0.082424 - 0.029797*nl + 0.000014572*nl^2},
{31/40,0.78137857,0.1762 - 0.036618*nl + 0.000018912*nl^2},
{31/40,0.83970478,0.28021 - 0.044284*nl + 0.000023993*nl^2},
{31/40,0.89040886,0.38499 - 0.052212*nl + 0.000029691*nl^2},
{31/40,0.93253168,0.47771 - 0.059541*nl + 0.000035711*nl^2},
{31/40,0.96507875,0.54593 - 0.065313*nl + 0.000041468*nl^2},
{31/40,0.98695326,0.58433 - 0.068913*nl + 0.00004605*nl^2},
{31/40,0.99782858,0.59916 - 0.070493*nl + 0.000048588*nl^2},
{63/80,-0.99782858,0.65037 - 0.075094*nl + 0.000052269*nl^2},
{63/80,-0.98695326,0.63145 - 0.073159*nl + 0.000049407*nl^2},
{63/80,-0.96507875,0.58436 - 0.068852*nl + 0.000044279*nl^2},
{63/80,-0.93253168,0.50374 - 0.06213*nl + 0.000037906*nl^2},
{63/80,-0.89040886,0.39763 - 0.053818*nl + 0.000031321*nl^2},
{63/80,-0.83970478,0.28109 - 0.045045*nl + 0.000025163*nl^2},
{63/80,-0.78137857,0.1683 - 0.036745*nl + 0.000019732*nl^2},
{63/80,-0.71669770,0.068912 - 0.029499*nl + 0.000015137*nl^2},
{63/80,-0.64719643,-0.012713 - 0.023537*nl + 0.000011363*nl^2},
{63/80,-0.57443717,-0.076397 - 0.018832*nl + 8.3315*10^-6*nl^2},
{63/80,-0.50000000,-0.12419 - 0.015234*nl + 5.9416*10^-6*nl^2},
{63/80,-0.42556283,-0.1589 - 0.012557*nl + 4.097*10^-6*nl^2},
{63/80,-0.35280357,-0.18341 - 0.010615*nl + 2.7087*10^-6*nl^2},
{63/80,-0.28330230,-0.20022 - 0.0092477*nl + 1.6962*10^-6*nl^2},
{63/80,-0.21862143,-0.21136 - 0.0083196*nl + 9.8913*10^-7*nl^2},
{63/80,-0.16029522,-0.21839 - 0.0077228*nl + 5.2435*10^-7*nl^2},
{63/80,-0.10959114,-0.22253 - 0.0073669*nl + 2.43*10^-7*nl^2},
{63/80,-0.067468317,-0.22472 - 0.0071772*nl + 9.167*10^-8*nl^2},
{63/80,-0.034921254,-0.22568 - 0.0070935*nl + 2.4508*10^-8*nl^2},
{63/80,-0.013046736,-0.22598 - 0.0070672*nl + 3.4186*10^-9*nl^2},
{63/80,-0.0021714185,-0.22603 - 0.0070631*nl + 9.4687*10^-11*nl^2},
{63/80,0.0021714185,-0.22603 - 0.0070631*nl + 9.4687*10^-11*nl^2},
{63/80,0.013046736,-0.22598 - 0.0070672*nl + 3.4186*10^-9*nl^2},
{63/80,0.034921254,-0.22568 - 0.0070935*nl + 2.4508*10^-8*nl^2},
{63/80,0.067468317,-0.22472 - 0.0071772*nl + 9.167*10^-8*nl^2},
{63/80,0.10959114,-0.22253 - 0.0073669*nl + 2.43*10^-7*nl^2},
{63/80,0.16029522,-0.21839 - 0.0077228*nl + 5.2435*10^-7*nl^2},
{63/80,0.21862143,-0.21136 - 0.0083196*nl + 9.8913*10^-7*nl^2},
{63/80,0.28330230,-0.20022 - 0.0092477*nl + 1.6962*10^-6*nl^2},
{63/80,0.35280357,-0.18341 - 0.010615*nl + 2.7087*10^-6*nl^2},
{63/80,0.42556283,-0.1589 - 0.012557*nl + 4.097*10^-6*nl^2},
{63/80,0.50000000,-0.12419 - 0.015234*nl + 5.9416*10^-6*nl^2},
{63/80,0.57443717,-0.076397 - 0.018832*nl + 8.3315*10^-6*nl^2},
{63/80,0.64719643,-0.012713 - 0.023537*nl + 0.000011363*nl^2},
{63/80,0.71669770,0.068912 - 0.029499*nl + 0.000015137*nl^2},
{63/80,0.78137857,0.1683 - 0.036745*nl + 0.000019732*nl^2},
{63/80,0.83970478,0.28109 - 0.045045*nl + 0.000025163*nl^2},
{63/80,0.89040886,0.39763 - 0.053818*nl + 0.000031321*nl^2},
{63/80,0.93253168,0.50374 - 0.06213*nl + 0.000037906*nl^2},
{63/80,0.96507875,0.58436 - 0.068852*nl + 0.000044279*nl^2},
{63/80,0.98695326,0.63145 - 0.073159*nl + 0.000049407*nl^2},
{63/80,0.99782858,0.65037 - 0.075094*nl + 0.000052269*nl^2},
{4/5,-0.99782858,0.70727 - 0.080045*nl + 0.000055952*nl^2},
{4/5,-0.98695326,0.68326 - 0.077681*nl + 0.000052731*nl^2},
{4/5,-0.96507875,0.62562 - 0.072535*nl + 0.000047009*nl^2},
{4/5,-0.93253168,0.53049 - 0.064722*nl + 0.000039979*nl^2},
{4/5,-0.89040886,0.40936 - 0.055323*nl + 0.000032812*nl^2},
{4/5,-0.83970478,0.28022 - 0.045652*nl + 0.000026196*nl^2},
{4/5,-0.78137857,0.15853 - 0.03671*nl + 0.00002043*nl^2},
{4/5,-0.71669770,0.053875 - 0.029057*nl + 0.0000156*nl^2},
{4/5,-0.64719643,-0.030203 - 0.022865*nl + 0.000011667*nl^2},
{4/5,-0.57443717,-0.094475 - 0.018049*nl + 8.5282*10^-6*nl^2},
{4/5,-0.50000000,-0.1418 - 0.014411*nl + 6.0675*10^-6*nl^2},
{4/5,-0.42556283,-0.17556 - 0.011731*nl + 4.1761*10^-6*nl^2},
{4/5,-0.35280357,-0.19901 - 0.0098044*nl + 2.7572*10^-6*nl^2},
{4/5,-0.28330230,-0.21487 - 0.008456*nl + 1.7248*10^-6*nl^2},
{4/5,-0.21862143,-0.22525 - 0.0075457*nl + 1.0051*10^-6*nl^2},
{4/5,-0.16029522,-0.23174 - 0.0069625*nl + 5.3258*10^-7*nl^2},
{4/5,-0.10959114,-0.23554 - 0.0066156*nl + 2.4674*10^-7*nl^2},
{4/5,-0.067468317,-0.23753 - 0.006431*nl + 9.3071*10^-8*nl^2},
{4/5,-0.034921254,-0.23841 - 0.0063495*nl + 2.4881*10^-8*nl^2},
{4/5,-0.013046736,-0.23868 - 0.006324*nl + 3.4705*10^-9*nl^2},
{4/5,-0.0021714185,-0.23872 - 0.0063199*nl + 9.6124*10^-11*nl^2},
{4/5,0.0021714185,-0.23872 - 0.0063199*nl + 9.6124*10^-11*nl^2},
{4/5,0.013046736,-0.23868 - 0.006324*nl + 3.4705*10^-9*nl^2},
{4/5,0.034921254,-0.23841 - 0.0063495*nl + 2.4881*10^-8*nl^2},
{4/5,0.067468317,-0.23753 - 0.006431*nl + 9.3071*10^-8*nl^2},
{4/5,0.10959114,-0.23554 - 0.0066156*nl + 2.4674*10^-7*nl^2},
{4/5,0.16029522,-0.23174 - 0.0069625*nl + 5.3258*10^-7*nl^2},
{4/5,0.21862143,-0.22525 - 0.0075457*nl + 1.0051*10^-6*nl^2},
{4/5,0.28330230,-0.21487 - 0.008456*nl + 1.7248*10^-6*nl^2},
{4/5,0.35280357,-0.19901 - 0.0098044*nl + 2.7572*10^-6*nl^2},
{4/5,0.42556283,-0.17556 - 0.011731*nl + 4.1761*10^-6*nl^2},
{4/5,0.50000000,-0.1418 - 0.014411*nl + 6.0675*10^-6*nl^2},
{4/5,0.57443717,-0.094475 - 0.018049*nl + 8.5282*10^-6*nl^2},
{4/5,0.64719643,-0.030203 - 0.022865*nl + 0.000011667*nl^2},
{4/5,0.71669770,0.053875 - 0.029057*nl + 0.0000156*nl^2},
{4/5,0.78137857,0.15853 - 0.03671*nl + 0.00002043*nl^2},
{4/5,0.83970478,0.28022 - 0.045652*nl + 0.000026196*nl^2},
{4/5,0.89040886,0.40936 - 0.055323*nl + 0.000032812*nl^2},
{4/5,0.93253168,0.53049 - 0.064722*nl + 0.000039979*nl^2},
{4/5,0.96507875,0.62562 - 0.072535*nl + 0.000047009*nl^2},
{4/5,0.98695326,0.68326 - 0.077681*nl + 0.000052731*nl^2},
{4/5,0.99782858,0.70727 - 0.080045*nl + 0.000055952*nl^2},
{13/16,-0.99782858,0.77049 - 0.085378*nl + 0.000059593*nl^2},
{13/16,-0.98695326,0.7401 - 0.082492*nl + 0.000055974*nl^2},
{13/16,-0.96507875,0.66965 - 0.076349*nl + 0.000049603*nl^2},
{13/16,-0.93253168,0.55757 - 0.067281*nl + 0.00004188*nl^2},
{13/16,-0.89040886,0.41966 - 0.056685*nl + 0.000034121*nl^2},
{13/16,-0.83970478,0.27716 - 0.046071*nl + 0.000027058*nl^2},
{13/16,-0.78137857,0.14662 - 0.036488*nl + 0.00002098*nl^2},
{13/16,-0.71669770,0.037212 - 0.028455*nl + 0.000015942*nl^2},
{13/16,-0.64719643,-0.048631 - 0.022069*nl + 0.000011875*nl^2},
{13/16,-0.57443717,-0.11282 - 0.017175*nl + 8.6536*10^-6*nl^2},
{13/16,-0.50000000,-0.1591 - 0.013524*nl + 6.1416*10^-6*nl^2},
{13/16,-0.42556283,-0.19147 - 0.010864*nl + 4.2192*10^-6*nl^2},
{13/16,-0.35280357,-0.21354 - 0.0089675*nl + 2.7817*10^-6*nl^2},
{13/16,-0.28330230,-0.2282 - 0.0076497*nl + 1.7384*10^-6*nl^2},
{13/16,-0.21862143,-0.23766 - 0.006765*nl + 1.0123*10^-6*nl^2},
{13/16,-0.16029522,-0.2435 - 0.0062004*nl + 5.3614*10^-7*nl^2},
{13/16,-0.10959114,-0.24689 - 0.0058653*nl + 2.4832*10^-7*nl^2},
{13/16,-0.067468317,-0.24866 - 0.0056873*nl + 9.3652*10^-8*nl^2},
{13/16,-0.034921254,-0.24944 - 0.0056088*nl + 2.5034*10^-8*nl^2},
{13/16,-0.013046736,-0.24968 - 0.0055842*nl + 3.4919*10^-9*nl^2},
{13/16,-0.0021714185,-0.24972 - 0.0055803*nl + 9.6716*10^-11*nl^2},
{13/16,0.0021714185,-0.24972 - 0.0055803*nl + 9.6716*10^-11*nl^2},
{13/16,0.013046736,-0.24968 - 0.0055842*nl + 3.4919*10^-9*nl^2},
{13/16,0.034921254,-0.24944 - 0.0056088*nl + 2.5034*10^-8*nl^2},
{13/16,0.067468317,-0.24866 - 0.0056873*nl + 9.3652*10^-8*nl^2},
{13/16,0.10959114,-0.24689 - 0.0058653*nl + 2.4832*10^-7*nl^2},
{13/16,0.16029522,-0.2435 - 0.0062004*nl + 5.3614*10^-7*nl^2},
{13/16,0.21862143,-0.23766 - 0.006765*nl + 1.0123*10^-6*nl^2},
{13/16,0.28330230,-0.2282 - 0.0076497*nl + 1.7384*10^-6*nl^2},
{13/16,0.35280357,-0.21354 - 0.0089675*nl + 2.7817*10^-6*nl^2},
{13/16,0.42556283,-0.19147 - 0.010864*nl + 4.2192*10^-6*nl^2},
{13/16,0.50000000,-0.1591 - 0.013524*nl + 6.1416*10^-6*nl^2},
{13/16,0.57443717,-0.11282 - 0.017175*nl + 8.6536*10^-6*nl^2},
{13/16,0.64719643,-0.048631 - 0.022069*nl + 0.000011875*nl^2},
{13/16,0.71669770,0.037212 - 0.028455*nl + 0.000015942*nl^2},
{13/16,0.78137857,0.14662 - 0.036488*nl + 0.00002098*nl^2},
{13/16,0.83970478,0.27716 - 0.046071*nl + 0.000027058*nl^2},
{13/16,0.89040886,0.41966 - 0.056685*nl + 0.000034121*nl^2},
{13/16,0.93253168,0.55757 - 0.067281*nl + 0.00004188*nl^2},
{13/16,0.96507875,0.66965 - 0.076349*nl + 0.000049603*nl^2},
{13/16,0.98695326,0.7401 - 0.082492*nl + 0.000055974*nl^2},
{13/16,0.99782858,0.77049 - 0.085378*nl + 0.000059593*nl^2},
{33/40,-0.99782858,0.84075 - 0.091127*nl + 0.000063136*nl^2},
{33/40,-0.98695326,0.80237 - 0.087601*nl + 0.000059075*nl^2},
{33/40,-0.96507875,0.7163 - 0.08027*nl + 0.000052001*nl^2},
{33/40,-0.93253168,0.58441 - 0.069764*nl + 0.000043552*nl^2},
{33/40,-0.89040886,0.42786 - 0.057856*nl + 0.000035199*nl^2},
{33/40,-0.83970478,0.27137 - 0.046262*nl + 0.00002771*nl^2},
{33/40,-0.78137857,0.13227 - 0.036054*nl + 0.000021352*nl^2},
{33/40,-0.71669770,0.018845 - 0.027678*nl + 0.000016142*nl^2},
{33/40,-0.64719643,-0.067912 - 0.021141*nl + 0.000011975*nl^2},
{33/40,-0.57443717,-0.13124 - 0.016209*nl + 8.698*10^-6*nl^2},
{33/40,-0.50000000,-0.17584 - 0.012577*nl + 6.1576*10^-6*nl^2},
{33/40,-0.42556283,-0.20634 - 0.0099592*nl + 4.222*10^-6*nl^2},
{33/40,-0.35280357,-0.22666 - 0.0081106*nl + 2.7796*10^-6*nl^2},
{33/40,-0.28330230,-0.23989 - 0.0068353*nl + 1.7352*10^-6*nl^2},
{33/40,-0.21862143,-0.24826 - 0.0059839*nl + 1.0097*10^-6*nl^2},
{33/40,-0.16029522,-0.25335 - 0.0054428*nl + 5.3452*10^-7*nl^2},
{33/40,-0.10959114,-0.25627 - 0.0051226*nl + 2.475*10^-7*nl^2},
{33/40,-0.067468317,-0.25779 - 0.0049527*nl + 9.3328*10^-8*nl^2},
{33/40,-0.034921254,-0.25845 - 0.0048779*nl + 2.4946*10^-8*nl^2},
{33/40,-0.013046736,-0.25866 - 0.0048544*nl + 3.4795*10^-9*nl^2},
{33/40,-0.0021714185,-0.25869 - 0.0048507*nl + 9.6372*10^-11*nl^2},
{33/40,0.0021714185,-0.25869 - 0.0048507*nl + 9.6372*10^-11*nl^2},
{33/40,0.013046736,-0.25866 - 0.0048544*nl + 3.4795*10^-9*nl^2},
{33/40,0.034921254,-0.25845 - 0.0048779*nl + 2.4946*10^-8*nl^2},
{33/40,0.067468317,-0.25779 - 0.0049527*nl + 9.3328*10^-8*nl^2},
{33/40,0.10959114,-0.25627 - 0.0051226*nl + 2.475*10^-7*nl^2},
{33/40,0.16029522,-0.25335 - 0.0054428*nl + 5.3452*10^-7*nl^2},
{33/40,0.21862143,-0.24826 - 0.0059839*nl + 1.0097*10^-6*nl^2},
{33/40,0.28330230,-0.23989 - 0.0068353*nl + 1.7352*10^-6*nl^2},
{33/40,0.35280357,-0.22666 - 0.0081106*nl + 2.7796*10^-6*nl^2},
{33/40,0.42556283,-0.20634 - 0.0099592*nl + 4.222*10^-6*nl^2},
{33/40,0.50000000,-0.17584 - 0.012577*nl + 6.1576*10^-6*nl^2},
{33/40,0.57443717,-0.13124 - 0.016209*nl + 8.698*10^-6*nl^2},
{33/40,0.64719643,-0.067912 - 0.021141*nl + 0.000011975*nl^2},
{33/40,0.71669770,0.018845 - 0.027678*nl + 0.000016142*nl^2},
{33/40,0.78137857,0.13227 - 0.036054*nl + 0.000021352*nl^2},
{33/40,0.83970478,0.27137 - 0.046262*nl + 0.00002771*nl^2},
{33/40,0.89040886,0.42786 - 0.057856*nl + 0.000035199*nl^2},
{33/40,0.93253168,0.58441 - 0.069764*nl + 0.000043552*nl^2},
{33/40,0.96507875,0.7163 - 0.08027*nl + 0.000052001*nl^2},
{33/40,0.98695326,0.80237 - 0.087601*nl + 0.000059075*nl^2},
{33/40,0.99782858,0.84075 - 0.091127*nl + 0.000063136*nl^2},
{67/80,-0.99782858,0.9189 - 0.09733*nl + 0.000066515*nl^2},
{67/80,-0.98695326,0.87044 - 0.093018*nl + 0.000061963*nl^2},
{67/80,-0.96507875,0.76529 - 0.084266*nl + 0.000054129*nl^2},
{67/80,-0.93253168,0.61026 - 0.072112*nl + 0.000044927*nl^2},
{67/80,-0.89040886,0.43315 - 0.058777*nl + 0.00003599*nl^2},
{67/80,-0.83970478,0.26225 - 0.04618*nl + 0.000028111*nl^2},
{67/80,-0.78137857,0.11518 - 0.035378*nl + 0.000021518*nl^2},
{67/80,-0.71669770,-0.0012659 - 0.026713*nl + 0.00001618*nl^2},
{67/80,-0.64719643,-0.0879 - 0.020078*nl + 0.000011952*nl^2},
{67/80,-0.57443717,-0.14947 - 0.015152*nl + 8.6518*10^-6*nl^2},
{67/80,-0.50000000,-0.1917 - 0.011574*nl + 6.1089*10^-6*nl^2},
{67/80,-0.42556283,-0.21981 - 0.0090237*nl + 4.1804*10^-6*nl^2},
{67/80,-0.35280357,-0.23804 - 0.0072403*nl + 2.7481*10^-6*nl^2},
{67/80,-0.28330230,-0.24959 - 0.0060195*nl + 1.7138*10^-6*nl^2},
{67/80,-0.21862143,-0.25672 - 0.0052095*nl + 9.9652*10^-7*nl^2},
{67/80,-0.16029522,-0.26096 - 0.0046968*nl + 5.2727*10^-7*nl^2},
{67/80,-0.10959114,-0.26336 - 0.0043944*nl + 2.4407*10^-7*nl^2},
{67/80,-0.067468317,-0.26459 - 0.0042342*nl + 9.202*10^-8*nl^2},
{67/80,-0.034921254,-0.26513 - 0.0041637*nl + 2.4595*10^-8*nl^2},
{67/80,-0.013046736,-0.26529 - 0.0041417*nl + 3.4304*10^-9*nl^2},
{67/80,-0.0021714185,-0.26532 - 0.0041382*nl + 9.5013*10^-11*nl^2},
{67/80,0.0021714185,-0.26532 - 0.0041382*nl + 9.5013*10^-11*nl^2},
{67/80,0.013046736,-0.26529 - 0.0041417*nl + 3.4304*10^-9*nl^2},
{67/80,0.034921254,-0.26513 - 0.0041637*nl + 2.4595*10^-8*nl^2},
{67/80,0.067468317,-0.26459 - 0.0042342*nl + 9.202*10^-8*nl^2},
{67/80,0.10959114,-0.26336 - 0.0043944*nl + 2.4407*10^-7*nl^2},
{67/80,0.16029522,-0.26096 - 0.0046968*nl + 5.2727*10^-7*nl^2},
{67/80,0.21862143,-0.25672 - 0.0052095*nl + 9.9652*10^-7*nl^2},
{67/80,0.28330230,-0.24959 - 0.0060195*nl + 1.7138*10^-6*nl^2},
{67/80,0.35280357,-0.23804 - 0.0072403*nl + 2.7481*10^-6*nl^2},
{67/80,0.42556283,-0.21981 - 0.0090237*nl + 4.1804*10^-6*nl^2},
{67/80,0.50000000,-0.1917 - 0.011574*nl + 6.1089*10^-6*nl^2},
{67/80,0.57443717,-0.14947 - 0.015152*nl + 8.6518*10^-6*nl^2},
{67/80,0.64719643,-0.0879 - 0.020078*nl + 0.000011952*nl^2},
{67/80,0.71669770,-0.0012659 - 0.026713*nl + 0.00001618*nl^2},
{67/80,0.78137857,0.11518 - 0.035378*nl + 0.000021518*nl^2},
{67/80,0.83970478,0.26225 - 0.04618*nl + 0.000028111*nl^2},
{67/80,0.89040886,0.43315 - 0.058777*nl + 0.00003599*nl^2},
{67/80,0.93253168,0.61026 - 0.072112*nl + 0.000044927*nl^2},
{67/80,0.96507875,0.76529 - 0.084266*nl + 0.000054129*nl^2},
{67/80,0.98695326,0.87044 - 0.093018*nl + 0.000061963*nl^2},
{67/80,0.99782858,0.9189 - 0.09733*nl + 0.000066515*nl^2},
{17/20,-0.99782858,1.0059 - 0.10403*nl + 0.00006965*nl^2},
{17/20,-0.98695326,0.94466 - 0.098747*nl + 0.000064553*nl^2},
{17/20,-0.96507875,0.81609 - 0.088289*nl + 0.000055901*nl^2},
{17/20,-0.93253168,0.63412 - 0.074249*nl + 0.000045928*nl^2},
{17/20,-0.89040886,0.43453 - 0.059376*nl + 0.000036435*nl^2},
{17/20,-0.83970478,0.24915 - 0.045773*nl + 0.000028217*nl^2},
{17/20,-0.78137857,0.095052 - 0.03443*nl + 0.000021447*nl^2},
{17/20,-0.71669770,-0.023105 - 0.025545*nl + 0.000016034*nl^2},
{17/20,-0.64719643,-0.10838 - 0.018876*nl + 0.000011791*nl^2},
{17/20,-0.57443717,-0.1672 - 0.014006*nl + 8.5058*10^-6*nl^2},
{17/20,-0.50000000,-0.20631 - 0.010519*nl + 5.9897*10^-6*nl^2},
{17/20,-0.42556283,-0.2315 - 0.0080643*nl + 4.0905*10^-6*nl^2},
{17/20,-0.35280357,-0.24727 - 0.0063643*nl + 2.685*10^-6*nl^2},
{17/20,-0.28330230,-0.25691 - 0.0052103*nl + 1.6726*10^-6*nl^2},
{17/20,-0.21862143,-0.26265 - 0.0044494*nl + 9.7185*10^-7*nl^2},
{17/20,-0.16029522,-0.26596 - 0.0039701*nl + 5.1396*10^-7*nl^2},
{17/20,-0.10959114,-0.26778 - 0.0036883*nl + 2.3784*10^-7*nl^2},
{17/20,-0.067468317,-0.2687 - 0.0035393*nl + 8.9656*10^-8*nl^2},
{17/20,-0.034921254,-0.2691 - 0.0034738*nl + 2.3961*10^-8*nl^2},
{17/20,-0.013046736,-0.26922 - 0.0034533*nl + 3.342*10^-9*nl^2},
{17/20,-0.0021714185,-0.26924 - 0.00345*nl + 9.2563*10^-11*nl^2},
{17/20,0.0021714185,-0.26924 - 0.00345*nl + 9.2563*10^-11*nl^2},
{17/20,0.013046736,-0.26922 - 0.0034533*nl + 3.342*10^-9*nl^2},
{17/20,0.034921254,-0.2691 - 0.0034738*nl + 2.3961*10^-8*nl^2},
{17/20,0.067468317,-0.2687 - 0.0035393*nl + 8.9656*10^-8*nl^2},
{17/20,0.10959114,-0.26778 - 0.0036883*nl + 2.3784*10^-7*nl^2},
{17/20,0.16029522,-0.26596 - 0.0039701*nl + 5.1396*10^-7*nl^2},
{17/20,0.21862143,-0.26265 - 0.0044494*nl + 9.7185*10^-7*nl^2},
{17/20,0.28330230,-0.25691 - 0.0052103*nl + 1.6726*10^-6*nl^2},
{17/20,0.35280357,-0.24727 - 0.0063643*nl + 2.685*10^-6*nl^2},
{17/20,0.42556283,-0.2315 - 0.0080643*nl + 4.0905*10^-6*nl^2},
{17/20,0.50000000,-0.20631 - 0.010519*nl + 5.9897*10^-6*nl^2},
{17/20,0.57443717,-0.1672 - 0.014006*nl + 8.5058*10^-6*nl^2},
{17/20,0.64719643,-0.10838 - 0.018876*nl + 0.000011791*nl^2},
{17/20,0.71669770,-0.023105 - 0.025545*nl + 0.000016034*nl^2},
{17/20,0.78137857,0.095052 - 0.03443*nl + 0.000021447*nl^2},
{17/20,0.83970478,0.24915 - 0.045773*nl + 0.000028217*nl^2},
{17/20,0.89040886,0.43453 - 0.059376*nl + 0.000036435*nl^2},
{17/20,0.93253168,0.63412 - 0.074249*nl + 0.000045928*nl^2},
{17/20,0.96507875,0.81609 - 0.088289*nl + 0.000055901*nl^2},
{17/20,0.98695326,0.94466 - 0.098747*nl + 0.000064553*nl^2},
{17/20,0.99782858,1.0059 - 0.10403*nl + 0.00006965*nl^2},
{69/80,-0.99782858,1.1031 - 0.11129*nl + 0.000072444*nl^2},
{69/80,-0.98695326,1.0253 - 0.10478*nl + 0.000066741*nl^2},
{69/80,-0.96507875,0.86792 - 0.09227*nl + 0.000057215*nl^2},
{69/80,-0.93253168,0.65461 - 0.076079*nl + 0.00004647*nl^2},
{69/80,-0.89040886,0.4308 - 0.059569*nl + 0.000036467*nl^2},
{69/80,-0.83970478,0.23131 - 0.044984*nl + 0.000027981*nl^2},
{69/80,-0.78137857,0.071638 - 0.03318*nl + 0.000021106*nl^2},
{69/80,-0.71669770,-0.046571 - 0.024162*nl + 0.000015685*nl^2},
{69/80,-0.64719643,-0.12904 - 0.017533*nl + 0.00001148*nl^2},
{69/80,-0.57443717,-0.18399 - 0.012777*nl + 8.2516*10^-6*nl^2},
{69/80,-0.50000000,-0.21919 - 0.0094219*nl + 5.7947*10^-6*nl^2},
{69/80,-0.42556283,-0.24094 - 0.0070893*nl + 3.9491*10^-6*nl^2},
{69/80,-0.35280357,-0.25392 - 0.0054914*nl + 2.5882*10^-6*nl^2},
{69/80,-0.28330230,-0.26142 - 0.004416*nl + 1.6105*10^-6*nl^2},
{69/80,-0.21862143,-0.26564 - 0.0037119*nl + 9.3505*10^-7*nl^2},
{69/80,-0.16029522,-0.26794 - 0.0032707*nl + 4.9425*10^-7*nl^2},
{69/80,-0.10959114,-0.26914 - 0.0030121*nl + 2.2865*10^-7*nl^2},
{69/80,-0.067468317,-0.26972 - 0.0028757*nl + 8.6179*10^-8*nl^2},
{69/80,-0.034921254,-0.26997 - 0.0028158*nl + 2.303*10^-8*nl^2},
{69/80,-0.013046736,-0.27005 - 0.0027971*nl + 3.2121*10^-9*nl^2},
{69/80,-0.0021714185,-0.27006 - 0.0027941*nl + 8.8964*10^-11*nl^2},
{69/80,0.0021714185,-0.27006 - 0.0027941*nl + 8.8964*10^-11*nl^2},
{69/80,0.013046736,-0.27005 - 0.0027971*nl + 3.2121*10^-9*nl^2},
{69/80,0.034921254,-0.26997 - 0.0028158*nl + 2.303*10^-8*nl^2},
{69/80,0.067468317,-0.26972 - 0.0028757*nl + 8.6179*10^-8*nl^2},
{69/80,0.10959114,-0.26914 - 0.0030121*nl + 2.2865*10^-7*nl^2},
{69/80,0.16029522,-0.26794 - 0.0032707*nl + 4.9425*10^-7*nl^2},
{69/80,0.21862143,-0.26564 - 0.0037119*nl + 9.3505*10^-7*nl^2},
{69/80,0.28330230,-0.26142 - 0.004416*nl + 1.6105*10^-6*nl^2},
{69/80,0.35280357,-0.25392 - 0.0054914*nl + 2.5882*10^-6*nl^2},
{69/80,0.42556283,-0.24094 - 0.0070893*nl + 3.9491*10^-6*nl^2},
{69/80,0.50000000,-0.21919 - 0.0094219*nl + 5.7947*10^-6*nl^2},
{69/80,0.57443717,-0.18399 - 0.012777*nl + 8.2516*10^-6*nl^2},
{69/80,0.64719643,-0.12904 - 0.017533*nl + 0.00001148*nl^2},
{69/80,0.71669770,-0.046571 - 0.024162*nl + 0.000015685*nl^2},
{69/80,0.78137857,0.071638 - 0.03318*nl + 0.000021106*nl^2},
{69/80,0.83970478,0.23131 - 0.044984*nl + 0.000027981*nl^2},
{69/80,0.89040886,0.4308 - 0.059569*nl + 0.000036467*nl^2},
{69/80,0.93253168,0.65461 - 0.076079*nl + 0.00004647*nl^2},
{69/80,0.96507875,0.86792 - 0.09227*nl + 0.000057215*nl^2},
{69/80,0.98695326,1.0253 - 0.10478*nl + 0.000066741*nl^2},
{69/80,0.99782858,1.1031 - 0.11129*nl + 0.000072444*nl^2},
{7/8,-0.99782858,1.2117 - 0.11916*nl + 0.000074779*nl^2},
{7/8,-0.98695326,1.1126 - 0.11111*nl + 0.000068402*nl^2},
{7/8,-0.96507875,0.91949 - 0.096109*nl + 0.000057952*nl^2},
{7/8,-0.93253168,0.66993 - 0.077474*nl + 0.000046453*nl^2},
{7/8,-0.89040886,0.42046 - 0.059252*nl + 0.000036015*nl^2},
{7/8,-0.83970478,0.20795 - 0.043749*nl + 0.000027355*nl^2},
{7/8,-0.78137857,0.044756 - 0.031596*nl + 0.000020467*nl^2},
{7/8,-0.71669770,-0.071441 - 0.022553*nl + 0.000015114*nl^2},
{7/8,-0.64719643,-0.14944 - 0.016051*nl + 0.000011008*nl^2},
{7/8,-0.57443717,-0.19932 - 0.011471*nl + 7.8822*10^-6*nl^2},
{7/8,-0.50000000,-0.22981 - 0.0082908*nl + 5.5195*10^-6*nl^2},
{7/8,-0.42556283,-0.2476 - 0.006109*nl + 3.7536*10^-6*nl^2},
{7/8,-0.35280357,-0.25747 - 0.0046312*nl + 2.4561*10^-6*nl^2},
{7/8,-0.28330230,-0.26266 - 0.0036462*nl + 1.5266*10^-6*nl^2},
{7/8,-0.21862143,-0.26524 - 0.0030061*nl + 8.8566*10^-7*nl^2},
{7/8,-0.16029522,-0.26647 - 0.0026073*nl + 4.6791*10^-7*nl^2},
{7/8,-0.10959114,-0.26702 - 0.0023744*nl + 2.164*10^-7*nl^2},
{7/8,-0.067468317,-0.26725 - 0.0022519*nl + 8.1547*10^-8*nl^2},
{7/8,-0.034921254,-0.26734 - 0.0021981*nl + 2.1791*10^-8*nl^2},
{7/8,-0.013046736,-0.26737 - 0.0021813*nl + 3.0392*10^-9*nl^2},
{7/8,-0.0021714185,-0.26738 - 0.0021786*nl + 8.4175*10^-11*nl^2},
{7/8,0.0021714185,-0.26738 - 0.0021786*nl + 8.4175*10^-11*nl^2},
{7/8,0.013046736,-0.26737 - 0.0021813*nl + 3.0392*10^-9*nl^2},
{7/8,0.034921254,-0.26734 - 0.0021981*nl + 2.1791*10^-8*nl^2},
{7/8,0.067468317,-0.26725 - 0.0022519*nl + 8.1547*10^-8*nl^2},
{7/8,0.10959114,-0.26702 - 0.0023744*nl + 2.164*10^-7*nl^2},
{7/8,0.16029522,-0.26647 - 0.0026073*nl + 4.6791*10^-7*nl^2},
{7/8,0.21862143,-0.26524 - 0.0030061*nl + 8.8566*10^-7*nl^2},
{7/8,0.28330230,-0.26266 - 0.0036462*nl + 1.5266*10^-6*nl^2},
{7/8,0.35280357,-0.25747 - 0.0046312*nl + 2.4561*10^-6*nl^2},
{7/8,0.42556283,-0.2476 - 0.006109*nl + 3.7536*10^-6*nl^2},
{7/8,0.50000000,-0.22981 - 0.0082908*nl + 5.5195*10^-6*nl^2},
{7/8,0.57443717,-0.19932 - 0.011471*nl + 7.8822*10^-6*nl^2},
{7/8,0.64719643,-0.14944 - 0.016051*nl + 0.000011008*nl^2},
{7/8,0.71669770,-0.071441 - 0.022553*nl + 0.000015114*nl^2},
{7/8,0.78137857,0.044756 - 0.031596*nl + 0.000020467*nl^2},
{7/8,0.83970478,0.20795 - 0.043749*nl + 0.000027355*nl^2},
{7/8,0.89040886,0.42046 - 0.059252*nl + 0.000036015*nl^2},
{7/8,0.93253168,0.66993 - 0.077474*nl + 0.000046453*nl^2},
{7/8,0.96507875,0.91949 - 0.096109*nl + 0.000057952*nl^2},
{7/8,0.98695326,1.1126 - 0.11111*nl + 0.000068402*nl^2},
{7/8,0.99782858,1.2117 - 0.11916*nl + 0.000074779*nl^2},
{71/80,-0.99782858,1.3335 - 0.12772*nl + 0.000076513*nl^2},
{71/80,-0.98695326,1.2065 - 0.1177*nl + 0.000069387*nl^2},
{71/80,-0.96507875,0.96886 - 0.09966*nl + 0.000057969*nl^2},
{71/80,-0.93253168,0.67761 - 0.078269*nl + 0.000045767*nl^2},
{71/80,-0.89040886,0.40175 - 0.058303*nl + 0.000035005*nl^2},
{71/80,-0.83970478,0.17826 - 0.041999*nl + 0.000026294*nl^2},
{71/80,-0.78137857,0.01436 - 0.029647*nl + 0.000019502*nl^2},
{71/80,-0.71669770,-0.097311 - 0.020713*nl + 0.000014304*nl^2},
{71/80,-0.64719643,-0.16896 - 0.014436*nl + 0.000010364*nl^2},
{71/80,-0.57443717,-0.21251 - 0.010099*nl + 7.3926*10^-6*nl^2},
{71/80,-0.50000000,-0.2375 - 0.0071377*nl + 5.1615*10^-6*nl^2},
{71/80,-0.42556283,-0.25085 - 0.0051349*nl + 3.5024*10^-6*nl^2},
{71/80,-0.35280357,-0.25735 - 0.0037951*nl + 2.2881*10^-6*nl^2},
{71/80,-0.28330230,-0.26008 - 0.0029112*nl + 1.4205*10^-6*nl^2},
{71/80,-0.21862143,-0.26097 - 0.0023417*nl + 8.2347*10^-7*nl^2},
{71/80,-0.16029522,-0.26108 - 0.0019889*nl + 4.3483*10^-7*nl^2},
{71/80,-0.10959114,-0.26096 - 0.0017839*nl + 2.0104*10^-7*nl^2},
{71/80,-0.067468317,-0.26084 - 0.0016763*nl + 7.5745*10^-8*nl^2},
{71/80,-0.034921254,-0.26078 - 0.0016291*nl + 2.0239*10^-8*nl^2},
{71/80,-0.013046736,-0.26075 - 0.0016144*nl + 2.8226*10^-9*nl^2},
{71/80,-0.0021714185,-0.26075 - 0.0016121*nl + 7.8178*10^-11*nl^2},
{71/80,0.0021714185,-0.26075 - 0.0016121*nl + 7.8178*10^-11*nl^2},
{71/80,0.013046736,-0.26075 - 0.0016144*nl + 2.8226*10^-9*nl^2},
{71/80,0.034921254,-0.26078 - 0.0016291*nl + 2.0239*10^-8*nl^2},
{71/80,0.067468317,-0.26084 - 0.0016763*nl + 7.5745*10^-8*nl^2},
{71/80,0.10959114,-0.26096 - 0.0017839*nl + 2.0104*10^-7*nl^2},
{71/80,0.16029522,-0.26108 - 0.0019889*nl + 4.3483*10^-7*nl^2},
{71/80,0.21862143,-0.26097 - 0.0023417*nl + 8.2347*10^-7*nl^2},
{71/80,0.28330230,-0.26008 - 0.0029112*nl + 1.4205*10^-6*nl^2},
{71/80,0.35280357,-0.25735 - 0.0037951*nl + 2.2881*10^-6*nl^2},
{71/80,0.42556283,-0.25085 - 0.0051349*nl + 3.5024*10^-6*nl^2},
{71/80,0.50000000,-0.2375 - 0.0071377*nl + 5.1615*10^-6*nl^2},
{71/80,0.57443717,-0.21251 - 0.010099*nl + 7.3926*10^-6*nl^2},
{71/80,0.64719643,-0.16896 - 0.014436*nl + 0.000010364*nl^2},
{71/80,0.71669770,-0.097311 - 0.020713*nl + 0.000014304*nl^2},
{71/80,0.78137857,0.01436 - 0.029647*nl + 0.000019502*nl^2},
{71/80,0.83970478,0.17826 - 0.041999*nl + 0.000026294*nl^2},
{71/80,0.89040886,0.40175 - 0.058303*nl + 0.000035005*nl^2},
{71/80,0.93253168,0.67761 - 0.078269*nl + 0.000045767*nl^2},
{71/80,0.96507875,0.96886 - 0.09966*nl + 0.000057969*nl^2},
{71/80,0.98695326,1.2065 - 0.1177*nl + 0.000069387*nl^2},
{71/80,0.99782858,1.3335 - 0.12772*nl + 0.000076513*nl^2},
{9/10,-0.99782858,1.4708 - 0.13706*nl + 0.000077467*nl^2},
{9/10,-0.98695326,1.3064 - 0.12447*nl + 0.000069507*nl^2},
{9/10,-0.96507875,1.013 - 0.10271*nl + 0.000057101*nl^2},
{9/10,-0.93253168,0.67439 - 0.078248*nl + 0.000044292*nl^2},
{9/10,-0.89040886,0.37261 - 0.056576*nl + 0.000033361*nl^2},
{9/10,-0.83970478,0.14151 - 0.039659*nl + 0.000024754*nl^2},
{9/10,-0.78137857,-0.019362 - 0.027308*nl + 0.000018187*nl^2},
{9/10,-0.71669770,-0.12351 - 0.018639*nl + 0.000013244*nl^2},
{9/10,-0.64719643,-0.18675 - 0.012696*nl + 9.5449*10^-6*nl^2},
{9/10,-0.57443717,-0.22268 - 0.0086753*nl + 6.7805*10^-6*nl^2},
{9/10,-0.50000000,-0.24143 - 0.0059773*nl + 4.7198*10^-6*nl^2},
{9/10,-0.42556283,-0.24997 - 0.004181*nl + 3.1955*10^-6*nl^2},
{9/10,-0.35280357,-0.2529 - 0.0029955*nl + 2.0842*10^-6*nl^2},
{9/10,-0.28330230,-0.25311 - 0.0022224*nl + 1.2924*10^-6*nl^2},
{9/10,-0.21862143,-0.25227 - 0.0017288*nl + 7.486*10^-7*nl^2},
{9/10,-0.16029522,-0.25127 - 0.0014254*nl + 3.9509*10^-7*nl^2},
{9/10,-0.10959114,-0.2505 - 0.0012498*nl + 1.826*10^-7*nl^2},
{9/10,-0.067468317,-0.25002 - 0.001158*nl + 6.8789*10^-8*nl^2},
{9/10,-0.034921254,-0.2498 - 0.0011178*nl + 1.8379*10^-8*nl^2},
{9/10,-0.013046736,-0.24973 - 0.0011053*nl + 2.5632*10^-9*nl^2},
{9/10,-0.0021714185,-0.24972 - 0.0011033*nl + 7.0991*10^-11*nl^2},
{9/10,0.0021714185,-0.24972 - 0.0011033*nl + 7.0991*10^-11*nl^2},
{9/10,0.013046736,-0.24973 - 0.0011053*nl + 2.5632*10^-9*nl^2},
{9/10,0.034921254,-0.2498 - 0.0011178*nl + 1.8379*10^-8*nl^2},
{9/10,0.067468317,-0.25002 - 0.001158*nl + 6.8789*10^-8*nl^2},
{9/10,0.10959114,-0.2505 - 0.0012498*nl + 1.826*10^-7*nl^2},
{9/10,0.16029522,-0.25127 - 0.0014254*nl + 3.9509*10^-7*nl^2},
{9/10,0.21862143,-0.25227 - 0.0017288*nl + 7.486*10^-7*nl^2},
{9/10,0.28330230,-0.25311 - 0.0022224*nl + 1.2924*10^-6*nl^2},
{9/10,0.35280357,-0.2529 - 0.0029955*nl + 2.0842*10^-6*nl^2},
{9/10,0.42556283,-0.24997 - 0.004181*nl + 3.1955*10^-6*nl^2},
{9/10,0.50000000,-0.24143 - 0.0059773*nl + 4.7198*10^-6*nl^2},
{9/10,0.57443717,-0.22268 - 0.0086753*nl + 6.7805*10^-6*nl^2},
{9/10,0.64719643,-0.18675 - 0.012696*nl + 9.5449*10^-6*nl^2},
{9/10,0.71669770,-0.12351 - 0.018639*nl + 0.000013244*nl^2},
{9/10,0.78137857,-0.019362 - 0.027308*nl + 0.000018187*nl^2},
{9/10,0.83970478,0.14151 - 0.039659*nl + 0.000024754*nl^2},
{9/10,0.89040886,0.37261 - 0.056576*nl + 0.000033361*nl^2},
{9/10,0.93253168,0.67439 - 0.078248*nl + 0.000044292*nl^2},
{9/10,0.96507875,1.013 - 0.10271*nl + 0.000057101*nl^2},
{9/10,0.98695326,1.3064 - 0.12447*nl + 0.000069507*nl^2},
{9/10,0.99782858,1.4708 - 0.13706*nl + 0.000077467*nl^2},
{73/80,-0.99782858,1.6261 - 0.14729*nl + 0.000077418*nl^2},
{73/80,-0.98695326,1.411 - 0.13128*nl + 0.000068535*nl^2},
{73/80,-0.96507875,1.0472 - 0.10495*nl + 0.000055152*nl^2},
{73/80,-0.93253168,0.6559 - 0.077124*nl + 0.000041896*nl^2},
{73/80,-0.89040886,0.3307 - 0.053897*nl + 0.000031011*nl^2},
{73/80,-0.83970478,0.097191 - 0.036651*nl + 0.0000227*nl^2},
{73/80,-0.78137857,-0.055827 - 0.024556*nl + 0.000016509*nl^2},
{73/80,-0.71669770,-0.14898 - 0.016337*nl + 0.000011931*nl^2},
{73/80,-0.64719643,-0.20163 - 0.010849*nl + 8.5497*10^-6*nl^2},
{73/80,-0.57443717,-0.22872 - 0.007218*nl + 6.0481*10^-6*nl^2},
{73/80,-0.50000000,-0.24061 - 0.004828*nl + 4.1968*10^-6*nl^2},
{73/80,-0.42556283,-0.24407 - 0.0032636*nl + 2.8349*10^-6*nl^2},
{73/80,-0.35280357,-0.24338 - 0.0022467*nl + 1.8459*10^-6*nl^2},
{73/80,-0.28330230,-0.24108 - 0.0015921*nl + 1.1433*10^-6*nl^2},
{73/80,-0.21862143,-0.23856 - 0.0011788*nl + 6.6166*10^-7*nl^2},
{73/80,-0.16029522,-0.2365 - 0.00092683*nl + 3.4902*10^-7*nl^2},
{73/80,-0.10959114,-0.2351 - 0.00078192*nl + 1.6126*10^-7*nl^2},
{73/80,-0.067468317,-0.23429 - 0.00070637*nl + 6.0739*10^-8*nl^2},
{73/80,-0.034921254,-0.23392 - 0.00067337*nl + 1.6227*10^-8*nl^2},
{73/80,-0.013046736,-0.23381 - 0.00066308*nl + 2.263*10^-9*nl^2},
{73/80,-0.0021714185,-0.23379 - 0.00066146*nl + 6.2676*10^-11*nl^2},
{73/80,0.0021714185,-0.23379 - 0.00066146*nl + 6.2676*10^-11*nl^2},
{73/80,0.013046736,-0.23381 - 0.00066308*nl + 2.263*10^-9*nl^2},
{73/80,0.034921254,-0.23392 - 0.00067337*nl + 1.6227*10^-8*nl^2},
{73/80,0.067468317,-0.23429 - 0.00070637*nl + 6.0739*10^-8*nl^2},
{73/80,0.10959114,-0.2351 - 0.00078192*nl + 1.6126*10^-7*nl^2},
{73/80,0.16029522,-0.2365 - 0.00092683*nl + 3.4902*10^-7*nl^2},
{73/80,0.21862143,-0.23856 - 0.0011788*nl + 6.6166*10^-7*nl^2},
{73/80,0.28330230,-0.24108 - 0.0015921*nl + 1.1433*10^-6*nl^2},
{73/80,0.35280357,-0.24338 - 0.0022467*nl + 1.8459*10^-6*nl^2},
{73/80,0.42556283,-0.24407 - 0.0032636*nl + 2.8349*10^-6*nl^2},
{73/80,0.50000000,-0.24061 - 0.004828*nl + 4.1968*10^-6*nl^2},
{73/80,0.57443717,-0.22872 - 0.007218*nl + 6.0481*10^-6*nl^2},
{73/80,0.64719643,-0.20163 - 0.010849*nl + 8.5497*10^-6*nl^2},
{73/80,0.71669770,-0.14898 - 0.016337*nl + 0.000011931*nl^2},
{73/80,0.78137857,-0.055827 - 0.024556*nl + 0.000016509*nl^2},
{73/80,0.83970478,0.097191 - 0.036651*nl + 0.0000227*nl^2},
{73/80,0.89040886,0.3307 - 0.053897*nl + 0.000031011*nl^2},
{73/80,0.93253168,0.6559 - 0.077124*nl + 0.000041896*nl^2},
{73/80,0.96507875,1.0472 - 0.10495*nl + 0.000055152*nl^2},
{73/80,0.98695326,1.411 - 0.13128*nl + 0.000068535*nl^2},
{73/80,0.99782858,1.6261 - 0.14729*nl + 0.000077418*nl^2},
{37/40,-0.99782858,1.8031 - 0.15853*nl + 0.000076082*nl^2},
{37/40,-0.98695326,1.5168 - 0.13788*nl + 0.000066179*nl^2},
{37/40,-0.96507875,1.0642 - 0.1059*nl + 0.000051895*nl^2},
{37/40,-0.93253168,0.61634 - 0.07452*nl + 0.000038449*nl^2},
{37/40,-0.89040886,0.27356 - 0.050067*nl + 0.000027893*nl^2},
{37/40,-0.83970478,0.045328 - 0.032901*nl + 0.000020113*nl^2},
{37/40,-0.78137857,-0.093777 - 0.021383*nl + 0.000014466*nl^2},
{37/40,-0.71669770,-0.17205 - 0.013824*nl + 0.00001037*nl^2},
{37/40,-0.64719643,-0.21194 - 0.0089205*nl + 7.3874*10^-6*nl^2},
{37/40,-0.57443717,-0.22914 - 0.0057534*nl + 5.203*10^-6*nl^2},
{37/40,-0.50000000,-0.23377 - 0.0037126*nl + 3.5988*10^-6*nl^2},
{37/40,-0.42556283,-0.23211 - 0.0024022*nl + 2.4251*10^-6*nl^2},
{37/40,-0.35280357,-0.22789 - 0.001565*nl + 1.5764*10^-6*nl^2},
{37/40,-0.28330230,-0.22323 - 0.0010345*nl + 9.7518*10^-7*nl^2},
{37/40,-0.21862143,-0.21918 - 0.00070381*nl + 5.6391*10^-7*nl^2},
{37/40,-0.16029522,-0.21617 - 0.00050428*nl + 2.9729*10^-7*nl^2},
{37/40,-0.10959114,-0.21421 - 0.00039038*nl + 1.3732*10^-7*nl^2},
{37/40,-0.067468317,-0.21311 - 0.00033126*nl + 5.1711*10^-8*nl^2},
{37/40,-0.034921254,-0.21262 - 0.0003055*nl + 1.3814*10^-8*nl^2},
{37/40,-0.013046736,-0.21246 - 0.00029747*nl + 1.9264*10^-9*nl^2},
{37/40,-0.0021714185,-0.21243 - 0.00029621*nl + 5.3355*10^-11*nl^2},
{37/40,0.0021714185,-0.21243 - 0.00029621*nl + 5.3355*10^-11*nl^2},
{37/40,0.013046736,-0.21246 - 0.00029747*nl + 1.9264*10^-9*nl^2},
{37/40,0.034921254,-0.21262 - 0.0003055*nl + 1.3814*10^-8*nl^2},
{37/40,0.067468317,-0.21311 - 0.00033126*nl + 5.1711*10^-8*nl^2},
{37/40,0.10959114,-0.21421 - 0.00039038*nl + 1.3732*10^-7*nl^2},
{37/40,0.16029522,-0.21617 - 0.00050428*nl + 2.9729*10^-7*nl^2},
{37/40,0.21862143,-0.21918 - 0.00070381*nl + 5.6391*10^-7*nl^2},
{37/40,0.28330230,-0.22323 - 0.0010345*nl + 9.7518*10^-7*nl^2},
{37/40,0.35280357,-0.22789 - 0.001565*nl + 1.5764*10^-6*nl^2},
{37/40,0.42556283,-0.23211 - 0.0024022*nl + 2.4251*10^-6*nl^2},
{37/40,0.50000000,-0.23377 - 0.0037126*nl + 3.5988*10^-6*nl^2},
{37/40,0.57443717,-0.22914 - 0.0057534*nl + 5.203*10^-6*nl^2},
{37/40,0.64719643,-0.21194 - 0.0089205*nl + 7.3874*10^-6*nl^2},
{37/40,0.71669770,-0.17205 - 0.013824*nl + 0.00001037*nl^2},
{37/40,0.78137857,-0.093777 - 0.021383*nl + 0.000014466*nl^2},
{37/40,0.83970478,0.045328 - 0.032901*nl + 0.000020113*nl^2},
{37/40,0.89040886,0.27356 - 0.050067*nl + 0.000027893*nl^2},
{37/40,0.93253168,0.61634 - 0.07452*nl + 0.000038449*nl^2},
{37/40,0.96507875,1.0642 - 0.1059*nl + 0.000051895*nl^2},
{37/40,0.98695326,1.5168 - 0.13788*nl + 0.000066179*nl^2},
{37/40,0.99782858,1.8031 - 0.15853*nl + 0.000076082*nl^2},
{15/16,-0.99782858,2.0061 - 0.17096*nl + 0.000073083*nl^2},
{15/16,-0.98695326,1.6171 - 0.14377*nl + 0.000062071*nl^2},
{15/16,-0.96507875,1.0522 - 0.10481*nl + 0.000047072*nl^2},
{15/16,-0.93253168,0.54825 - 0.069931*nl + 0.000033828*nl^2},
{15/16,-0.89040886,0.19912 - 0.044862*nl + 0.000023976*nl^2},
{15/16,-0.83970478,-0.012945 - 0.028349*nl + 0.000017*nl^2},
{15/16,-0.78137857,-0.13079 - 0.017799*nl + 0.00001208*nl^2},
{15/16,-0.71669770,-0.19007 - 0.011137*nl + 8.5852*10^-6*nl^2},
{15/16,-0.64719643,-0.21528 - 0.0069492*nl + 6.0778*10^-6*nl^2},
{15/16,-0.57443717,-0.22191 - 0.0043163*nl + 4.2612*10^-6*nl^2},
{15/16,-0.50000000,-0.21927 - 0.0026603*nl + 2.9375*10^-6*nl^2},
{15/16,-0.42556283,-0.21275 - 0.0016204*nl + 1.9748*10^-6*nl^2},
{15/16,-0.35280357,-0.20537 - 0.0009698*nl + 1.2814*10^-6*nl^2},
{15/16,-0.28330230,-0.19868 - 0.00056528*nl + 7.917*10^-7*nl^2},
{15/16,-0.21862143,-0.19337 - 0.00031734*nl + 4.5742*10^-7*nl^2},
{15/16,-0.16029522,-0.1896 - 0.00016972*nl + 2.4102*10^-7*nl^2},
{15/16,-0.10959114,-0.18721 - 0.000086266*nl + 1.1129*10^-7*nl^2},
{15/16,-0.067468317,-0.18589 - 0.000043216*nl + 4.1902*10^-8*nl^2},
{15/16,-0.034921254,-0.1853 - 0.00002452*nl + 1.1193*10^-8*nl^2},
{15/16,-0.013046736,-0.18511 - 0.000018701*nl + 1.5608*10^-9*nl^2},
{15/16,-0.0021714185,-0.18508 - 0.000017787*nl + 4.323*10^-11*nl^2},
{15/16,0.0021714185,-0.18508 - 0.000017787*nl + 4.323*10^-11*nl^2},
{15/16,0.013046736,-0.18511 - 0.000018701*nl + 1.5608*10^-9*nl^2},
{15/16,0.034921254,-0.1853 - 0.00002452*nl + 1.1193*10^-8*nl^2},
{15/16,0.067468317,-0.18589 - 0.000043216*nl + 4.1902*10^-8*nl^2},
{15/16,0.10959114,-0.18721 - 0.000086266*nl + 1.1129*10^-7*nl^2},
{15/16,0.16029522,-0.1896 - 0.00016972*nl + 2.4102*10^-7*nl^2},
{15/16,0.21862143,-0.19337 - 0.00031734*nl + 4.5742*10^-7*nl^2},
{15/16,0.28330230,-0.19868 - 0.00056528*nl + 7.917*10^-7*nl^2},
{15/16,0.35280357,-0.20537 - 0.0009698*nl + 1.2814*10^-6*nl^2},
{15/16,0.42556283,-0.21275 - 0.0016204*nl + 1.9748*10^-6*nl^2},
{15/16,0.50000000,-0.21927 - 0.0026603*nl + 2.9375*10^-6*nl^2},
{15/16,0.57443717,-0.22191 - 0.0043163*nl + 4.2612*10^-6*nl^2},
{15/16,0.64719643,-0.21528 - 0.0069492*nl + 6.0778*10^-6*nl^2},
{15/16,0.71669770,-0.19007 - 0.011137*nl + 8.5852*10^-6*nl^2},
{15/16,0.78137857,-0.13079 - 0.017799*nl + 0.00001208*nl^2},
{15/16,0.83970478,-0.012945 - 0.028349*nl + 0.000017*nl^2},
{15/16,0.89040886,0.19912 - 0.044862*nl + 0.000023976*nl^2},
{15/16,0.93253168,0.54825 - 0.069931*nl + 0.000033828*nl^2},
{15/16,0.96507875,1.0522 - 0.10481*nl + 0.000047072*nl^2},
{15/16,0.98695326,1.6171 - 0.14377*nl + 0.000062071*nl^2},
{15/16,0.99782858,2.0061 - 0.17096*nl + 0.000073083*nl^2},
{19/20,-0.99782858,2.2407 - 0.18474*nl + 0.000067906*nl^2},
{19/20,-0.98695326,1.6965 - 0.14794*nl + 0.000055729*nl^2},
{19/20,-0.96507875,0.99212 - 0.1005*nl + 0.000040406*nl^2},
{19/20,-0.93253168,0.44254 - 0.062696*nl + 0.000027954*nl^2},
{19/20,-0.89040886,0.10692 - 0.038053*nl + 0.000019277*nl^2},
{19/20,-0.83970478,-0.074135 - 0.022971*nl + 0.000013411*nl^2},
{19/20,-0.78137857,-0.16235 - 0.013853*nl + 9.4059*10^-6*nl^2},
{19/20,-0.71669770,-0.1988 - 0.0083392*nl + 6.6231*10^-6*nl^2},
{19/20,-0.64719643,-0.20807 - 0.0049942*nl + 4.658*10^-6*nl^2},
{19/20,-0.57443717,-0.20419 - 0.0029557*nl + 3.2503*10^-6*nl^2},
{19/20,-0.50000000,-0.19489 - 0.0017097*nl + 2.233*10^-6*nl^2},
{19/20,-0.42556283,-0.18428 - 0.00094842*nl + 1.4974*10^-6*nl^2},
{19/20,-0.35280357,-0.17445 - 0.00048464*nl + 9.6988*10^-7*nl^2},
{19/20,-0.28330230,-0.16635 - 0.00020353*nl + 5.9849*10^-7*nl^2},
{19/20,-0.21862143,-0.16023 - 0.000035163*nl + 3.4549*10^-7*nl^2},
{19/20,-0.16029522,-0.15602 + 0.000063164*nl + 1.8194*10^-7*nl^2},
{19/20,-0.10959114,-0.15339 + 0.00011796*nl + 8.3981*10^-8*nl^2},
{19/20,-0.067468317,-0.15195 + 0.00014597*nl + 3.1615*10^-8*nl^2},
{19/20,-0.034921254,-0.15131 + 0.00015807*nl + 8.4442*10^-9*nl^2},
{19/20,-0.013046736,-0.15111 + 0.00016183*nl + 1.1775*10^-9*nl^2},
{19/20,-0.0021714185,-0.15107 + 0.00016242*nl + 3.2613*10^-11*nl^2},
{19/20,0.0021714185,-0.15107 + 0.00016242*nl + 3.2613*10^-11*nl^2},
{19/20,0.013046736,-0.15111 + 0.00016183*nl + 1.1775*10^-9*nl^2},
{19/20,0.034921254,-0.15131 + 0.00015807*nl + 8.4442*10^-9*nl^2},
{19/20,0.067468317,-0.15195 + 0.00014597*nl + 3.1615*10^-8*nl^2},
{19/20,0.10959114,-0.15339 + 0.00011796*nl + 8.3981*10^-8*nl^2},
{19/20,0.16029522,-0.15602 + 0.000063164*nl + 1.8194*10^-7*nl^2},
{19/20,0.21862143,-0.16023 - 0.000035163*nl + 3.4549*10^-7*nl^2},
{19/20,0.28330230,-0.16635 - 0.00020353*nl + 5.9849*10^-7*nl^2},
{19/20,0.35280357,-0.17445 - 0.00048464*nl + 9.6988*10^-7*nl^2},
{19/20,0.42556283,-0.18428 - 0.00094842*nl + 1.4974*10^-6*nl^2},
{19/20,0.50000000,-0.19489 - 0.0017097*nl + 2.233*10^-6*nl^2},
{19/20,0.57443717,-0.20419 - 0.0029557*nl + 3.2503*10^-6*nl^2},
{19/20,0.64719643,-0.20807 - 0.0049942*nl + 4.658*10^-6*nl^2},
{19/20,0.71669770,-0.1988 - 0.0083392*nl + 6.6231*10^-6*nl^2},
{19/20,0.78137857,-0.16235 - 0.013853*nl + 9.4059*10^-6*nl^2},
{19/20,0.83970478,-0.074135 - 0.022971*nl + 0.000013411*nl^2},
{19/20,0.89040886,0.10692 - 0.038053*nl + 0.000019277*nl^2},
{19/20,0.93253168,0.44254 - 0.062696*nl + 0.000027954*nl^2},
{19/20,0.96507875,0.99212 - 0.1005*nl + 0.000040406*nl^2},
{19/20,0.98695326,1.6965 - 0.14794*nl + 0.000055729*nl^2},
{19/20,0.99782858,2.2407 - 0.18474*nl + 0.000067906*nl^2},
{77/80,-0.99782858,2.5122 - 0.19991*nl + 0.000059798*nl^2},
{77/80,-0.98695326,1.7198 - 0.14818*nl + 0.000046517*nl^2},
{77/80,-0.96507875,0.8526 - 0.090969*nl + 0.000031651*nl^2},
{77/80,-0.93253168,0.29057 - 0.05198*nl + 0.000020853*nl^2},
{77/80,-0.89040886,0.0014619 - 0.02946*nl + 0.000013918*nl^2},
{77/80,-0.83970478,-0.12961 - 0.016826*nl + 9.4776*10^-6*nl^2},
{77/80,-0.78137857,-0.17986 - 0.009664*nl + 6.5518*10^-6*nl^2},
{77/80,-0.71669770,-0.19103 - 0.005545*nl + 4.568*10^-6*nl^2},
{77/80,-0.64719643,-0.1847 - 0.0031492*nl + 3.1905*10^-6*nl^2},
{77/80,-0.57443717,-0.17173 - 0.0017433*nl + 2.2154*10^-6*nl^2},
{77/80,-0.50000000,-0.15744 - 0.0009147*nl + 1.5166*10^-6*nl^2},
{77/80,-0.42556283,-0.1443 - 0.0004267*nl + 1.0144*10^-6*nl^2},
{77/80,-0.35280357,-0.13334 - 0.00014037*nl + 6.5582*10^-7*nl^2},
{77/80,-0.28330230,-0.12482 + 0.000026673*nl + 4.0417*10^-7*nl^2},
{77/80,-0.21862143,-0.11863 + 0.00012311*nl + 2.3311*10^-7*nl^2},
{77/80,-0.16029522,-0.11445 + 0.00017762*nl + 1.2269*10^-7*nl^2},
{77/80,-0.10959114,-0.11189 + 0.00020725*nl + 5.6613*10^-8*nl^2},
{77/80,-0.067468317,-0.11049 + 0.00022214*nl + 2.1308*10^-8*nl^2},
{77/80,-0.034921254,-0.10987 + 0.00022851*nl + 5.6909*10^-9*nl^2},
{77/80,-0.013046736,-0.10968 + 0.00023048*nl + 7.9356*10^-10*nl^2},
{77/80,-0.0021714185,-0.10965 + 0.00023079*nl + 2.1979*10^-11*nl^2},
{77/80,0.0021714185,-0.10965 + 0.00023079*nl + 2.1979*10^-11*nl^2},
{77/80,0.013046736,-0.10968 + 0.00023048*nl + 7.9356*10^-10*nl^2},
{77/80,0.034921254,-0.10987 + 0.00022851*nl + 5.6909*10^-9*nl^2},
{77/80,0.067468317,-0.11049 + 0.00022214*nl + 2.1308*10^-8*nl^2},
{77/80,0.10959114,-0.11189 + 0.00020725*nl + 5.6613*10^-8*nl^2},
{77/80,0.16029522,-0.11445 + 0.00017762*nl + 1.2269*10^-7*nl^2},
{77/80,0.21862143,-0.11863 + 0.00012311*nl + 2.3311*10^-7*nl^2},
{77/80,0.28330230,-0.12482 + 0.000026673*nl + 4.0417*10^-7*nl^2},
{77/80,0.35280357,-0.13334 - 0.00014037*nl + 6.5582*10^-7*nl^2},
{77/80,0.42556283,-0.1443 - 0.0004267*nl + 1.0144*10^-6*nl^2},
{77/80,0.50000000,-0.15744 - 0.0009147*nl + 1.5166*10^-6*nl^2},
{77/80,0.57443717,-0.17173 - 0.0017433*nl + 2.2154*10^-6*nl^2},
{77/80,0.64719643,-0.1847 - 0.0031492*nl + 3.1905*10^-6*nl^2},
{77/80,0.71669770,-0.19103 - 0.005545*nl + 4.568*10^-6*nl^2},
{77/80,0.78137857,-0.17986 - 0.009664*nl + 6.5518*10^-6*nl^2},
{77/80,0.83970478,-0.12961 - 0.016826*nl + 9.4776*10^-6*nl^2},
{77/80,0.89040886,0.0014619 - 0.02946*nl + 0.000013918*nl^2},
{77/80,0.93253168,0.29057 - 0.05198*nl + 0.000020853*nl^2},
{77/80,0.96507875,0.8526 - 0.090969*nl + 0.000031651*nl^2},
{77/80,0.98695326,1.7198 - 0.14818*nl + 0.000046517*nl^2},
{77/80,0.99782858,2.5122 - 0.19991*nl + 0.000059798*nl^2},
{39/40,-0.99782858,2.8152 - 0.21574*nl + 0.000047546*nl^2},
{39/40,-0.98695326,1.5958 - 0.13901*nl + 0.000033621*nl^2},
{39/40,-0.96507875,0.58554 - 0.072869*nl + 0.000020761*nl^2},
{39/40,-0.93253168,0.094283 - 0.036878*nl + 0.000012818*nl^2},
{39/40,-0.89040886,-0.09764 - 0.019126*nl + 8.2231*10^-6*nl^2},
{39/40,-0.83970478,-0.15841 - 0.010186*nl + 5.4635*10^-6*nl^2},
{39/40,-0.78137857,-0.16594 - 0.0055*nl + 3.7175*10^-6*nl^2},
{39/40,-0.71669770,-0.15358 - 0.0029678*nl + 2.5645*10^-6*nl^2},
{39/40,-0.64719643,-0.13551 - 0.0015721*nl + 1.7781*10^-6*nl^2},
{39/40,-0.57443717,-0.11757 - 0.00079352*nl + 1.2283*10^-6*nl^2},
{39/40,-0.50000000,-0.10194 - 0.00035771*nl + 8.378*10^-7*nl^2},
{39/40,-0.42556283,-0.089239 - 0.00011497*nl + 5.589*10^-7*nl^2},
{39/40,-0.35280357,-0.079417 + 0.000018825*nl + 3.6067*10^-7*nl^2},
{39/40,-0.28330230,-0.072151 + 0.000091607*nl + 2.2198*10^-7*nl^2},
{39/40,-0.21862143,-0.06704 + 0.00013058*nl + 1.2792*10^-7*nl^2},
{39/40,-0.16029522,-0.063668 + 0.00015105*nl + 6.7287*10^-8*nl^2},
{39/40,-0.10959114,-0.061623 + 0.00016149*nl + 3.1038*10^-8*nl^2},
{39/40,-0.067468317,-0.060522 + 0.00016651*nl + 1.168*10^-8*nl^2},
{39/40,-0.034921254,-0.060033 + 0.0001686*nl + 3.1191*10^-9*nl^2},
{39/40,-0.013046736,-0.05988 + 0.00016924*nl + 4.3494*10^-10*nl^2},
{39/40,-0.0021714185,-0.059856 + 0.00016934*nl + 1.2046*10^-11*nl^2},
{39/40,0.0021714185,-0.059856 + 0.00016934*nl + 1.2046*10^-11*nl^2},
{39/40,0.013046736,-0.05988 + 0.00016924*nl + 4.3494*10^-10*nl^2},
{39/40,0.034921254,-0.060033 + 0.0001686*nl + 3.1191*10^-9*nl^2},
{39/40,0.067468317,-0.060522 + 0.00016651*nl + 1.168*10^-8*nl^2},
{39/40,0.10959114,-0.061623 + 0.00016149*nl + 3.1038*10^-8*nl^2},
{39/40,0.16029522,-0.063668 + 0.00015105*nl + 6.7287*10^-8*nl^2},
{39/40,0.21862143,-0.06704 + 0.00013058*nl + 1.2792*10^-7*nl^2},
{39/40,0.28330230,-0.072151 + 0.000091607*nl + 2.2198*10^-7*nl^2},
{39/40,0.35280357,-0.079417 + 0.000018825*nl + 3.6067*10^-7*nl^2},
{39/40,0.42556283,-0.089239 - 0.00011497*nl + 5.589*10^-7*nl^2},
{39/40,0.50000000,-0.10194 - 0.00035771*nl + 8.378*10^-7*nl^2},
{39/40,0.57443717,-0.11757 - 0.00079352*nl + 1.2283*10^-6*nl^2},
{39/40,0.64719643,-0.13551 - 0.0015721*nl + 1.7781*10^-6*nl^2},
{39/40,0.71669770,-0.15358 - 0.0029678*nl + 2.5645*10^-6*nl^2},
{39/40,0.78137857,-0.16594 - 0.0055*nl + 3.7175*10^-6*nl^2},
{39/40,0.83970478,-0.15841 - 0.010186*nl + 5.4635*10^-6*nl^2},
{39/40,0.89040886,-0.09764 - 0.019126*nl + 8.2231*10^-6*nl^2},
{39/40,0.93253168,0.094283 - 0.036878*nl + 0.000012818*nl^2},
{39/40,0.96507875,0.58554 - 0.072869*nl + 0.000020761*nl^2},
{39/40,0.98695326,1.5958 - 0.13901*nl + 0.000033621*nl^2},
{39/40,0.99782858,2.8152 - 0.21574*nl + 0.000047546*nl^2},
{79/80,-0.99782858,3.0335 - 0.22479*nl + 0.000028807*nl^2},
{79/80,-0.98695326,1.056 - 0.1039*nl + 0.000016348*nl^2},
{79/80,-0.96507875,0.15771 - 0.040946*nl + 8.5381*10^-6*nl^2},
{79/80,-0.93253168,-0.081029 - 0.017269*nl + 4.813*10^-6*nl^2},
{79/80,-0.89040886,-0.11852 - 0.0079597*nl + 2.9397*10^-6*nl^2},
{79/80,-0.83970478,-0.10428 - 0.0039124*nl + 1.8985*10^-6*nl^2},
{79/80,-0.78137857,-0.080605 - 0.0020039*nl + 1.2693*10^-6*nl^2},
{79/80,-0.71669770,-0.059009 - 0.001055*nl + 8.6572*10^-7*nl^2},
{79/80,-0.64719643,-0.041975 - 0.00056785*nl + 5.9564*10^-7*nl^2},
{79/80,-0.57443717,-0.029292 - 0.0003134*nl + 4.0927*10^-7*nl^2},
{79/80,-0.50000000,-0.020113 - 0.00018008*nl + 2.781*10^-7*nl^2},
{79/80,-0.42556283,-0.013592 - 0.00011102*nl + 1.8502*10^-7*nl^2},
{79/80,-0.35280357,-0.009036 - 0.000076111*nl + 1.1917*10^-7*nl^2},
{79/80,-0.28330230,-0.0059141 - 0.000059067*nl + 7.3247*10^-8*nl^2},
{79/80,-0.21862143,-0.0038377 - 0.000051107*nl + 4.2171*10^-8*nl^2},
{79/80,-0.16029522,-0.0025204 - 0.000047564*nl + 2.217*10^-8*nl^2},
{79/80,-0.10959114,-0.0017416 - 0.000046053*nl + 1.0223*10^-8*nl^2},
{79/80,-0.067468317,-0.0013285 - 0.000045434*nl + 3.8462*10^-9*nl^2},
{79/80,-0.034921254,-0.0011465 - 0.000045202*nl + 1.0271*10^-9*nl^2},
{79/80,-0.013046736,-0.0010895 - 0.000045135*nl + 1.4321*10^-10*nl^2},
{79/80,-0.0021714185,-0.0010806 - 0.000045124*nl + 3.9663*10^-12*nl^2},
{79/80,0.0021714185,-0.0010806 - 0.000045124*nl + 3.9663*10^-12*nl^2},
{79/80,0.013046736,-0.0010895 - 0.000045135*nl + 1.4321*10^-10*nl^2},
{79/80,0.034921254,-0.0011465 - 0.000045202*nl + 1.0271*10^-9*nl^2},
{79/80,0.067468317,-0.0013285 - 0.000045434*nl + 3.8462*10^-9*nl^2},
{79/80,0.10959114,-0.0017416 - 0.000046053*nl + 1.0223*10^-8*nl^2},
{79/80,0.16029522,-0.0025204 - 0.000047564*nl + 2.217*10^-8*nl^2},
{79/80,0.21862143,-0.0038377 - 0.000051107*nl + 4.2171*10^-8*nl^2},
{79/80,0.28330230,-0.0059141 - 0.000059067*nl + 7.3247*10^-8*nl^2},
{79/80,0.35280357,-0.009036 - 0.000076111*nl + 1.1917*10^-7*nl^2},
{79/80,0.42556283,-0.013592 - 0.00011102*nl + 1.8502*10^-7*nl^2},
{79/80,0.50000000,-0.020113 - 0.00018008*nl + 2.781*10^-7*nl^2},
{79/80,0.57443717,-0.029292 - 0.0003134*nl + 4.0927*10^-7*nl^2},
{79/80,0.64719643,-0.041975 - 0.00056785*nl + 5.9564*10^-7*nl^2},
{79/80,0.71669770,-0.059009 - 0.001055*nl + 8.6572*10^-7*nl^2},
{79/80,0.78137857,-0.080605 - 0.0020039*nl + 1.2693*10^-6*nl^2},
{79/80,0.83970478,-0.10428 - 0.0039124*nl + 1.8985*10^-6*nl^2},
{79/80,0.89040886,-0.11852 - 0.0079597*nl + 2.9397*10^-6*nl^2},
{79/80,0.93253168,-0.081029 - 0.017269*nl + 4.813*10^-6*nl^2},
{79/80,0.96507875,0.15771 - 0.040946*nl + 8.5381*10^-6*nl^2},
{79/80,0.98695326,1.056 - 0.1039*nl + 0.000016348*nl^2},
{79/80,0.99782858,3.0335 - 0.22479*nl + 0.000028807*nl^2},
{999/1000,-0.99782858,0.61626 - 0.069708*nl + 1.5418*10^-6*nl^2},
{999/1000,-0.98695326,0.18057 - 0.0080089*nl + 3.425*10^-7*nl^2},
{999/1000,-0.96507875,0.22085 - 0.0029402*nl + 1.2949*10^-7*nl^2},
{999/1000,-0.93253168,0.20591 - 0.0018257*nl + 6.45*10^-8*nl^2},
{999/1000,-0.89040886,0.17681 - 0.0013389*nl + 3.7218*10^-8*nl^2},
{999/1000,-0.83970478,0.14793 - 0.0010405*nl + 2.332*10^-8*nl^2},
{999/1000,-0.78137857,0.12283 - 0.00083047*nl + 1.5315*10^-8*nl^2},
{999/1000,-0.71669770,0.10212 - 0.00067475*nl + 1.0328*10^-8*nl^2},
{999/1000,-0.64719643,0.085509 - 0.0005573*nl + 7.0531*10^-9*nl^2},
{999/1000,-0.57443717,0.072462 - 0.00046839*nl + 4.8215*10^-9*nl^2},
{999/1000,-0.50000000,0.062388 - 0.00040139*nl + 3.2644*10^-9*nl^2},
{999/1000,-0.42556283,0.054763 - 0.00035149*nl + 2.1663*10^-9*nl^2},
{999/1000,-0.35280357,0.049124 - 0.00031501*nl + 1.3928*10^-9*nl^2},
{999/1000,-0.28330230,0.045074 - 0.00028901*nl + 8.5501*10^-10*nl^2},
{999/1000,-0.21862143,0.042282 - 0.00027117*nl + 4.9184*10^-10*nl^2},
{999/1000,-0.16029522,0.040463 - 0.0002596*nl + 2.5843*10^-10*nl^2},
{999/1000,-0.10959114,0.039369 - 0.00025265*nl + 1.1912*10^-10*nl^2},
{999/1000,-0.067468317,0.038783 - 0.00024893*nl + 4.4812*10^-11*nl^2},
{999/1000,-0.034921254,0.038523 - 0.00024729*nl + 1.1965*10^-11*nl^2},
{999/1000,-0.013046736,0.038441 - 0.00024677*nl + 1.6684*10^-12*nl^2},
{999/1000,-0.0021714185,0.038429 - 0.00024669*nl + 4.6206*10^-14*nl^2},
{999/1000,0.0021714185,0.038429 - 0.00024669*nl + 4.6206*10^-14*nl^2},
{999/1000,0.013046736,0.038441 - 0.00024677*nl + 1.6684*10^-12*nl^2},
{999/1000,0.034921254,0.038523 - 0.00024729*nl + 1.1965*10^-11*nl^2},
{999/1000,0.067468317,0.038783 - 0.00024893*nl + 4.4812*10^-11*nl^2},
{999/1000,0.10959114,0.039369 - 0.00025265*nl + 1.1912*10^-10*nl^2},
{999/1000,0.16029522,0.040463 - 0.0002596*nl + 2.5843*10^-10*nl^2},
{999/1000,0.21862143,0.042282 - 0.00027117*nl + 4.9184*10^-10*nl^2},
{999/1000,0.28330230,0.045074 - 0.00028901*nl + 8.5501*10^-10*nl^2},
{999/1000,0.35280357,0.049124 - 0.00031501*nl + 1.3928*10^-9*nl^2},
{999/1000,0.42556283,0.054763 - 0.00035149*nl + 2.1663*10^-9*nl^2},
{999/1000,0.50000000,0.062388 - 0.00040139*nl + 3.2644*10^-9*nl^2},
{999/1000,0.57443717,0.072462 - 0.00046839*nl + 4.8215*10^-9*nl^2},
{999/1000,0.64719643,0.085509 - 0.0005573*nl + 7.0531*10^-9*nl^2},
{999/1000,0.71669770,0.10212 - 0.00067475*nl + 1.0328*10^-8*nl^2},
{999/1000,0.78137857,0.12283 - 0.00083047*nl + 1.5315*10^-8*nl^2},
{999/1000,0.83970478,0.14793 - 0.0010405*nl + 2.332*10^-8*nl^2},
{999/1000,0.89040886,0.17681 - 0.0013389*nl + 3.7218*10^-8*nl^2},
{999/1000,0.93253168,0.20591 - 0.0018257*nl + 6.45*10^-8*nl^2},
{999/1000,0.96507875,0.22085 - 0.0029402*nl + 1.2949*10^-7*nl^2},
{999/1000,0.98695326,0.18057 - 0.0080089*nl + 3.425*10^-7*nl^2},
{999/1000,0.99782858,0.61626 - 0.069708*nl + 1.5418*10^-6*nl^2}};


==> NumericFiniteRemainderQQ.m <==
(*

  Finite remainder of the renormalized two-loop vitual amplitude for
 
  q qbar -> Q Qbar

  Result from

  "Virtual amplitudes and threshold behaviour of
   hadronic top-quark pair-production cross sections"

  by P. Baernreuther, M. Czakon and P. Fiedler

  Normalization as in Eq. (3.6)

  Aq(beta, cos(theta)) = beta*(1-beta^2)/(576*Pi) 2*Re < Mq0 | Mq2 >

  The entries are

  {beta, cos(theta), Aq(beta, cos(theta))}

*)

NumericFiniteRemainderQQ = {
{1/80,-0.99782858,-3.1693 + 0.080416*nl - 0.00024044*nl^2},
{1/80,-0.98695326,-3.1693 + 0.080416*nl - 0.00024044*nl^2},
{1/80,-0.96507875,-3.1693 + 0.080416*nl - 0.00024044*nl^2},
{1/80,-0.93253168,-3.1693 + 0.080415*nl - 0.00024044*nl^2},
{1/80,-0.89040886,-3.1693 + 0.080414*nl - 0.00024044*nl^2},
{1/80,-0.83970478,-3.1693 + 0.080413*nl - 0.00024044*nl^2},
{1/80,-0.78137857,-3.1693 + 0.080412*nl - 0.00024043*nl^2},
{1/80,-0.71669770,-3.1692 + 0.080411*nl - 0.00024043*nl^2},
{1/80,-0.64719643,-3.1692 + 0.08041*nl - 0.00024043*nl^2},
{1/80,-0.57443717,-3.1692 + 0.080409*nl - 0.00024043*nl^2},
{1/80,-0.50000000,-3.1692 + 0.080409*nl - 0.00024043*nl^2},
{1/80,-0.42556283,-3.1692 + 0.080408*nl - 0.00024043*nl^2},
{1/80,-0.35280357,-3.1692 + 0.080407*nl - 0.00024042*nl^2},
{1/80,-0.28330230,-3.1692 + 0.080406*nl - 0.00024042*nl^2},
{1/80,-0.21862143,-3.1692 + 0.080406*nl - 0.00024042*nl^2},
{1/80,-0.16029522,-3.1692 + 0.080405*nl - 0.00024042*nl^2},
{1/80,-0.10959114,-3.1692 + 0.080405*nl - 0.00024042*nl^2},
{1/80,-0.067468317,-3.1692 + 0.080405*nl - 0.00024042*nl^2},
{1/80,-0.034921254,-3.1692 + 0.080404*nl - 0.00024042*nl^2},
{1/80,-0.013046736,-3.1692 + 0.080404*nl - 0.00024042*nl^2},
{1/80,-0.0021714185,-3.1692 + 0.080404*nl - 0.00024042*nl^2},
{1/80,0.0021714185,-3.1692 + 0.080404*nl - 0.00024042*nl^2},
{1/80,0.013046736,-3.1692 + 0.080404*nl - 0.00024042*nl^2},
{1/80,0.034921254,-3.1692 + 0.080404*nl - 0.00024042*nl^2},
{1/80,0.067468317,-3.1692 + 0.080404*nl - 0.00024042*nl^2},
{1/80,0.10959114,-3.1693 + 0.080404*nl - 0.00024042*nl^2},
{1/80,0.16029522,-3.1693 + 0.080404*nl - 0.00024042*nl^2},
{1/80,0.21862143,-3.1693 + 0.080403*nl - 0.00024042*nl^2},
{1/80,0.28330230,-3.1693 + 0.080403*nl - 0.00024042*nl^2},
{1/80,0.35280357,-3.1693 + 0.080403*nl - 0.00024042*nl^2},
{1/80,0.42556283,-3.1694 + 0.080403*nl - 0.00024043*nl^2},
{1/80,0.50000000,-3.1694 + 0.080403*nl - 0.00024043*nl^2},
{1/80,0.57443717,-3.1695 + 0.080404*nl - 0.00024043*nl^2},
{1/80,0.64719643,-3.1695 + 0.080404*nl - 0.00024043*nl^2},
{1/80,0.71669770,-3.1695 + 0.080404*nl - 0.00024043*nl^2},
{1/80,0.78137857,-3.1696 + 0.080405*nl - 0.00024043*nl^2},
{1/80,0.83970478,-3.1696 + 0.080405*nl - 0.00024044*nl^2},
{1/80,0.89040886,-3.1697 + 0.080405*nl - 0.00024044*nl^2},
{1/80,0.93253168,-3.1697 + 0.080406*nl - 0.00024044*nl^2},
{1/80,0.96507875,-3.1697 + 0.080406*nl - 0.00024044*nl^2},
{1/80,0.98695326,-3.1698 + 0.080406*nl - 0.00024044*nl^2},
{1/80,0.99782858,-3.1698 + 0.080406*nl - 0.00024044*nl^2},
{1/40,-0.99782858,-1.3494 + 0.066411*nl - 0.00048067*nl^2},
{1/40,-0.98695326,-1.3494 + 0.06641*nl - 0.00048066*nl^2},
{1/40,-0.96507875,-1.3494 + 0.066409*nl - 0.00048066*nl^2},
{1/40,-0.93253168,-1.3494 + 0.066407*nl - 0.00048065*nl^2},
{1/40,-0.89040886,-1.3493 + 0.066404*nl - 0.00048064*nl^2},
{1/40,-0.83970478,-1.3493 + 0.066401*nl - 0.00048062*nl^2},
{1/40,-0.78137857,-1.3493 + 0.066398*nl - 0.00048061*nl^2},
{1/40,-0.71669770,-1.3493 + 0.066394*nl - 0.0004806*nl^2},
{1/40,-0.64719643,-1.3493 + 0.066391*nl - 0.00048058*nl^2},
{1/40,-0.57443717,-1.3493 + 0.066387*nl - 0.00048057*nl^2},
{1/40,-0.50000000,-1.3493 + 0.066384*nl - 0.00048056*nl^2},
{1/40,-0.42556283,-1.3493 + 0.066381*nl - 0.00048055*nl^2},
{1/40,-0.35280357,-1.3493 + 0.066378*nl - 0.00048054*nl^2},
{1/40,-0.28330230,-1.3493 + 0.066375*nl - 0.00048053*nl^2},
{1/40,-0.21862143,-1.3493 + 0.066373*nl - 0.00048053*nl^2},
{1/40,-0.16029522,-1.3493 + 0.066372*nl - 0.00048052*nl^2},
{1/40,-0.10959114,-1.3493 + 0.06637*nl - 0.00048052*nl^2},
{1/40,-0.067468317,-1.3494 + 0.066369*nl - 0.00048052*nl^2},
{1/40,-0.034921254,-1.3494 + 0.066369*nl - 0.00048052*nl^2},
{1/40,-0.013046736,-1.3494 + 0.066368*nl - 0.00048052*nl^2},
{1/40,-0.0021714185,-1.3494 + 0.066368*nl - 0.00048052*nl^2},
{1/40,0.0021714185,-1.3494 + 0.066368*nl - 0.00048052*nl^2},
{1/40,0.013046736,-1.3494 + 0.066368*nl - 0.00048052*nl^2},
{1/40,0.034921254,-1.3494 + 0.066367*nl - 0.00048052*nl^2},
{1/40,0.067468317,-1.3494 + 0.066367*nl - 0.00048052*nl^2},
{1/40,0.10959114,-1.3495 + 0.066366*nl - 0.00048052*nl^2},
{1/40,0.16029522,-1.3495 + 0.066365*nl - 0.00048052*nl^2},
{1/40,0.21862143,-1.3495 + 0.066364*nl - 0.00048053*nl^2},
{1/40,0.28330230,-1.3496 + 0.066364*nl - 0.00048053*nl^2},
{1/40,0.35280357,-1.3497 + 0.066364*nl - 0.00048054*nl^2},
{1/40,0.42556283,-1.3497 + 0.066363*nl - 0.00048055*nl^2},
{1/40,0.50000000,-1.3498 + 0.066363*nl - 0.00048056*nl^2},
{1/40,0.57443717,-1.3499 + 0.066364*nl - 0.00048057*nl^2},
{1/40,0.64719643,-1.35 + 0.066364*nl - 0.00048058*nl^2},
{1/40,0.71669770,-1.3501 + 0.066365*nl - 0.0004806*nl^2},
{1/40,0.78137857,-1.3502 + 0.066366*nl - 0.00048061*nl^2},
{1/40,0.83970478,-1.3502 + 0.066367*nl - 0.00048062*nl^2},
{1/40,0.89040886,-1.3503 + 0.066368*nl - 0.00048064*nl^2},
{1/40,0.93253168,-1.3504 + 0.066369*nl - 0.00048065*nl^2},
{1/40,0.96507875,-1.3504 + 0.06637*nl - 0.00048066*nl^2},
{1/40,0.98695326,-1.3505 + 0.06637*nl - 0.00048066*nl^2},
{1/40,0.99782858,-1.3505 + 0.066371*nl - 0.00048067*nl^2},
{3/80,-0.99782858,-0.8539 + 0.057982*nl - 0.00072047*nl^2},
{3/80,-0.98695326,-0.85389 + 0.057981*nl - 0.00072046*nl^2},
{3/80,-0.96507875,-0.85387 + 0.057978*nl - 0.00072044*nl^2},
{3/80,-0.93253168,-0.85385 + 0.057973*nl - 0.00072041*nl^2},
{3/80,-0.89040886,-0.85382 + 0.057968*nl - 0.00072037*nl^2},
{3/80,-0.83970478,-0.85379 + 0.057962*nl - 0.00072032*nl^2},
{3/80,-0.78137857,-0.85376 + 0.057955*nl - 0.00072027*nl^2},
{3/80,-0.71669770,-0.85373 + 0.057947*nl - 0.00072023*nl^2},
{3/80,-0.64719643,-0.85371 + 0.05794*nl - 0.00072018*nl^2},
{3/80,-0.57443717,-0.8537 + 0.057933*nl - 0.00072013*nl^2},
{3/80,-0.50000000,-0.85369 + 0.057925*nl - 0.00072009*nl^2},
{3/80,-0.42556283,-0.8537 + 0.057919*nl - 0.00072006*nl^2},
{3/80,-0.35280357,-0.85371 + 0.057913*nl - 0.00072003*nl^2},
{3/80,-0.28330230,-0.85373 + 0.057908*nl - 0.00072001*nl^2},
{3/80,-0.21862143,-0.85376 + 0.057903*nl - 0.00071999*nl^2},
{3/80,-0.16029522,-0.85379 + 0.0579*nl - 0.00071998*nl^2},
{3/80,-0.10959114,-0.85382 + 0.057897*nl - 0.00071997*nl^2},
{3/80,-0.067468317,-0.85385 + 0.057895*nl - 0.00071997*nl^2},
{3/80,-0.034921254,-0.85387 + 0.057893*nl - 0.00071997*nl^2},
{3/80,-0.013046736,-0.85389 + 0.057892*nl - 0.00071997*nl^2},
{3/80,-0.0021714185,-0.8539 + 0.057891*nl - 0.00071997*nl^2},
{3/80,0.0021714185,-0.8539 + 0.057891*nl - 0.00071997*nl^2},
{3/80,0.013046736,-0.85391 + 0.057891*nl - 0.00071997*nl^2},
{3/80,0.034921254,-0.85393 + 0.05789*nl - 0.00071997*nl^2},
{3/80,0.067468317,-0.85396 + 0.057888*nl - 0.00071997*nl^2},
{3/80,0.10959114,-0.854 + 0.057887*nl - 0.00071997*nl^2},
{3/80,0.16029522,-0.85405 + 0.057885*nl - 0.00071998*nl^2},
{3/80,0.21862143,-0.85412 + 0.057883*nl - 0.00071999*nl^2},
{3/80,0.28330230,-0.8542 + 0.057882*nl - 0.00072001*nl^2},
{3/80,0.35280357,-0.8543 + 0.057881*nl - 0.00072003*nl^2},
{3/80,0.42556283,-0.85441 + 0.05788*nl - 0.00072006*nl^2},
{3/80,0.50000000,-0.85452 + 0.05788*nl - 0.00072009*nl^2},
{3/80,0.57443717,-0.85465 + 0.05788*nl - 0.00072013*nl^2},
{3/80,0.64719643,-0.85479 + 0.057881*nl - 0.00072018*nl^2},
{3/80,0.71669770,-0.85492 + 0.057882*nl - 0.00072023*nl^2},
{3/80,0.78137857,-0.85506 + 0.057883*nl - 0.00072027*nl^2},
{3/80,0.83970478,-0.85519 + 0.057885*nl - 0.00072032*nl^2},
{3/80,0.89040886,-0.8553 + 0.057886*nl - 0.00072037*nl^2},
{3/80,0.93253168,-0.8554 + 0.057888*nl - 0.00072041*nl^2},
{3/80,0.96507875,-0.85548 + 0.057889*nl - 0.00072044*nl^2},
{3/80,0.98695326,-0.85553 + 0.05789*nl - 0.00072046*nl^2},
{3/80,0.99782858,-0.85556 + 0.057891*nl - 0.00072047*nl^2},
{1/20,-0.99782858,-0.62338 + 0.051835*nl - 0.00095963*nl^2},
{1/20,-0.98695326,-0.62337 + 0.051832*nl - 0.00095961*nl^2},
{1/20,-0.96507875,-0.62334 + 0.051827*nl - 0.00095955*nl^2},
{1/20,-0.93253168,-0.62331 + 0.05182*nl - 0.00095948*nl^2},
{1/20,-0.89040886,-0.62327 + 0.051811*nl - 0.00095939*nl^2},
{1/20,-0.83970478,-0.62322 + 0.051801*nl - 0.00095928*nl^2},
{1/20,-0.78137857,-0.62318 + 0.051789*nl - 0.00095917*nl^2},
{1/20,-0.71669770,-0.62314 + 0.051777*nl - 0.00095905*nl^2},
{1/20,-0.64719643,-0.6231 + 0.051765*nl - 0.00095894*nl^2},
{1/20,-0.57443717,-0.62308 + 0.051752*nl - 0.00095883*nl^2},
{1/20,-0.50000000,-0.62307 + 0.051741*nl - 0.00095874*nl^2},
{1/20,-0.42556283,-0.62307 + 0.05173*nl - 0.00095865*nl^2},
{1/20,-0.35280357,-0.62308 + 0.05172*nl - 0.00095859*nl^2},
{1/20,-0.28330230,-0.62311 + 0.051711*nl - 0.00095853*nl^2},
{1/20,-0.21862143,-0.62314 + 0.051703*nl - 0.00095849*nl^2},
{1/20,-0.16029522,-0.62317 + 0.051697*nl - 0.00095847*nl^2},
{1/20,-0.10959114,-0.62321 + 0.051692*nl - 0.00095845*nl^2},
{1/20,-0.067468317,-0.62324 + 0.051688*nl - 0.00095844*nl^2},
{1/20,-0.034921254,-0.62327 + 0.051685*nl - 0.00095844*nl^2},
{1/20,-0.013046736,-0.6233 + 0.051683*nl - 0.00095844*nl^2},
{1/20,-0.0021714185,-0.62331 + 0.051682*nl - 0.00095844*nl^2},
{1/20,0.0021714185,-0.62331 + 0.051682*nl - 0.00095844*nl^2},
{1/20,0.013046736,-0.62332 + 0.051681*nl - 0.00095844*nl^2},
{1/20,0.034921254,-0.62335 + 0.05168*nl - 0.00095844*nl^2},
{1/20,0.067468317,-0.62338 + 0.051677*nl - 0.00095844*nl^2},
{1/20,0.10959114,-0.62344 + 0.051674*nl - 0.00095845*nl^2},
{1/20,0.16029522,-0.6235 + 0.051671*nl - 0.00095847*nl^2},
{1/20,0.21862143,-0.62359 + 0.051668*nl - 0.00095849*nl^2},
{1/20,0.28330230,-0.62369 + 0.051665*nl - 0.00095853*nl^2},
{1/20,0.35280357,-0.62381 + 0.051663*nl - 0.00095859*nl^2},
{1/20,0.42556283,-0.62395 + 0.051661*nl - 0.00095865*nl^2},
{1/20,0.50000000,-0.6241 + 0.05166*nl - 0.00095874*nl^2},
{1/20,0.57443717,-0.62427 + 0.051659*nl - 0.00095883*nl^2},
{1/20,0.64719643,-0.62444 + 0.05166*nl - 0.00095894*nl^2},
{1/20,0.71669770,-0.62461 + 0.051661*nl - 0.00095905*nl^2},
{1/20,0.78137857,-0.62479 + 0.051662*nl - 0.00095917*nl^2},
{1/20,0.83970478,-0.62495 + 0.051664*nl - 0.00095928*nl^2},
{1/20,0.89040886,-0.6251 + 0.051667*nl - 0.00095939*nl^2},
{1/20,0.93253168,-0.62523 + 0.051669*nl - 0.00095948*nl^2},
{1/20,0.96507875,-0.62533 + 0.05167*nl - 0.00095955*nl^2},
{1/20,0.98695326,-0.6254 + 0.051672*nl - 0.00095961*nl^2},
{1/20,0.99782858,-0.62543 + 0.051672*nl - 0.00095963*nl^2},
{1/16,-0.99782858,-0.48503 + 0.046937*nl - 0.0011979*nl^2},
{1/16,-0.98695326,-0.48501 + 0.046933*nl - 0.0011979*nl^2},
{1/16,-0.96507875,-0.48498 + 0.046926*nl - 0.0011978*nl^2},
{1/16,-0.93253168,-0.48493 + 0.046916*nl - 0.0011976*nl^2},
{1/16,-0.89040886,-0.48487 + 0.046903*nl - 0.0011975*nl^2},
{1/16,-0.83970478,-0.48481 + 0.046887*nl - 0.0011973*nl^2},
{1/16,-0.78137857,-0.48474 + 0.04687*nl - 0.001197*nl^2},
{1/16,-0.71669770,-0.48469 + 0.046853*nl - 0.0011968*nl^2},
{1/16,-0.64719643,-0.48463 + 0.046834*nl - 0.0011966*nl^2},
{1/16,-0.57443717,-0.48459 + 0.046816*nl - 0.0011964*nl^2},
{1/16,-0.50000000,-0.48457 + 0.046799*nl - 0.0011962*nl^2},
{1/16,-0.42556283,-0.48456 + 0.046782*nl - 0.001196*nl^2},
{1/16,-0.35280357,-0.48456 + 0.046767*nl - 0.0011959*nl^2},
{1/16,-0.28330230,-0.48458 + 0.046754*nl - 0.0011958*nl^2},
{1/16,-0.21862143,-0.48461 + 0.046743*nl - 0.0011957*nl^2},
{1/16,-0.16029522,-0.48465 + 0.046733*nl - 0.0011957*nl^2},
{1/16,-0.10959114,-0.48469 + 0.046725*nl - 0.0011956*nl^2},
{1/16,-0.067468317,-0.48472 + 0.046719*nl - 0.0011956*nl^2},
{1/16,-0.034921254,-0.48476 + 0.046715*nl - 0.0011956*nl^2},
{1/16,-0.013046736,-0.48478 + 0.046712*nl - 0.0011956*nl^2},
{1/16,-0.0021714185,-0.48479 + 0.046711*nl - 0.0011956*nl^2},
{1/16,0.0021714185,-0.4848 + 0.04671*nl - 0.0011956*nl^2},
{1/16,0.013046736,-0.48481 + 0.046709*nl - 0.0011956*nl^2},
{1/16,0.034921254,-0.48484 + 0.046706*nl - 0.0011956*nl^2},
{1/16,0.067468317,-0.48488 + 0.046702*nl - 0.0011956*nl^2},
{1/16,0.10959114,-0.48493 + 0.046698*nl - 0.0011956*nl^2},
{1/16,0.16029522,-0.48501 + 0.046693*nl - 0.0011957*nl^2},
{1/16,0.21862143,-0.48511 + 0.046687*nl - 0.0011957*nl^2},
{1/16,0.28330230,-0.48522 + 0.046682*nl - 0.0011958*nl^2},
{1/16,0.35280357,-0.48536 + 0.046678*nl - 0.0011959*nl^2},
{1/16,0.42556283,-0.48552 + 0.046675*nl - 0.001196*nl^2},
{1/16,0.50000000,-0.4857 + 0.046672*nl - 0.0011962*nl^2},
{1/16,0.57443717,-0.48589 + 0.046671*nl - 0.0011964*nl^2},
{1/16,0.64719643,-0.4861 + 0.04667*nl - 0.0011966*nl^2},
{1/16,0.71669770,-0.4863 + 0.046671*nl - 0.0011968*nl^2},
{1/16,0.78137857,-0.48651 + 0.046672*nl - 0.001197*nl^2},
{1/16,0.83970478,-0.4867 + 0.046674*nl - 0.0011973*nl^2},
{1/16,0.89040886,-0.48688 + 0.046677*nl - 0.0011975*nl^2},
{1/16,0.93253168,-0.48703 + 0.046679*nl - 0.0011976*nl^2},
{1/16,0.96507875,-0.48715 + 0.046681*nl - 0.0011978*nl^2},
{1/16,0.98695326,-0.48723 + 0.046682*nl - 0.0011979*nl^2},
{1/16,0.99782858,-0.48727 + 0.046683*nl - 0.0011979*nl^2},
{3/40,-0.99782858,-0.38844 + 0.042829*nl - 0.0014352*nl^2},
{3/40,-0.98695326,-0.38841 + 0.042824*nl - 0.0014351*nl^2},
{3/40,-0.96507875,-0.38837 + 0.042814*nl - 0.0014349*nl^2},
{3/40,-0.93253168,-0.38831 + 0.0428*nl - 0.0014347*nl^2},
{3/40,-0.89040886,-0.38823 + 0.042783*nl - 0.0014344*nl^2},
{3/40,-0.83970478,-0.38815 + 0.042762*nl - 0.001434*nl^2},
{3/40,-0.78137857,-0.38806 + 0.042739*nl - 0.0014336*nl^2},
{3/40,-0.71669770,-0.38798 + 0.042714*nl - 0.0014332*nl^2},
{3/40,-0.64719643,-0.38791 + 0.042689*nl - 0.0014329*nl^2},
{3/40,-0.57443717,-0.38784 + 0.042664*nl - 0.0014325*nl^2},
{3/40,-0.50000000,-0.3878 + 0.04264*nl - 0.0014322*nl^2},
{3/40,-0.42556283,-0.38777 + 0.042618*nl - 0.0014319*nl^2},
{3/40,-0.35280357,-0.38776 + 0.042597*nl - 0.0014317*nl^2},
{3/40,-0.28330230,-0.38777 + 0.042579*nl - 0.0014315*nl^2},
{3/40,-0.21862143,-0.38779 + 0.042563*nl - 0.0014314*nl^2},
{3/40,-0.16029522,-0.38782 + 0.04255*nl - 0.0014313*nl^2},
{3/40,-0.10959114,-0.38786 + 0.042539*nl - 0.0014312*nl^2},
{3/40,-0.067468317,-0.38789 + 0.04253*nl - 0.0014312*nl^2},
{3/40,-0.034921254,-0.38793 + 0.042524*nl - 0.0014312*nl^2},
{3/40,-0.013046736,-0.38795 + 0.04252*nl - 0.0014312*nl^2},
{3/40,-0.0021714185,-0.38796 + 0.042518*nl - 0.0014312*nl^2},
{3/40,0.0021714185,-0.38797 + 0.042517*nl - 0.0014312*nl^2},
{3/40,0.013046736,-0.38798 + 0.042515*nl - 0.0014312*nl^2},
{3/40,0.034921254,-0.388 + 0.042511*nl - 0.0014312*nl^2},
{3/40,0.067468317,-0.38805 + 0.042506*nl - 0.0014312*nl^2},
{3/40,0.10959114,-0.38811 + 0.042499*nl - 0.0014312*nl^2},
{3/40,0.16029522,-0.38818 + 0.042491*nl - 0.0014313*nl^2},
{3/40,0.21862143,-0.38829 + 0.042484*nl - 0.0014314*nl^2},
{3/40,0.28330230,-0.38841 + 0.042476*nl - 0.0014315*nl^2},
{3/40,0.35280357,-0.38856 + 0.042469*nl - 0.0014317*nl^2},
{3/40,0.42556283,-0.38873 + 0.042463*nl - 0.0014319*nl^2},
{3/40,0.50000000,-0.38892 + 0.042459*nl - 0.0014322*nl^2},
{3/40,0.57443717,-0.38913 + 0.042455*nl - 0.0014325*nl^2},
{3/40,0.64719643,-0.38935 + 0.042454*nl - 0.0014329*nl^2},
{3/40,0.71669770,-0.38958 + 0.042453*nl - 0.0014332*nl^2},
{3/40,0.78137857,-0.38981 + 0.042454*nl - 0.0014336*nl^2},
{3/40,0.83970478,-0.39002 + 0.042455*nl - 0.001434*nl^2},
{3/40,0.89040886,-0.39022 + 0.042457*nl - 0.0014344*nl^2},
{3/40,0.93253168,-0.39039 + 0.042459*nl - 0.0014347*nl^2},
{3/40,0.96507875,-0.39052 + 0.042461*nl - 0.0014349*nl^2},
{3/40,0.98695326,-0.39061 + 0.042463*nl - 0.0014351*nl^2},
{3/40,0.99782858,-0.39066 + 0.042463*nl - 0.0014352*nl^2},
{7/80,-0.99782858,-0.31409 + 0.039266*nl - 0.0016711*nl^2},
{7/80,-0.98695326,-0.31406 + 0.039259*nl - 0.001671*nl^2},
{7/80,-0.96507875,-0.314 + 0.039247*nl - 0.0016707*nl^2},
{7/80,-0.93253168,-0.31393 + 0.039229*nl - 0.0016703*nl^2},
{7/80,-0.89040886,-0.31383 + 0.039206*nl - 0.0016698*nl^2},
{7/80,-0.83970478,-0.31372 + 0.03918*nl - 0.0016693*nl^2},
{7/80,-0.78137857,-0.31361 + 0.03915*nl - 0.0016687*nl^2},
{7/80,-0.71669770,-0.3135 + 0.039118*nl - 0.0016681*nl^2},
{7/80,-0.64719643,-0.3134 + 0.039086*nl - 0.0016675*nl^2},
{7/80,-0.57443717,-0.31332 + 0.039054*nl - 0.0016669*nl^2},
{7/80,-0.50000000,-0.31325 + 0.039022*nl - 0.0016664*nl^2},
{7/80,-0.42556283,-0.3132 + 0.038993*nl - 0.0016659*nl^2},
{7/80,-0.35280357,-0.31317 + 0.038966*nl - 0.0016656*nl^2},
{7/80,-0.28330230,-0.31317 + 0.038942*nl - 0.0016653*nl^2},
{7/80,-0.21862143,-0.31317 + 0.038921*nl - 0.0016651*nl^2},
{7/80,-0.16029522,-0.31319 + 0.038903*nl - 0.0016649*nl^2},
{7/80,-0.10959114,-0.31322 + 0.038888*nl - 0.0016648*nl^2},
{7/80,-0.067468317,-0.31325 + 0.038877*nl - 0.0016648*nl^2},
{7/80,-0.034921254,-0.31328 + 0.038868*nl - 0.0016648*nl^2},
{7/80,-0.013046736,-0.3133 + 0.038863*nl - 0.0016648*nl^2},
{7/80,-0.0021714185,-0.31331 + 0.03886*nl - 0.0016648*nl^2},
{7/80,0.0021714185,-0.31331 + 0.038859*nl - 0.0016648*nl^2},
{7/80,0.013046736,-0.31332 + 0.038856*nl - 0.0016648*nl^2},
{7/80,0.034921254,-0.31335 + 0.038851*nl - 0.0016648*nl^2},
{7/80,0.067468317,-0.31339 + 0.038844*nl - 0.0016648*nl^2},
{7/80,0.10959114,-0.31344 + 0.038835*nl - 0.0016648*nl^2},
{7/80,0.16029522,-0.31352 + 0.038824*nl - 0.0016649*nl^2},
{7/80,0.21862143,-0.31361 + 0.038813*nl - 0.0016651*nl^2},
{7/80,0.28330230,-0.31374 + 0.038803*nl - 0.0016653*nl^2},
{7/80,0.35280357,-0.31388 + 0.038792*nl - 0.0016656*nl^2},
{7/80,0.42556283,-0.31406 + 0.038783*nl - 0.0016659*nl^2},
{7/80,0.50000000,-0.31425 + 0.038776*nl - 0.0016664*nl^2},
{7/80,0.57443717,-0.31447 + 0.03877*nl - 0.0016669*nl^2},
{7/80,0.64719643,-0.3147 + 0.038766*nl - 0.0016675*nl^2},
{7/80,0.71669770,-0.31493 + 0.038763*nl - 0.0016681*nl^2},
{7/80,0.78137857,-0.31517 + 0.038762*nl - 0.0016687*nl^2},
{7/80,0.83970478,-0.31539 + 0.038763*nl - 0.0016693*nl^2},
{7/80,0.89040886,-0.31559 + 0.038764*nl - 0.0016698*nl^2},
{7/80,0.93253168,-0.31577 + 0.038765*nl - 0.0016703*nl^2},
{7/80,0.96507875,-0.31591 + 0.038767*nl - 0.0016707*nl^2},
{7/80,0.98695326,-0.31601 + 0.038768*nl - 0.001671*nl^2},
{7/80,0.99782858,-0.31606 + 0.038768*nl - 0.0016711*nl^2},
{1/10,-0.99782858,-0.25297 + 0.036102*nl - 0.0019056*nl^2},
{1/10,-0.98695326,-0.25294 + 0.036094*nl - 0.0019054*nl^2},
{1/10,-0.96507875,-0.25288 + 0.036079*nl - 0.001905*nl^2},
{1/10,-0.93253168,-0.25278 + 0.036056*nl - 0.0019044*nl^2},
{1/10,-0.89040886,-0.25267 + 0.036028*nl - 0.0019037*nl^2},
{1/10,-0.83970478,-0.25254 + 0.035995*nl - 0.0019028*nl^2},
{1/10,-0.78137857,-0.2524 + 0.035958*nl - 0.0019019*nl^2},
{1/10,-0.71669770,-0.25227 + 0.035919*nl - 0.001901*nl^2},
{1/10,-0.64719643,-0.25214 + 0.035879*nl - 0.0019001*nl^2},
{1/10,-0.57443717,-0.25203 + 0.035838*nl - 0.0018993*nl^2},
{1/10,-0.50000000,-0.25193 + 0.0358*nl - 0.0018985*nl^2},
{1/10,-0.42556283,-0.25186 + 0.035763*nl - 0.0018978*nl^2},
{1/10,-0.35280357,-0.25181 + 0.035729*nl - 0.0018973*nl^2},
{1/10,-0.28330230,-0.25178 + 0.035698*nl - 0.0018969*nl^2},
{1/10,-0.21862143,-0.25177 + 0.035671*nl - 0.0018966*nl^2},
{1/10,-0.16029522,-0.25177 + 0.035649*nl - 0.0018964*nl^2},
{1/10,-0.10959114,-0.25179 + 0.03563*nl - 0.0018962*nl^2},
{1/10,-0.067468317,-0.2518 + 0.035615*nl - 0.0018962*nl^2},
{1/10,-0.034921254,-0.25182 + 0.035604*nl - 0.0018961*nl^2},
{1/10,-0.013046736,-0.25184 + 0.035597*nl - 0.0018961*nl^2},
{1/10,-0.0021714185,-0.25185 + 0.035593*nl - 0.0018961*nl^2},
{1/10,0.0021714185,-0.25185 + 0.035592*nl - 0.0018961*nl^2},
{1/10,0.013046736,-0.25186 + 0.035588*nl - 0.0018961*nl^2},
{1/10,0.034921254,-0.25188 + 0.035582*nl - 0.0018961*nl^2},
{1/10,0.067468317,-0.25191 + 0.035572*nl - 0.0018962*nl^2},
{1/10,0.10959114,-0.25196 + 0.03556*nl - 0.0018962*nl^2},
{1/10,0.16029522,-0.25202 + 0.035546*nl - 0.0018964*nl^2},
{1/10,0.21862143,-0.25211 + 0.035532*nl - 0.0018966*nl^2},
{1/10,0.28330230,-0.25222 + 0.035517*nl - 0.0018969*nl^2},
{1/10,0.35280357,-0.25236 + 0.035503*nl - 0.0018973*nl^2},
{1/10,0.42556283,-0.25252 + 0.03549*nl - 0.0018978*nl^2},
{1/10,0.50000000,-0.25271 + 0.035478*nl - 0.0018985*nl^2},
{1/10,0.57443717,-0.25291 + 0.035469*nl - 0.0018993*nl^2},
{1/10,0.64719643,-0.25313 + 0.035462*nl - 0.0019001*nl^2},
{1/10,0.71669770,-0.25336 + 0.035457*nl - 0.001901*nl^2},
{1/10,0.78137857,-0.25359 + 0.035453*nl - 0.0019019*nl^2},
{1/10,0.83970478,-0.25381 + 0.035451*nl - 0.0019028*nl^2},
{1/10,0.89040886,-0.25401 + 0.035451*nl - 0.0019037*nl^2},
{1/10,0.93253168,-0.25418 + 0.035451*nl - 0.0019044*nl^2},
{1/10,0.96507875,-0.25432 + 0.035451*nl - 0.001905*nl^2},
{1/10,0.98695326,-0.25442 + 0.035452*nl - 0.0019054*nl^2},
{1/10,0.99782858,-0.25447 + 0.035452*nl - 0.0019056*nl^2},
{9/80,-0.99782858,-0.20043 + 0.033242*nl - 0.0021384*nl^2},
{9/80,-0.98695326,-0.20039 + 0.033233*nl - 0.0021381*nl^2},
{9/80,-0.96507875,-0.20031 + 0.033215*nl - 0.0021375*nl^2},
{9/80,-0.93253168,-0.20021 + 0.033188*nl - 0.0021367*nl^2},
{9/80,-0.89040886,-0.20007 + 0.033154*nl - 0.0021356*nl^2},
{9/80,-0.83970478,-0.19992 + 0.033114*nl - 0.0021344*nl^2},
{9/80,-0.78137857,-0.19976 + 0.03307*nl - 0.0021331*nl^2},
{9/80,-0.71669770,-0.1996 + 0.033023*nl - 0.0021318*nl^2},
{9/80,-0.64719643,-0.19945 + 0.032974*nl - 0.0021306*nl^2},
{9/80,-0.57443717,-0.19931 + 0.032926*nl - 0.0021294*nl^2},
{9/80,-0.50000000,-0.19918 + 0.032878*nl - 0.0021283*nl^2},
{9/80,-0.42556283,-0.19908 + 0.032833*nl - 0.0021273*nl^2},
{9/80,-0.35280357,-0.19901 + 0.032792*nl - 0.0021266*nl^2},
{9/80,-0.28330230,-0.19895 + 0.032755*nl - 0.002126*nl^2},
{9/80,-0.21862143,-0.19892 + 0.032722*nl - 0.0021255*nl^2},
{9/80,-0.16029522,-0.1989 + 0.032694*nl - 0.0021252*nl^2},
{9/80,-0.10959114,-0.1989 + 0.03267*nl - 0.002125*nl^2},
{9/80,-0.067468317,-0.19891 + 0.032652*nl - 0.0021249*nl^2},
{9/80,-0.034921254,-0.19891 + 0.032638*nl - 0.0021249*nl^2},
{9/80,-0.013046736,-0.19892 + 0.032629*nl - 0.0021249*nl^2},
{9/80,-0.0021714185,-0.19893 + 0.032624*nl - 0.0021249*nl^2},
{9/80,0.0021714185,-0.19893 + 0.032623*nl - 0.0021249*nl^2},
{9/80,0.013046736,-0.19893 + 0.032618*nl - 0.0021249*nl^2},
{9/80,0.034921254,-0.19895 + 0.03261*nl - 0.0021249*nl^2},
{9/80,0.067468317,-0.19897 + 0.032597*nl - 0.0021249*nl^2},
{9/80,0.10959114,-0.199 + 0.032582*nl - 0.002125*nl^2},
{9/80,0.16029522,-0.19905 + 0.032564*nl - 0.0021252*nl^2},
{9/80,0.21862143,-0.19912 + 0.032545*nl - 0.0021255*nl^2},
{9/80,0.28330230,-0.19921 + 0.032526*nl - 0.002126*nl^2},
{9/80,0.35280357,-0.19932 + 0.032507*nl - 0.0021266*nl^2},
{9/80,0.42556283,-0.19946 + 0.032489*nl - 0.0021273*nl^2},
{9/80,0.50000000,-0.19962 + 0.032473*nl - 0.0021283*nl^2},
{9/80,0.57443717,-0.19981 + 0.03246*nl - 0.0021294*nl^2},
{9/80,0.64719643,-0.2 + 0.032448*nl - 0.0021306*nl^2},
{9/80,0.71669770,-0.20021 + 0.032439*nl - 0.0021318*nl^2},
{9/80,0.78137857,-0.20041 + 0.032432*nl - 0.0021331*nl^2},
{9/80,0.83970478,-0.20061 + 0.032427*nl - 0.0021344*nl^2},
{9/80,0.89040886,-0.2008 + 0.032424*nl - 0.0021356*nl^2},
{9/80,0.93253168,-0.20095 + 0.032422*nl - 0.0021367*nl^2},
{9/80,0.96507875,-0.20108 + 0.032421*nl - 0.0021375*nl^2},
{9/80,0.98695326,-0.20117 + 0.032421*nl - 0.0021381*nl^2},
{9/80,0.99782858,-0.20121 + 0.03242*nl - 0.0021384*nl^2},
{1/8,-0.99782858,-0.1538 + 0.030624*nl - 0.0023692*nl^2},
{1/8,-0.98695326,-0.15376 + 0.030613*nl - 0.0023688*nl^2},
{1/8,-0.96507875,-0.15367 + 0.030592*nl - 0.002368*nl^2},
{1/8,-0.93253168,-0.15355 + 0.03056*nl - 0.0023668*nl^2},
{1/8,-0.89040886,-0.15341 + 0.030521*nl - 0.0023654*nl^2},
{1/8,-0.83970478,-0.15324 + 0.030474*nl - 0.0023638*nl^2},
{1/8,-0.78137857,-0.15306 + 0.030422*nl - 0.0023621*nl^2},
{1/8,-0.71669770,-0.15287 + 0.030366*nl - 0.0023603*nl^2},
{1/8,-0.64719643,-0.15269 + 0.030309*nl - 0.0023585*nl^2},
{1/8,-0.57443717,-0.15253 + 0.030252*nl - 0.0023569*nl^2},
{1/8,-0.50000000,-0.15238 + 0.030196*nl - 0.0023554*nl^2},
{1/8,-0.42556283,-0.15225 + 0.030142*nl - 0.0023541*nl^2},
{1/8,-0.35280357,-0.15214 + 0.030093*nl - 0.0023531*nl^2},
{1/8,-0.28330230,-0.15206 + 0.030048*nl - 0.0023522*nl^2},
{1/8,-0.21862143,-0.152 + 0.030009*nl - 0.0023516*nl^2},
{1/8,-0.16029522,-0.15196 + 0.029975*nl - 0.0023512*nl^2},
{1/8,-0.10959114,-0.15194 + 0.029946*nl - 0.002351*nl^2},
{1/8,-0.067468317,-0.15193 + 0.029924*nl - 0.0023508*nl^2},
{1/8,-0.034921254,-0.15192 + 0.029907*nl - 0.0023508*nl^2},
{1/8,-0.013046736,-0.15192 + 0.029896*nl - 0.0023508*nl^2},
{1/8,-0.0021714185,-0.15192 + 0.029891*nl - 0.0023508*nl^2},
{1/8,0.0021714185,-0.15192 + 0.029888*nl - 0.0023508*nl^2},
{1/8,0.013046736,-0.15192 + 0.029883*nl - 0.0023508*nl^2},
{1/8,0.034921254,-0.15192 + 0.029873*nl - 0.0023508*nl^2},
{1/8,0.067468317,-0.15193 + 0.029857*nl - 0.0023508*nl^2},
{1/8,0.10959114,-0.15194 + 0.029838*nl - 0.002351*nl^2},
{1/8,0.16029522,-0.15197 + 0.029816*nl - 0.0023512*nl^2},
{1/8,0.21862143,-0.15201 + 0.029792*nl - 0.0023516*nl^2},
{1/8,0.28330230,-0.15207 + 0.029768*nl - 0.0023522*nl^2},
{1/8,0.35280357,-0.15215 + 0.029743*nl - 0.0023531*nl^2},
{1/8,0.42556283,-0.15225 + 0.02972*nl - 0.0023541*nl^2},
{1/8,0.50000000,-0.15237 + 0.029698*nl - 0.0023554*nl^2},
{1/8,0.57443717,-0.15251 + 0.029679*nl - 0.0023569*nl^2},
{1/8,0.64719643,-0.15267 + 0.029662*nl - 0.0023585*nl^2},
{1/8,0.71669770,-0.15283 + 0.029648*nl - 0.0023603*nl^2},
{1/8,0.78137857,-0.153 + 0.029636*nl - 0.0023621*nl^2},
{1/8,0.83970478,-0.15316 + 0.029627*nl - 0.0023638*nl^2},
{1/8,0.89040886,-0.15331 + 0.029621*nl - 0.0023654*nl^2},
{1/8,0.93253168,-0.15344 + 0.029616*nl - 0.0023668*nl^2},
{1/8,0.96507875,-0.15354 + 0.029612*nl - 0.002368*nl^2},
{1/8,0.98695326,-0.15361 + 0.02961*nl - 0.0023688*nl^2},
{1/8,0.99782858,-0.15365 + 0.029609*nl - 0.0023692*nl^2},
{11/80,-0.99782858,-0.11148 + 0.0282*nl - 0.0025979*nl^2},
{11/80,-0.98695326,-0.11144 + 0.028188*nl - 0.0025973*nl^2},
{11/80,-0.96507875,-0.11135 + 0.028164*nl - 0.0025963*nl^2},
{11/80,-0.93253168,-0.11123 + 0.028128*nl - 0.0025948*nl^2},
{11/80,-0.89040886,-0.11107 + 0.028082*nl - 0.0025929*nl^2},
{11/80,-0.83970478,-0.11089 + 0.028028*nl - 0.0025907*nl^2},
{11/80,-0.78137857,-0.11069 + 0.027969*nl - 0.0025884*nl^2},
{11/80,-0.71669770,-0.11049 + 0.027904*nl - 0.002586*nl^2},
{11/80,-0.64719643,-0.11029 + 0.027838*nl - 0.0025837*nl^2},
{11/80,-0.57443717,-0.11009 + 0.027772*nl - 0.0025815*nl^2},
{11/80,-0.50000000,-0.10992 + 0.027707*nl - 0.0025795*nl^2},
{11/80,-0.42556283,-0.10976 + 0.027645*nl - 0.0025779*nl^2},
{11/80,-0.35280357,-0.10963 + 0.027587*nl - 0.0025765*nl^2},
{11/80,-0.28330230,-0.10952 + 0.027535*nl - 0.0025754*nl^2},
{11/80,-0.21862143,-0.10943 + 0.027488*nl - 0.0025746*nl^2},
{11/80,-0.16029522,-0.10937 + 0.027448*nl - 0.002574*nl^2},
{11/80,-0.10959114,-0.10932 + 0.027414*nl - 0.0025737*nl^2},
{11/80,-0.067468317,-0.10928 + 0.027387*nl - 0.0025735*nl^2},
{11/80,-0.034921254,-0.10926 + 0.027367*nl - 0.0025734*nl^2},
{11/80,-0.013046736,-0.10925 + 0.027354*nl - 0.0025734*nl^2},
{11/80,-0.0021714185,-0.10924 + 0.027347*nl - 0.0025734*nl^2},
{11/80,0.0021714185,-0.10924 + 0.027345*nl - 0.0025734*nl^2},
{11/80,0.013046736,-0.10923 + 0.027338*nl - 0.0025734*nl^2},
{11/80,0.034921254,-0.10922 + 0.027326*nl - 0.0025734*nl^2},
{11/80,0.067468317,-0.10921 + 0.027307*nl - 0.0025735*nl^2},
{11/80,0.10959114,-0.1092 + 0.027284*nl - 0.0025737*nl^2},
{11/80,0.16029522,-0.1092 + 0.027257*nl - 0.002574*nl^2},
{11/80,0.21862143,-0.1092 + 0.027228*nl - 0.0025746*nl^2},
{11/80,0.28330230,-0.10922 + 0.027197*nl - 0.0025754*nl^2},
{11/80,0.35280357,-0.10925 + 0.027166*nl - 0.0025765*nl^2},
{11/80,0.42556283,-0.1093 + 0.027136*nl - 0.0025779*nl^2},
{11/80,0.50000000,-0.10936 + 0.027107*nl - 0.0025795*nl^2},
{11/80,0.57443717,-0.10944 + 0.027081*nl - 0.0025815*nl^2},
{11/80,0.64719643,-0.10954 + 0.027058*nl - 0.0025837*nl^2},
{11/80,0.71669770,-0.10964 + 0.027038*nl - 0.002586*nl^2},
{11/80,0.78137857,-0.10975 + 0.02702*nl - 0.0025884*nl^2},
{11/80,0.83970478,-0.10985 + 0.027006*nl - 0.0025907*nl^2},
{11/80,0.89040886,-0.10995 + 0.026995*nl - 0.0025929*nl^2},
{11/80,0.93253168,-0.11004 + 0.026986*nl - 0.0025948*nl^2},
{11/80,0.96507875,-0.1101 + 0.026979*nl - 0.0025963*nl^2},
{11/80,0.98695326,-0.11015 + 0.026975*nl - 0.0025973*nl^2},
{11/80,0.99782858,-0.11018 + 0.026973*nl - 0.0025979*nl^2},
{3/20,-0.99782858,-0.072466 + 0.025939*nl - 0.0028242*nl^2},
{3/20,-0.98695326,-0.072421 + 0.025925*nl - 0.0028235*nl^2},
{3/20,-0.96507875,-0.072332 + 0.025897*nl - 0.0028221*nl^2},
{3/20,-0.93253168,-0.072201 + 0.025857*nl - 0.0028202*nl^2},
{3/20,-0.89040886,-0.072038 + 0.025805*nl - 0.0028177*nl^2},
{3/20,-0.83970478,-0.07185 + 0.025744*nl - 0.0028149*nl^2},
{3/20,-0.78137857,-0.071643 + 0.025677*nl - 0.0028119*nl^2},
{3/20,-0.71669770,-0.071428 + 0.025604*nl - 0.0028089*nl^2},
{3/20,-0.64719643,-0.071211 + 0.025529*nl - 0.0028058*nl^2},
{3/20,-0.57443717,-0.071001 + 0.025453*nl - 0.002803*nl^2},
{3/20,-0.50000000,-0.070802 + 0.025379*nl - 0.0028005*nl^2},
{3/20,-0.42556283,-0.070621 + 0.025308*nl - 0.0027983*nl^2},
{3/20,-0.35280357,-0.07046 + 0.025242*nl - 0.0027965*nl^2},
{3/20,-0.28330230,-0.07032 + 0.025181*nl - 0.0027951*nl^2},
{3/20,-0.21862143,-0.070202 + 0.025127*nl - 0.0027941*nl^2},
{3/20,-0.16029522,-0.070105 + 0.02508*nl - 0.0027934*nl^2},
{3/20,-0.10959114,-0.070029 + 0.025041*nl - 0.0027929*nl^2},
{3/20,-0.067468317,-0.06997 + 0.02501*nl - 0.0027927*nl^2},
{3/20,-0.034921254,-0.069928 + 0.024986*nl - 0.0027926*nl^2},
{3/20,-0.013046736,-0.069902 + 0.02497*nl - 0.0027925*nl^2},
{3/20,-0.0021714185,-0.069889 + 0.024963*nl - 0.0027925*nl^2},
{3/20,0.0021714185,-0.069884 + 0.02496*nl - 0.0027925*nl^2},
{3/20,0.013046736,-0.069872 + 0.024952*nl - 0.0027925*nl^2},
{3/20,0.034921254,-0.069848 + 0.024937*nl - 0.0027926*nl^2},
{3/20,0.067468317,-0.069814 + 0.024915*nl - 0.0027927*nl^2},
{3/20,0.10959114,-0.069774 + 0.024887*nl - 0.0027929*nl^2},
{3/20,0.16029522,-0.069732 + 0.024855*nl - 0.0027934*nl^2},
{3/20,0.21862143,-0.069691 + 0.024819*nl - 0.0027941*nl^2},
{3/20,0.28330230,-0.069655 + 0.024782*nl - 0.0027951*nl^2},
{3/20,0.35280357,-0.069625 + 0.024744*nl - 0.0027965*nl^2},
{3/20,0.42556283,-0.069606 + 0.024706*nl - 0.0027983*nl^2},
{3/20,0.50000000,-0.069596 + 0.024669*nl - 0.0028005*nl^2},
{3/20,0.57443717,-0.069597 + 0.024635*nl - 0.002803*nl^2},
{3/20,0.64719643,-0.069608 + 0.024604*nl - 0.0028058*nl^2},
{3/20,0.71669770,-0.069627 + 0.024576*nl - 0.0028089*nl^2},
{3/20,0.78137857,-0.069651 + 0.024551*nl - 0.0028119*nl^2},
{3/20,0.83970478,-0.069679 + 0.02453*nl - 0.0028149*nl^2},
{3/20,0.89040886,-0.069707 + 0.024513*nl - 0.0028177*nl^2},
{3/20,0.93253168,-0.069733 + 0.024499*nl - 0.0028202*nl^2},
{3/20,0.96507875,-0.069754 + 0.024489*nl - 0.0028221*nl^2},
{3/20,0.98695326,-0.069769 + 0.024483*nl - 0.0028235*nl^2},
{3/20,0.99782858,-0.069777 + 0.024479*nl - 0.0028242*nl^2},
{13/80,-0.99782858,-0.036063 + 0.023814*nl - 0.0030479*nl^2},
{13/80,-0.98695326,-0.036019 + 0.023798*nl - 0.003047*nl^2},
{13/80,-0.96507875,-0.035931 + 0.023768*nl - 0.0030453*nl^2},
{13/80,-0.93253168,-0.035803 + 0.023722*nl - 0.0030428*nl^2},
{13/80,-0.89040886,-0.035642 + 0.023665*nl - 0.0030397*nl^2},
{13/80,-0.83970478,-0.035454 + 0.023597*nl - 0.0030362*nl^2},
{13/80,-0.78137857,-0.035246 + 0.023522*nl - 0.0030324*nl^2},
{13/80,-0.71669770,-0.035026 + 0.02344*nl - 0.0030285*nl^2},
{13/80,-0.64719643,-0.034801 + 0.023356*nl - 0.0030247*nl^2},
{13/80,-0.57443717,-0.034577 + 0.023271*nl - 0.0030211*nl^2},
{13/80,-0.50000000,-0.034361 + 0.023187*nl - 0.0030179*nl^2},
{13/80,-0.42556283,-0.034157 + 0.023107*nl - 0.0030151*nl^2},
{13/80,-0.35280357,-0.033969 + 0.023032*nl - 0.0030128*nl^2},
{13/80,-0.28330230,-0.0338 + 0.022963*nl - 0.0030111*nl^2},
{13/80,-0.21862143,-0.03365 + 0.022902*nl - 0.0030098*nl^2},
{13/80,-0.16029522,-0.033522 + 0.022848*nl - 0.0030089*nl^2},
{13/80,-0.10959114,-0.033415 + 0.022803*nl - 0.0030083*nl^2},
{13/80,-0.067468317,-0.03333 + 0.022767*nl - 0.003008*nl^2},
{13/80,-0.034921254,-0.033266 + 0.022739*nl - 0.0030079*nl^2},
{13/80,-0.013046736,-0.033223 + 0.022721*nl - 0.0030078*nl^2},
{13/80,-0.0021714185,-0.033203 + 0.022712*nl - 0.0030078*nl^2},
{13/80,0.0021714185,-0.033195 + 0.022709*nl - 0.0030078*nl^2},
{13/80,0.013046736,-0.033174 + 0.0227*nl - 0.0030078*nl^2},
{13/80,0.034921254,-0.033134 + 0.022682*nl - 0.0030079*nl^2},
{13/80,0.067468317,-0.033075 + 0.022656*nl - 0.003008*nl^2},
{13/80,0.10959114,-0.033 + 0.022624*nl - 0.0030083*nl^2},
{13/80,0.16029522,-0.032914 + 0.022586*nl - 0.0030089*nl^2},
{13/80,0.21862143,-0.032819 + 0.022543*nl - 0.0030098*nl^2},
{13/80,0.28330230,-0.032717 + 0.022498*nl - 0.0030111*nl^2},
{13/80,0.35280357,-0.032613 + 0.022451*nl - 0.0030128*nl^2},
{13/80,0.42556283,-0.032509 + 0.022405*nl - 0.0030151*nl^2},
{13/80,0.50000000,-0.032406 + 0.022359*nl - 0.0030179*nl^2},
{13/80,0.57443717,-0.032307 + 0.022316*nl - 0.0030211*nl^2},
{13/80,0.64719643,-0.032213 + 0.022275*nl - 0.0030247*nl^2},
{13/80,0.71669770,-0.032125 + 0.022238*nl - 0.0030285*nl^2},
{13/80,0.78137857,-0.032044 + 0.022205*nl - 0.0030324*nl^2},
{13/80,0.83970478,-0.031972 + 0.022176*nl - 0.0030362*nl^2},
{13/80,0.89040886,-0.031909 + 0.022151*nl - 0.0030397*nl^2},
{13/80,0.93253168,-0.031856 + 0.022131*nl - 0.0030428*nl^2},
{13/80,0.96507875,-0.031815 + 0.022116*nl - 0.0030453*nl^2},
{13/80,0.98695326,-0.031788 + 0.022106*nl - 0.003047*nl^2},
{13/80,0.99782858,-0.031774 + 0.022101*nl - 0.0030479*nl^2},
{7/40,-0.99782858,-0.0018075 + 0.021806*nl - 0.0032688*nl^2},
{7/40,-0.98695326,-0.001767 + 0.021789*nl - 0.0032678*nl^2},
{7/40,-0.96507875,-0.001686 + 0.021755*nl - 0.0032656*nl^2},
{7/40,-0.93253168,-0.0015671 + 0.021705*nl - 0.0032625*nl^2},
{7/40,-0.89040886,-0.0014158 + 0.021642*nl - 0.0032587*nl^2},
{7/40,-0.83970478,-0.0012376 + 0.021567*nl - 0.0032543*nl^2},
{7/40,-0.78137857,-0.0010377 + 0.021484*nl - 0.0032496*nl^2},
{7/40,-0.71669770,-0.0008219 + 0.021394*nl - 0.0032447*nl^2},
{7/40,-0.64719643,-0.00059662 + 0.021301*nl - 0.00324*nl^2},
{7/40,-0.57443717,-0.00036755 + 0.021206*nl - 0.0032355*nl^2},
{7/40,-0.50000000,-0.00013975 + 0.021114*nl - 0.0032315*nl^2},
{7/40,-0.42556283,0.000082086 + 0.021024*nl - 0.0032281*nl^2},
{7/40,-0.35280357,0.00029383 + 0.02094*nl - 0.0032252*nl^2},
{7/40,-0.28330230,0.00049202 + 0.020863*nl - 0.003223*nl^2},
{7/40,-0.21862143,0.00067345 + 0.020793*nl - 0.0032214*nl^2},
{7/40,-0.16029522,0.000835 + 0.020733*nl - 0.0032203*nl^2},
{7/40,-0.10959114,0.00097416 + 0.020681*nl - 0.0032196*nl^2},
{7/40,-0.067468317,0.0010891 + 0.02064*nl - 0.0032192*nl^2},
{7/40,-0.034921254,0.0011775 + 0.020608*nl - 0.0032191*nl^2},
{7/40,-0.013046736,0.0012368 + 0.020588*nl - 0.003219*nl^2},
{7/40,-0.0021714185,0.0012663 + 0.020577*nl - 0.003219*nl^2},
{7/40,0.0021714185,0.0012781 + 0.020573*nl - 0.003219*nl^2},
{7/40,0.013046736,0.0013075 + 0.020563*nl - 0.003219*nl^2},
{7/40,0.034921254,0.0013667 + 0.020543*nl - 0.0032191*nl^2},
{7/40,0.067468317,0.0014547 + 0.020513*nl - 0.0032192*nl^2},
{7/40,0.10959114,0.0015687 + 0.020475*nl - 0.0032196*nl^2},
{7/40,0.16029522,0.0017062 + 0.02043*nl - 0.0032203*nl^2},
{7/40,0.21862143,0.001865 + 0.020381*nl - 0.0032214*nl^2},
{7/40,0.28330230,0.0020426 + 0.020327*nl - 0.003223*nl^2},
{7/40,0.35280357,0.0022358 + 0.020271*nl - 0.0032252*nl^2},
{7/40,0.42556283,0.0024416 + 0.020215*nl - 0.0032281*nl^2},
{7/40,0.50000000,0.0026568 + 0.020159*nl - 0.0032315*nl^2},
{7/40,0.57443717,0.0028777 + 0.020105*nl - 0.0032355*nl^2},
{7/40,0.64719643,0.0031002 + 0.020054*nl - 0.00324*nl^2},
{7/40,0.71669770,0.0033196 + 0.020006*nl - 0.0032447*nl^2},
{7/40,0.78137857,0.0035307 + 0.019962*nl - 0.0032496*nl^2},
{7/40,0.83970478,0.0037274 + 0.019923*nl - 0.0032543*nl^2},
{7/40,0.89040886,0.0039036 + 0.01989*nl - 0.0032587*nl^2},
{7/40,0.93253168,0.004054 + 0.019863*nl - 0.0032625*nl^2},
{7/40,0.96507875,0.0041729 + 0.019842*nl - 0.0032656*nl^2},
{7/40,0.98695326,0.0042541 + 0.019827*nl - 0.0032678*nl^2},
{7/40,0.99782858,0.0042949 + 0.01982*nl - 0.0032688*nl^2},
{3/16,-0.99782858,0.03063 + 0.019899*nl - 0.0034867*nl^2},
{3/16,-0.98695326,0.030665 + 0.01988*nl - 0.0034854*nl^2},
{3/16,-0.96507875,0.030734 + 0.019844*nl - 0.0034828*nl^2},
{3/16,-0.93253168,0.030836 + 0.01979*nl - 0.003479*nl^2},
{3/16,-0.89040886,0.030968 + 0.019721*nl - 0.0034743*nl^2},
{3/16,-0.83970478,0.031127 + 0.019639*nl - 0.0034689*nl^2},
{3/16,-0.78137857,0.031308 + 0.019548*nl - 0.0034631*nl^2},
{3/16,-0.71669770,0.031508 + 0.01945*nl - 0.0034572*nl^2},
{3/16,-0.64719643,0.031723 + 0.019348*nl - 0.0034514*nl^2},
{3/16,-0.57443717,0.031948 + 0.019245*nl - 0.0034459*nl^2},
{3/16,-0.50000000,0.03218 + 0.019143*nl - 0.003441*nl^2},
{3/16,-0.42556283,0.032414 + 0.019044*nl - 0.0034368*nl^2},
{3/16,-0.35280357,0.032646 + 0.018951*nl - 0.0034333*nl^2},
{3/16,-0.28330230,0.032871 + 0.018865*nl - 0.0034306*nl^2},
{3/16,-0.21862143,0.033083 + 0.018787*nl - 0.0034286*nl^2},
{3/16,-0.16029522,0.033279 + 0.018719*nl - 0.0034273*nl^2},
{3/16,-0.10959114,0.033452 + 0.018662*nl - 0.0034264*nl^2},
{3/16,-0.067468317,0.033599 + 0.018615*nl - 0.003426*nl^2},
{3/16,-0.034921254,0.033714 + 0.018579*nl - 0.0034258*nl^2},
{3/16,-0.013046736,0.033792 + 0.018556*nl - 0.0034257*nl^2},
{3/16,-0.0021714185,0.033831 + 0.018544*nl - 0.0034257*nl^2},
{3/16,0.0021714185,0.033847 + 0.018539*nl - 0.0034257*nl^2},
{3/16,0.013046736,0.033886 + 0.018528*nl - 0.0034257*nl^2},
{3/16,0.034921254,0.033966 + 0.018504*nl - 0.0034258*nl^2},
{3/16,0.067468317,0.034087 + 0.01847*nl - 0.003426*nl^2},
{3/16,0.10959114,0.034245 + 0.018427*nl - 0.0034264*nl^2},
{3/16,0.16029522,0.034441 + 0.018376*nl - 0.0034273*nl^2},
{3/16,0.21862143,0.034672 + 0.018318*nl - 0.0034286*nl^2},
{3/16,0.28330230,0.034938 + 0.018255*nl - 0.0034306*nl^2},
{3/16,0.35280357,0.035235 + 0.018189*nl - 0.0034333*nl^2},
{3/16,0.42556283,0.035559 + 0.018122*nl - 0.0034368*nl^2},
{3/16,0.50000000,0.035907 + 0.018054*nl - 0.003441*nl^2},
{3/16,0.57443717,0.036273 + 0.017988*nl - 0.0034459*nl^2},
{3/16,0.64719643,0.036649 + 0.017924*nl - 0.0034514*nl^2},
{3/16,0.71669770,0.037026 + 0.017864*nl - 0.0034572*nl^2},
{3/16,0.78137857,0.037393 + 0.017808*nl - 0.0034631*nl^2},
{3/16,0.83970478,0.037739 + 0.017758*nl - 0.0034689*nl^2},
{3/16,0.89040886,0.038053 + 0.017714*nl - 0.0034743*nl^2},
{3/16,0.93253168,0.038321 + 0.017678*nl - 0.003479*nl^2},
{3/16,0.96507875,0.038535 + 0.01765*nl - 0.0034828*nl^2},
{3/16,0.98695326,0.038681 + 0.017631*nl - 0.0034854*nl^2},
{3/16,0.99782858,0.038755 + 0.017621*nl - 0.0034867*nl^2},
{1/5,-0.99782858,0.06149 + 0.018081*nl - 0.0037014*nl^2},
{1/5,-0.98695326,0.061515 + 0.018062*nl - 0.0036998*nl^2},
{1/5,-0.96507875,0.061567 + 0.018022*nl - 0.0036966*nl^2},
{1/5,-0.93253168,0.061644 + 0.017964*nl - 0.0036921*nl^2},
{1/5,-0.89040886,0.061747 + 0.017889*nl - 0.0036864*nl^2},
{1/5,-0.83970478,0.061873 + 0.017802*nl - 0.0036799*nl^2},
{1/5,-0.78137857,0.062023 + 0.017703*nl - 0.0036729*nl^2},
{1/5,-0.71669770,0.062196 + 0.017597*nl - 0.0036657*nl^2},
{1/5,-0.64719643,0.062388 + 0.017487*nl - 0.0036587*nl^2},
{1/5,-0.57443717,0.0626 + 0.017374*nl - 0.0036521*nl^2},
{1/5,-0.50000000,0.062827 + 0.017263*nl - 0.0036462*nl^2},
{1/5,-0.42556283,0.063066 + 0.017155*nl - 0.0036411*nl^2},
{1/5,-0.35280357,0.063313 + 0.017053*nl - 0.0036369*nl^2},
{1/5,-0.28330230,0.063561 + 0.016958*nl - 0.0036336*nl^2},
{1/5,-0.21862143,0.063804 + 0.016873*nl - 0.0036312*nl^2},
{1/5,-0.16029522,0.064034 + 0.016797*nl - 0.0036296*nl^2},
{1/5,-0.10959114,0.064243 + 0.016733*nl - 0.0036286*nl^2},
{1/5,-0.067468317,0.064423 + 0.01668*nl - 0.003628*nl^2},
{1/5,-0.034921254,0.064566 + 0.016641*nl - 0.0036278*nl^2},
{1/5,-0.013046736,0.064665 + 0.016614*nl - 0.0036277*nl^2},
{1/5,-0.0021714185,0.064714 + 0.016601*nl - 0.0036277*nl^2},
{1/5,0.0021714185,0.064734 + 0.016595*nl - 0.0036277*nl^2},
{1/5,0.013046736,0.064785 + 0.016582*nl - 0.0036277*nl^2},
{1/5,0.034921254,0.064887 + 0.016556*nl - 0.0036278*nl^2},
{1/5,0.067468317,0.065043 + 0.016518*nl - 0.003628*nl^2},
{1/5,0.10959114,0.065251 + 0.016468*nl - 0.0036286*nl^2},
{1/5,0.16029522,0.065511 + 0.01641*nl - 0.0036296*nl^2},
{1/5,0.21862143,0.065824 + 0.016343*nl - 0.0036312*nl^2},
{1/5,0.28330230,0.06619 + 0.01627*nl - 0.0036336*nl^2},
{1/5,0.35280357,0.066605 + 0.016194*nl - 0.0036369*nl^2},
{1/5,0.42556283,0.067067 + 0.016114*nl - 0.0036411*nl^2},
{1/5,0.50000000,0.067569 + 0.016034*nl - 0.0036462*nl^2},
{1/5,0.57443717,0.068103 + 0.015953*nl - 0.0036521*nl^2},
{1/5,0.64719643,0.068657 + 0.015875*nl - 0.0036587*nl^2},
{1/5,0.71669770,0.069219 + 0.015801*nl - 0.0036657*nl^2},
{1/5,0.78137857,0.069771 + 0.015731*nl - 0.0036729*nl^2},
{1/5,0.83970478,0.070294 + 0.015667*nl - 0.0036799*nl^2},
{1/5,0.89040886,0.070769 + 0.015611*nl - 0.0036864*nl^2},
{1/5,0.93253168,0.071178 + 0.015565*nl - 0.0036921*nl^2},
{1/5,0.96507875,0.071504 + 0.015528*nl - 0.0036966*nl^2},
{1/5,0.98695326,0.071727 + 0.015504*nl - 0.0036998*nl^2},
{1/5,0.99782858,0.07184 + 0.015491*nl - 0.0037014*nl^2},
{17/80,-0.99782858,0.090947 + 0.016343*nl - 0.0039126*nl^2},
{17/80,-0.98695326,0.09096 + 0.016322*nl - 0.0039107*nl^2},
{17/80,-0.96507875,0.090988 + 0.01628*nl - 0.0039069*nl^2},
{17/80,-0.93253168,0.091031 + 0.016217*nl - 0.0039015*nl^2},
{17/80,-0.89040886,0.091093 + 0.016138*nl - 0.0038947*nl^2},
{17/80,-0.83970478,0.091175 + 0.016045*nl - 0.0038869*nl^2},
{17/80,-0.78137857,0.09128 + 0.015939*nl - 0.0038786*nl^2},
{17/80,-0.71669770,0.091411 + 0.015825*nl - 0.00387*nl^2},
{17/80,-0.64719643,0.091569 + 0.015706*nl - 0.0038616*nl^2},
{17/80,-0.57443717,0.091754 + 0.015585*nl - 0.0038538*nl^2},
{17/80,-0.50000000,0.091966 + 0.015465*nl - 0.0038467*nl^2},
{17/80,-0.42556283,0.092203 + 0.015348*nl - 0.0038406*nl^2},
{17/80,-0.35280357,0.092458 + 0.015237*nl - 0.0038356*nl^2},
{17/80,-0.28330230,0.092726 + 0.015134*nl - 0.0038317*nl^2},
{17/80,-0.21862143,0.092997 + 0.01504*nl - 0.0038288*nl^2},
{17/80,-0.16029522,0.093262 + 0.014957*nl - 0.0038269*nl^2},
{17/80,-0.10959114,0.093507 + 0.014886*nl - 0.0038257*nl^2},
{17/80,-0.067468317,0.093721 + 0.014828*nl - 0.003825*nl^2},
{17/80,-0.034921254,0.093895 + 0.014783*nl - 0.0038247*nl^2},
{17/80,-0.013046736,0.094015 + 0.014754*nl - 0.0038246*nl^2},
{17/80,-0.0021714185,0.094076 + 0.014739*nl - 0.0038246*nl^2},
{17/80,0.0021714185,0.0941 + 0.014733*nl - 0.0038246*nl^2},
{17/80,0.013046736,0.094162 + 0.014719*nl - 0.0038246*nl^2},
{17/80,0.034921254,0.094289 + 0.014689*nl - 0.0038247*nl^2},
{17/80,0.067468317,0.094483 + 0.014646*nl - 0.003825*nl^2},
{17/80,0.10959114,0.094745 + 0.01459*nl - 0.0038257*nl^2},
{17/80,0.16029522,0.095077 + 0.014524*nl - 0.0038269*nl^2},
{17/80,0.21862143,0.095481 + 0.014448*nl - 0.0038288*nl^2},
{17/80,0.28330230,0.095958 + 0.014365*nl - 0.0038317*nl^2},
{17/80,0.35280357,0.096507 + 0.014276*nl - 0.0038356*nl^2},
{17/80,0.42556283,0.097124 + 0.014183*nl - 0.0038406*nl^2},
{17/80,0.50000000,0.097801 + 0.014088*nl - 0.0038467*nl^2},
{17/80,0.57443717,0.098528 + 0.013993*nl - 0.0038538*nl^2},
{17/80,0.64719643,0.099288 + 0.013898*nl - 0.0038616*nl^2},
{17/80,0.71669770,0.10006 + 0.013808*nl - 0.00387*nl^2},
{17/80,0.78137857,0.10083 + 0.013722*nl - 0.0038786*nl^2},
{17/80,0.83970478,0.10156 + 0.013643*nl - 0.0038869*nl^2},
{17/80,0.89040886,0.10222 + 0.013573*nl - 0.0038947*nl^2},
{17/80,0.93253168,0.10279 + 0.013514*nl - 0.0039015*nl^2},
{17/80,0.96507875,0.10325 + 0.013468*nl - 0.0039069*nl^2},
{17/80,0.98695326,0.10356 + 0.013437*nl - 0.0039107*nl^2},
{17/80,0.99782858,0.10372 + 0.013421*nl - 0.0039126*nl^2},
{9/40,-0.99782858,0.11913 + 0.014676*nl - 0.0041201*nl^2},
{9/40,-0.98695326,0.11913 + 0.014654*nl - 0.0041178*nl^2},
{9/40,-0.96507875,0.11913 + 0.014609*nl - 0.0041134*nl^2},
{9/40,-0.93253168,0.11913 + 0.014543*nl - 0.0041069*nl^2},
{9/40,-0.89040886,0.11914 + 0.014459*nl - 0.0040989*nl^2},
{9/40,-0.83970478,0.11916 + 0.01436*nl - 0.0040898*nl^2},
{9/40,-0.78137857,0.11921 + 0.014248*nl - 0.0040799*nl^2},
{9/40,-0.71669770,0.11928 + 0.014127*nl - 0.0040698*nl^2},
{9/40,-0.64719643,0.11939 + 0.014*nl - 0.0040599*nl^2},
{9/40,-0.57443717,0.11954 + 0.013871*nl - 0.0040506*nl^2},
{9/40,-0.50000000,0.11972 + 0.013742*nl - 0.0040423*nl^2},
{9/40,-0.42556283,0.11994 + 0.013616*nl - 0.0040351*nl^2},
{9/40,-0.35280357,0.1202 + 0.013496*nl - 0.0040292*nl^2},
{9/40,-0.28330230,0.12049 + 0.013384*nl - 0.0040246*nl^2},
{9/40,-0.21862143,0.12078 + 0.013282*nl - 0.0040212*nl^2},
{9/40,-0.16029522,0.12108 + 0.013192*nl - 0.0040189*nl^2},
{9/40,-0.10959114,0.12136 + 0.013114*nl - 0.0040175*nl^2},
{9/40,-0.067468317,0.12161 + 0.01305*nl - 0.0040167*nl^2},
{9/40,-0.034921254,0.12182 + 0.013001*nl - 0.0040164*nl^2},
{9/40,-0.013046736,0.12196 + 0.012968*nl - 0.0040162*nl^2},
{9/40,-0.0021714185,0.12203 + 0.012952*nl - 0.0040162*nl^2},
{9/40,0.0021714185,0.12206 + 0.012945*nl - 0.0040162*nl^2},
{9/40,0.013046736,0.12214 + 0.012929*nl - 0.0040162*nl^2},
{9/40,0.034921254,0.12229 + 0.012896*nl - 0.0040164*nl^2},
{9/40,0.067468317,0.12252 + 0.012848*nl - 0.0040167*nl^2},
{9/40,0.10959114,0.12285 + 0.012786*nl - 0.0040175*nl^2},
{9/40,0.16029522,0.12325 + 0.012711*nl - 0.0040189*nl^2},
{9/40,0.21862143,0.12376 + 0.012626*nl - 0.0040212*nl^2},
{9/40,0.28330230,0.12436 + 0.012531*nl - 0.0040246*nl^2},
{9/40,0.35280357,0.12506 + 0.012429*nl - 0.0040292*nl^2},
{9/40,0.42556283,0.12585 + 0.012321*nl - 0.0040351*nl^2},
{9/40,0.50000000,0.12672 + 0.012211*nl - 0.0040423*nl^2},
{9/40,0.57443717,0.12767 + 0.012098*nl - 0.0040506*nl^2},
{9/40,0.64719643,0.12866 + 0.011986*nl - 0.0040599*nl^2},
{9/40,0.71669770,0.12968 + 0.011877*nl - 0.0040698*nl^2},
{9/40,0.78137857,0.13069 + 0.011773*nl - 0.0040799*nl^2},
{9/40,0.83970478,0.13165 + 0.011677*nl - 0.0040898*nl^2},
{9/40,0.89040886,0.13253 + 0.011591*nl - 0.0040989*nl^2},
{9/40,0.93253168,0.13329 + 0.011518*nl - 0.0041069*nl^2},
{9/40,0.96507875,0.13389 + 0.011461*nl - 0.0041134*nl^2},
{9/40,0.98695326,0.13431 + 0.011422*nl - 0.0041178*nl^2},
{9/40,0.99782858,0.13452 + 0.011402*nl - 0.0041201*nl^2},
{19/80,-0.99782858,0.14615 + 0.013073*nl - 0.0043236*nl^2},
{19/80,-0.98695326,0.14613 + 0.01305*nl - 0.004321*nl^2},
{19/80,-0.96507875,0.14609 + 0.013003*nl - 0.0043158*nl^2},
{19/80,-0.93253168,0.14603 + 0.012934*nl - 0.0043083*nl^2},
{19/80,-0.89040886,0.14598 + 0.012845*nl - 0.0042989*nl^2},
{19/80,-0.83970478,0.14593 + 0.012741*nl - 0.0042882*nl^2},
{19/80,-0.78137857,0.1459 + 0.012623*nl - 0.0042767*nl^2},
{19/80,-0.71669770,0.1459 + 0.012495*nl - 0.0042649*nl^2},
{19/80,-0.64719643,0.14594 + 0.012361*nl - 0.0042533*nl^2},
{19/80,-0.57443717,0.14603 + 0.012224*nl - 0.0042425*nl^2},
{19/80,-0.50000000,0.14618 + 0.012087*nl - 0.0042327*nl^2},
{19/80,-0.42556283,0.14638 + 0.011953*nl - 0.0042243*nl^2},
{19/80,-0.35280357,0.14663 + 0.011824*nl - 0.0042174*nl^2},
{19/80,-0.28330230,0.14693 + 0.011704*nl - 0.004212*nl^2},
{19/80,-0.21862143,0.14725 + 0.011594*nl - 0.004208*nl^2},
{19/80,-0.16029522,0.14757 + 0.011495*nl - 0.0042054*nl^2},
{19/80,-0.10959114,0.14789 + 0.011411*nl - 0.0042037*nl^2},
{19/80,-0.067468317,0.14818 + 0.011341*nl - 0.0042028*nl^2},
{19/80,-0.034921254,0.14842 + 0.011287*nl - 0.0042024*nl^2},
{19/80,-0.013046736,0.14859 + 0.011251*nl - 0.0042022*nl^2},
{19/80,-0.0021714185,0.14867 + 0.011233*nl - 0.0042022*nl^2},
{19/80,0.0021714185,0.1487 + 0.011226*nl - 0.0042022*nl^2},
{19/80,0.013046736,0.14879 + 0.011208*nl - 0.0042022*nl^2},
{19/80,0.034921254,0.14897 + 0.011172*nl - 0.0042024*nl^2},
{19/80,0.067468317,0.14925 + 0.011118*nl - 0.0042028*nl^2},
{19/80,0.10959114,0.14964 + 0.011049*nl - 0.0042037*nl^2},
{19/80,0.16029522,0.15013 + 0.010966*nl - 0.0042054*nl^2},
{19/80,0.21862143,0.15074 + 0.01087*nl - 0.004208*nl^2},
{19/80,0.28330230,0.15148 + 0.010763*nl - 0.004212*nl^2},
{19/80,0.35280357,0.15234 + 0.010647*nl - 0.0042174*nl^2},
{19/80,0.42556283,0.15332 + 0.010524*nl - 0.0042243*nl^2},
{19/80,0.50000000,0.15442 + 0.010396*nl - 0.0042327*nl^2},
{19/80,0.57443717,0.15561 + 0.010264*nl - 0.0042425*nl^2},
{19/80,0.64719643,0.15686 + 0.010133*nl - 0.0042533*nl^2},
{19/80,0.71669770,0.15815 + 0.010003*nl - 0.0042649*nl^2},
{19/80,0.78137857,0.15943 + 0.0098787*nl - 0.0042767*nl^2},
{19/80,0.83970478,0.16066 + 0.0097628*nl - 0.0042882*nl^2},
{19/80,0.89040886,0.16178 + 0.009659*nl - 0.0042989*nl^2},
{19/80,0.93253168,0.16276 + 0.0095704*nl - 0.0043083*nl^2},
{19/80,0.96507875,0.16354 + 0.0095003*nl - 0.0043158*nl^2},
{19/80,0.98695326,0.16407 + 0.0094524*nl - 0.004321*nl^2},
{19/80,0.99782858,0.16434 + 0.0094284*nl - 0.0043236*nl^2},
{1/4,-0.99782858,0.17208 + 0.011529*nl - 0.0045231*nl^2},
{1/4,-0.98695326,0.17203 + 0.011505*nl - 0.00452*nl^2},
{1/4,-0.96507875,0.17194 + 0.011456*nl - 0.004514*nl^2},
{1/4,-0.93253168,0.17182 + 0.011384*nl - 0.0045052*nl^2},
{1/4,-0.89040886,0.17169 + 0.011292*nl - 0.0044944*nl^2},
{1/4,-0.83970478,0.17155 + 0.011183*nl - 0.004482*nl^2},
{1/4,-0.78137857,0.17142 + 0.011059*nl - 0.0044686*nl^2},
{1/4,-0.71669770,0.17134 + 0.010925*nl - 0.0044549*nl^2},
{1/4,-0.64719643,0.1713 + 0.010785*nl - 0.0044415*nl^2},
{1/4,-0.57443717,0.17132 + 0.01064*nl - 0.004429*nl^2},
{1/4,-0.50000000,0.17142 + 0.010495*nl - 0.0044177*nl^2},
{1/4,-0.42556283,0.17158 + 0.010353*nl - 0.0044079*nl^2},
{1/4,-0.35280357,0.17182 + 0.010217*nl - 0.0043999*nl^2},
{1/4,-0.28330230,0.17212 + 0.010088*nl - 0.0043937*nl^2},
{1/4,-0.21862143,0.17245 + 0.0099694*nl - 0.0043891*nl^2},
{1/4,-0.16029522,0.17281 + 0.0098634*nl - 0.0043859*nl^2},
{1/4,-0.10959114,0.17317 + 0.0097717*nl - 0.004384*nl^2},
{1/4,-0.067468317,0.17349 + 0.0096957*nl - 0.004383*nl^2},
{1/4,-0.034921254,0.17376 + 0.009637*nl - 0.0043825*nl^2},
{1/4,-0.013046736,0.17395 + 0.0095976*nl - 0.0043823*nl^2},
{1/4,-0.0021714185,0.17405 + 0.009578*nl - 0.0043823*nl^2},
{1/4,0.0021714185,0.17409 + 0.0095702*nl - 0.0043823*nl^2},
{1/4,0.013046736,0.17419 + 0.0095506*nl - 0.0043823*nl^2},
{1/4,0.034921254,0.1744 + 0.0095111*nl - 0.0043825*nl^2},
{1/4,0.067468317,0.17473 + 0.0094524*nl - 0.004383*nl^2},
{1/4,0.10959114,0.17518 + 0.0093761*nl - 0.004384*nl^2},
{1/4,0.16029522,0.17576 + 0.0092839*nl - 0.0043859*nl^2},
{1/4,0.21862143,0.17649 + 0.0091769*nl - 0.0043891*nl^2},
{1/4,0.28330230,0.17738 + 0.009057*nl - 0.0043937*nl^2},
{1/4,0.35280357,0.17842 + 0.008926*nl - 0.0043999*nl^2},
{1/4,0.42556283,0.17961 + 0.0087859*nl - 0.0044079*nl^2},
{1/4,0.50000000,0.18095 + 0.0086388*nl - 0.0044177*nl^2},
{1/4,0.57443717,0.18241 + 0.008487*nl - 0.004429*nl^2},
{1/4,0.64719643,0.18395 + 0.0083335*nl - 0.0044415*nl^2},
{1/4,0.71669770,0.18555 + 0.0081813*nl - 0.0044549*nl^2},
{1/4,0.78137857,0.18714 + 0.0080341*nl - 0.0044686*nl^2},
{1/4,0.83970478,0.18866 + 0.0078962*nl - 0.004482*nl^2},
{1/4,0.89040886,0.19006 + 0.0077721*nl - 0.0044944*nl^2},
{1/4,0.93253168,0.19127 + 0.0076656*nl - 0.0045052*nl^2},
{1/4,0.96507875,0.19224 + 0.0075812*nl - 0.004514*nl^2},
{1/4,0.98695326,0.19291 + 0.0075233*nl - 0.00452*nl^2},
{1/4,0.99782858,0.19325 + 0.0074942*nl - 0.0045231*nl^2},
{21/80,-0.99782858,0.19697 + 0.010039*nl - 0.0047181*nl^2},
{21/80,-0.98695326,0.1969 + 0.010014*nl - 0.0047146*nl^2},
{21/80,-0.96507875,0.19675 + 0.0099635*nl - 0.0047076*nl^2},
{21/80,-0.93253168,0.19656 + 0.009889*nl - 0.0046976*nl^2},
{21/80,-0.89040886,0.19632 + 0.0097936*nl - 0.0046851*nl^2},
{21/80,-0.83970478,0.19608 + 0.0096805*nl - 0.0046709*nl^2},
{21/80,-0.78137857,0.19585 + 0.0095525*nl - 0.0046555*nl^2},
{21/80,-0.71669770,0.19565 + 0.0094131*nl - 0.0046397*nl^2},
{21/80,-0.64719643,0.19551 + 0.0092661*nl - 0.0046243*nl^2},
{21/80,-0.57443717,0.19545 + 0.0091149*nl - 0.0046099*nl^2},
{21/80,-0.50000000,0.19548 + 0.0089629*nl - 0.0045969*nl^2},
{21/80,-0.42556283,0.1956 + 0.0088132*nl - 0.0045857*nl^2},
{21/80,-0.35280357,0.19581 + 0.0086688*nl - 0.0045765*nl^2},
{21/80,-0.28330230,0.1961 + 0.0085321*nl - 0.0045693*nl^2},
{21/80,-0.21862143,0.19645 + 0.0084056*nl - 0.004564*nl^2},
{21/80,-0.16029522,0.19684 + 0.008292*nl - 0.0045604*nl^2},
{21/80,-0.10959114,0.19723 + 0.0081933*nl - 0.0045582*nl^2},
{21/80,-0.067468317,0.19759 + 0.0081113*nl - 0.004557*nl^2},
{21/80,-0.034921254,0.1979 + 0.0080477*nl - 0.0045564*nl^2},
{21/80,-0.013046736,0.19811 + 0.0080049*nl - 0.0045563*nl^2},
{21/80,-0.0021714185,0.19823 + 0.0079836*nl - 0.0045562*nl^2},
{21/80,0.0021714185,0.19827 + 0.0079751*nl - 0.0045562*nl^2},
{21/80,0.013046736,0.19839 + 0.0079538*nl - 0.0045563*nl^2},
{21/80,0.034921254,0.19863 + 0.0079108*nl - 0.0045564*nl^2},
{21/80,0.067468317,0.199 + 0.0078465*nl - 0.004557*nl^2},
{21/80,0.10959114,0.19952 + 0.0077629*nl - 0.0045582*nl^2},
{21/80,0.16029522,0.2002 + 0.0076613*nl - 0.0045604*nl^2},
{21/80,0.21862143,0.20106 + 0.0075428*nl - 0.004564*nl^2},
{21/80,0.28330230,0.2021 + 0.0074091*nl - 0.0045693*nl^2},
{21/80,0.35280357,0.20334 + 0.0072621*nl - 0.0045765*nl^2},
{21/80,0.42556283,0.20476 + 0.0071038*nl - 0.0045857*nl^2},
{21/80,0.50000000,0.20636 + 0.0069363*nl - 0.0045969*nl^2},
{21/80,0.57443717,0.20812 + 0.0067622*nl - 0.0046099*nl^2},
{21/80,0.64719643,0.20998 + 0.0065848*nl - 0.0046243*nl^2},
{21/80,0.71669770,0.21191 + 0.0064076*nl - 0.0046397*nl^2},
{21/80,0.78137857,0.21384 + 0.0062352*nl - 0.0046555*nl^2},
{21/80,0.83970478,0.2157 + 0.0060729*nl - 0.0046709*nl^2},
{21/80,0.89040886,0.2174 + 0.005926*nl - 0.0046851*nl^2},
{21/80,0.93253168,0.21888 + 0.0057995*nl - 0.0046976*nl^2},
{21/80,0.96507875,0.22006 + 0.0056989*nl - 0.0047076*nl^2},
{21/80,0.98695326,0.22088 + 0.0056299*nl - 0.0047146*nl^2},
{21/80,0.99782858,0.22129 + 0.005595*nl - 0.0047181*nl^2},
{11/40,-0.99782858,0.22087 + 0.0085995*nl - 0.0049085*nl^2},
{11/40,-0.98695326,0.22077 + 0.0085736*nl - 0.0049045*nl^2},
{11/40,-0.96507875,0.22056 + 0.0085218*nl - 0.0048966*nl^2},
{11/40,-0.93253168,0.22027 + 0.0084453*nl - 0.0048851*nl^2},
{11/40,-0.89040886,0.21993 + 0.0083473*nl - 0.0048709*nl^2},
{11/40,-0.83970478,0.21956 + 0.0082308*nl - 0.0048546*nl^2},
{11/40,-0.78137857,0.2192 + 0.0080987*nl - 0.004837*nl^2},
{11/40,-0.71669770,0.21888 + 0.0079546*nl - 0.004819*nl^2},
{11/40,-0.64719643,0.21862 + 0.0078021*nl - 0.0048014*nl^2},
{11/40,-0.57443717,0.21846 + 0.007645*nl - 0.0047849*nl^2},
{11/40,-0.50000000,0.2184 + 0.0074864*nl - 0.0047701*nl^2},
{11/40,-0.42556283,0.21847 + 0.0073297*nl - 0.0047573*nl^2},
{11/40,-0.35280357,0.21864 + 0.0071778*nl - 0.0047468*nl^2},
{11/40,-0.28330230,0.21892 + 0.0070334*nl - 0.0047386*nl^2},
{11/40,-0.21862143,0.21928 + 0.0068993*nl - 0.0047326*nl^2},
{11/40,-0.16029522,0.21969 + 0.0067782*nl - 0.0047285*nl^2},
{11/40,-0.10959114,0.22012 + 0.0066726*nl - 0.0047259*nl^2},
{11/40,-0.067468317,0.22052 + 0.0065844*nl - 0.0047245*nl^2},
{11/40,-0.034921254,0.22085 + 0.0065159*nl - 0.0047239*nl^2},
{11/40,-0.013046736,0.2211 + 0.0064697*nl - 0.0047237*nl^2},
{11/40,-0.0021714185,0.22122 + 0.0064467*nl - 0.0047237*nl^2},
{11/40,0.0021714185,0.22127 + 0.0064374*nl - 0.0047237*nl^2},
{11/40,0.013046736,0.2214 + 0.0064143*nl - 0.0047237*nl^2},
{11/40,0.034921254,0.22168 + 0.0063677*nl - 0.0047239*nl^2},
{11/40,0.067468317,0.2221 + 0.0062978*nl - 0.0047245*nl^2},
{11/40,0.10959114,0.2227 + 0.0062066*nl - 0.0047259*nl^2},
{11/40,0.16029522,0.22348 + 0.0060952*nl - 0.0047285*nl^2},
{11/40,0.21862143,0.22447 + 0.0059648*nl - 0.0047326*nl^2},
{11/40,0.28330230,0.22568 + 0.0058166*nl - 0.0047386*nl^2},
{11/40,0.35280357,0.22713 + 0.0056527*nl - 0.0047468*nl^2},
{11/40,0.42556283,0.2288 + 0.0054749*nl - 0.0047573*nl^2},
{11/40,0.50000000,0.23069 + 0.0052854*nl - 0.0047701*nl^2},
{11/40,0.57443717,0.23277 + 0.0050871*nl - 0.0047849*nl^2},
{11/40,0.64719643,0.23499 + 0.0048836*nl - 0.0048014*nl^2},
{11/40,0.71669770,0.23728 + 0.0046791*nl - 0.004819*nl^2},
{11/40,0.78137857,0.23959 + 0.0044789*nl - 0.004837*nl^2},
{11/40,0.83970478,0.2418 + 0.0042895*nl - 0.0048546*nl^2},
{11/40,0.89040886,0.24384 + 0.0041174*nl - 0.0048709*nl^2},
{11/40,0.93253168,0.24561 + 0.0039687*nl - 0.0048851*nl^2},
{11/40,0.96507875,0.24703 + 0.0038501*nl - 0.0048966*nl^2},
{11/40,0.98695326,0.24801 + 0.0037684*nl - 0.0049045*nl^2},
{11/40,0.99782858,0.24851 + 0.0037273*nl - 0.0049085*nl^2},
{23/80,-0.99782858,0.24383 + 0.0072067*nl - 0.0050941*nl^2},
{23/80,-0.98695326,0.24368 + 0.0071803*nl - 0.0050895*nl^2},
{23/80,-0.96507875,0.24341 + 0.0071275*nl - 0.0050805*nl^2},
{23/80,-0.93253168,0.24301 + 0.0070495*nl - 0.0050675*nl^2},
{23/80,-0.89040886,0.24254 + 0.0069494*nl - 0.0050514*nl^2},
{23/80,-0.83970478,0.24203 + 0.0068302*nl - 0.0050329*nl^2},
{23/80,-0.78137857,0.24152 + 0.0066949*nl - 0.005013*nl^2},
{23/80,-0.71669770,0.24105 + 0.0065469*nl - 0.0049926*nl^2},
{23/80,-0.64719643,0.24066 + 0.0063898*nl - 0.0049726*nl^2},
{23/80,-0.57443717,0.24038 + 0.0062275*nl - 0.0049539*nl^2},
{23/80,-0.50000000,0.24022 + 0.006063*nl - 0.0049371*nl^2},
{23/80,-0.42556283,0.24021 + 0.0058998*nl - 0.0049226*nl^2},
{23/80,-0.35280357,0.24034 + 0.0057409*nl - 0.0049106*nl^2},
{23/80,-0.28330230,0.2406 + 0.0055893*nl - 0.0049013*nl^2},
{23/80,-0.21862143,0.24097 + 0.0054477*nl - 0.0048945*nl^2},
{23/80,-0.16029522,0.2414 + 0.0053193*nl - 0.0048898*nl^2},
{23/80,-0.10959114,0.24185 + 0.0052068*nl - 0.004887*nl^2},
{23/80,-0.067468317,0.24229 + 0.0051126*nl - 0.0048854*nl^2},
{23/80,-0.034921254,0.24266 + 0.0050392*nl - 0.0048847*nl^2},
{23/80,-0.013046736,0.24293 + 0.0049895*nl - 0.0048845*nl^2},
{23/80,-0.0021714185,0.24307 + 0.0049647*nl - 0.0048844*nl^2},
{23/80,0.0021714185,0.24313 + 0.0049548*nl - 0.0048844*nl^2},
{23/80,0.013046736,0.24327 + 0.0049299*nl - 0.0048845*nl^2},
{23/80,0.034921254,0.24358 + 0.0048795*nl - 0.0048847*nl^2},
{23/80,0.067468317,0.24406 + 0.004804*nl - 0.0048854*nl^2},
{23/80,0.10959114,0.24473 + 0.0047049*nl - 0.004887*nl^2},
{23/80,0.16029522,0.24562 + 0.0045835*nl - 0.0048898*nl^2},
{23/80,0.21862143,0.24675 + 0.0044406*nl - 0.0048945*nl^2},
{23/80,0.28330230,0.24814 + 0.0042773*nl - 0.0049013*nl^2},
{23/80,0.35280357,0.24981 + 0.0040954*nl - 0.0049106*nl^2},
{23/80,0.42556283,0.25175 + 0.0038969*nl - 0.0049226*nl^2},
{23/80,0.50000000,0.25396 + 0.0036838*nl - 0.0049371*nl^2},
{23/80,0.57443717,0.25638 + 0.0034594*nl - 0.0049539*nl^2},
{23/80,0.64719643,0.25898 + 0.0032276*nl - 0.0049726*nl^2},
{23/80,0.71669770,0.26168 + 0.0029933*nl - 0.0049926*nl^2},
{23/80,0.78137857,0.26439 + 0.0027627*nl - 0.005013*nl^2},
{23/80,0.83970478,0.26701 + 0.0025435*nl - 0.0050329*nl^2},
{23/80,0.89040886,0.26941 + 0.0023435*nl - 0.0050514*nl^2},
{23/80,0.93253168,0.27151 + 0.0021702*nl - 0.0050675*nl^2},
{23/80,0.96507875,0.27318 + 0.0020316*nl - 0.0050805*nl^2},
{23/80,0.98695326,0.27434 + 0.001936*nl - 0.0050895*nl^2},
{23/80,0.99782858,0.27493 + 0.0018878*nl - 0.0050941*nl^2},
{3/10,-0.99782858,0.26585 + 0.0058578*nl - 0.0052746*nl^2},
{3/10,-0.98695326,0.26567 + 0.0058311*nl - 0.0052694*nl^2},
{3/10,-0.96507875,0.26531 + 0.0057777*nl - 0.0052593*nl^2},
{3/10,-0.93253168,0.2648 + 0.0056987*nl - 0.0052446*nl^2},
{3/10,-0.89040886,0.26419 + 0.0055973*nl - 0.0052264*nl^2},
{3/10,-0.83970478,0.26352 + 0.0054763*nl - 0.0052056*nl^2},
{3/10,-0.78137857,0.26284 + 0.0053386*nl - 0.0051831*nl^2},
{3/10,-0.71669770,0.2622 + 0.0051874*nl - 0.0051601*nl^2},
{3/10,-0.64719643,0.26165 + 0.0050267*nl - 0.0051376*nl^2},
{3/10,-0.57443717,0.26123 + 0.0048599*nl - 0.0051165*nl^2},
{3/10,-0.50000000,0.26096 + 0.0046904*nl - 0.0050975*nl^2},
{3/10,-0.42556283,0.26086 + 0.0045214*nl - 0.0050812*nl^2},
{3/10,-0.35280357,0.26094 + 0.0043561*nl - 0.0050677*nl^2},
{3/10,-0.28330230,0.26117 + 0.0041976*nl - 0.0050572*nl^2},
{3/10,-0.21862143,0.26153 + 0.0040489*nl - 0.0050495*nl^2},
{3/10,-0.16029522,0.26197 + 0.0039134*nl - 0.0050443*nl^2},
{3/10,-0.10959114,0.26246 + 0.0037942*nl - 0.005041*nl^2},
{3/10,-0.067468317,0.26293 + 0.003694*nl - 0.0050393*nl^2},
{3/10,-0.034921254,0.26334 + 0.0036156*nl - 0.0050385*nl^2},
{3/10,-0.013046736,0.26363 + 0.0035625*nl - 0.0050382*nl^2},
{3/10,-0.0021714185,0.26379 + 0.0035359*nl - 0.0050382*nl^2},
{3/10,0.0021714185,0.26385 + 0.0035253*nl - 0.0050382*nl^2},
{3/10,0.013046736,0.26401 + 0.0034986*nl - 0.0050382*nl^2},
{3/10,0.034921254,0.26435 + 0.0034445*nl - 0.0050385*nl^2},
{3/10,0.067468317,0.26488 + 0.0033631*nl - 0.0050393*nl^2},
{3/10,0.10959114,0.26564 + 0.0032561*nl - 0.005041*nl^2},
{3/10,0.16029522,0.26664 + 0.0031243*nl - 0.0050443*nl^2},
{3/10,0.21862143,0.26792 + 0.0029684*nl - 0.0050495*nl^2},
{3/10,0.28330230,0.2695 + 0.0027893*nl - 0.0050572*nl^2},
{3/10,0.35280357,0.27141 + 0.0025886*nl - 0.0050677*nl^2},
{3/10,0.42556283,0.27364 + 0.0023681*nl - 0.0050812*nl^2},
{3/10,0.50000000,0.27618 + 0.0021299*nl - 0.0050975*nl^2},
{3/10,0.57443717,0.27898 + 0.0018774*nl - 0.0051165*nl^2},
{3/10,0.64719643,0.28199 + 0.001615*nl - 0.0051376*nl^2},
{3/10,0.71669770,0.28513 + 0.0013483*nl - 0.0051601*nl^2},
{3/10,0.78137857,0.28828 + 0.0010846*nl - 0.0051831*nl^2},
{3/10,0.83970478,0.29132 + 0.00083278*nl - 0.0052056*nl^2},
{3/10,0.89040886,0.29413 + 0.00060214*nl - 0.0052264*nl^2},
{3/10,0.93253168,0.29657 + 0.00040168*nl - 0.0052446*nl^2},
{3/10,0.96507875,0.29854 + 0.00024098*nl - 0.0052593*nl^2},
{3/10,0.98695326,0.29989 + 0.00013*nl - 0.0052694*nl^2},
{3/10,0.99782858,0.30058 + 0.00007392*nl - 0.0052746*nl^2},
{5/16,-0.99782858,0.28697 + 0.0045504*nl - 0.0054497*nl^2},
{5/16,-0.98695326,0.28674 + 0.0045237*nl - 0.005444*nl^2},
{5/16,-0.96507875,0.28629 + 0.0044702*nl - 0.0054326*nl^2},
{5/16,-0.93253168,0.28566 + 0.0043908*nl - 0.0054162*nl^2},
{5/16,-0.89040886,0.28488 + 0.0042887*nl - 0.0053957*nl^2},
{5/16,-0.83970478,0.28403 + 0.0041667*nl - 0.0053724*nl^2},
{5/16,-0.78137857,0.28316 + 0.0040274*nl - 0.0053472*nl^2},
{5/16,-0.71669770,0.28234 + 0.0038742*nl - 0.0053214*nl^2},
{5/16,-0.64719643,0.28161 + 0.0037107*nl - 0.0052962*nl^2},
{5/16,-0.57443717,0.28103 + 0.0035404*nl - 0.0052725*nl^2},
{5/16,-0.50000000,0.28063 + 0.0033665*nl - 0.0052513*nl^2},
{5/16,-0.42556283,0.28043 + 0.0031925*nl - 0.0052329*nl^2},
{5/16,-0.35280357,0.28043 + 0.0030214*nl - 0.0052179*nl^2},
{5/16,-0.28330230,0.28062 + 0.0028566*nl - 0.0052061*nl^2},
{5/16,-0.21862143,0.28097 + 0.0027012*nl - 0.0051974*nl^2},
{5/16,-0.16029522,0.28143 + 0.0025589*nl - 0.0051916*nl^2},
{5/16,-0.10959114,0.28194 + 0.0024331*nl - 0.0051879*nl^2},
{5/16,-0.067468317,0.28245 + 0.002327*nl - 0.0051859*nl^2},
{5/16,-0.034921254,0.28289 + 0.0022437*nl - 0.005185*nl^2},
{5/16,-0.013046736,0.28322 + 0.0021871*nl - 0.0051848*nl^2},
{5/16,-0.0021714185,0.28338 + 0.0021588*nl - 0.0051847*nl^2},
{5/16,0.0021714185,0.28345 + 0.0021474*nl - 0.0051847*nl^2},
{5/16,0.013046736,0.28363 + 0.0021189*nl - 0.0051848*nl^2},
{5/16,0.034921254,0.284 + 0.002061*nl - 0.005185*nl^2},
{5/16,0.067468317,0.28459 + 0.0019738*nl - 0.0051859*nl^2},
{5/16,0.10959114,0.28543 + 0.0018586*nl - 0.0051879*nl^2},
{5/16,0.16029522,0.28655 + 0.0017162*nl - 0.0051916*nl^2},
{5/16,0.21862143,0.28798 + 0.001547*nl - 0.0051974*nl^2},
{5/16,0.28330230,0.28977 + 0.0013514*nl - 0.0052061*nl^2},
{5/16,0.35280357,0.29193 + 0.001131*nl - 0.0052179*nl^2},
{5/16,0.42556283,0.29447 + 0.00088721*nl - 0.0052329*nl^2},
{5/16,0.50000000,0.29736 + 0.00062232*nl - 0.0052513*nl^2},
{5/16,0.57443717,0.30057 + 0.00033977*nl - 0.0052725*nl^2},
{5/16,0.64719643,0.30402 + 0.000044483*nl - 0.0052962*nl^2},
{5/16,0.71669770,0.30763 - 0.00025719*nl - 0.0053214*nl^2},
{5/16,0.78137857,0.31126 - 0.00055693*nl - 0.0053472*nl^2},
{5/16,0.83970478,0.31477 - 0.00084436*nl - 0.0053724*nl^2},
{5/16,0.89040886,0.31801 - 0.0011085*nl - 0.0053957*nl^2},
{5/16,0.93253168,0.32083 - 0.0013387*nl - 0.0054162*nl^2},
{5/16,0.96507875,0.3231 - 0.0015237*nl - 0.0054326*nl^2},
{5/16,0.98695326,0.32467 - 0.0016516*nl - 0.005444*nl^2},
{5/16,0.99782858,0.32547 - 0.0017163*nl - 0.0054497*nl^2},
{13/40,-0.99782858,0.30721 + 0.0032826*nl - 0.0056193*nl^2},
{13/40,-0.98695326,0.30693 + 0.003256*nl - 0.0056129*nl^2},
{13/40,-0.96507875,0.30638 + 0.0032027*nl - 0.0056002*nl^2},
{13/40,-0.93253168,0.30559 + 0.0031236*nl - 0.0055819*nl^2},
{13/40,-0.89040886,0.30464 + 0.0030217*nl - 0.0055591*nl^2},
{13/40,-0.83970478,0.30359 + 0.0028995*nl - 0.0055331*nl^2},
{13/40,-0.78137857,0.30251 + 0.0027597*nl - 0.005505*nl^2},
{13/40,-0.71669770,0.30147 + 0.0026053*nl - 0.0054762*nl^2},
{13/40,-0.64719643,0.30055 + 0.00244*nl - 0.0054481*nl^2},
{13/40,-0.57443717,0.29979 + 0.0022672*nl - 0.0054217*nl^2},
{13/40,-0.50000000,0.29924 + 0.0020899*nl - 0.005398*nl^2},
{13/40,-0.42556283,0.29892 + 0.0019116*nl - 0.0053775*nl^2},
{13/40,-0.35280357,0.29884 + 0.0017355*nl - 0.0053607*nl^2},
{13/40,-0.28330230,0.29899 + 0.0015648*nl - 0.0053476*nl^2},
{13/40,-0.21862143,0.29932 + 0.0014032*nl - 0.005338*nl^2},
{13/40,-0.16029522,0.29978 + 0.0012544*nl - 0.0053314*nl^2},
{13/40,-0.10959114,0.30032 + 0.0011223*nl - 0.0053273*nl^2},
{13/40,-0.067468317,0.30086 + 0.0010103*nl - 0.0053251*nl^2},
{13/40,-0.034921254,0.30134 + 0.00092219*nl - 0.0053241*nl^2},
{13/40,-0.013046736,0.30169 + 0.00086215*nl - 0.0053238*nl^2},
{13/40,-0.0021714185,0.30187 + 0.00083205*nl - 0.0053238*nl^2},
{13/40,0.0021714185,0.30195 + 0.00081997*nl - 0.0053238*nl^2},
{13/40,0.013046736,0.30214 + 0.00078961*nl - 0.0053238*nl^2},
{13/40,0.034921254,0.30254 + 0.00072797*nl - 0.0053241*nl^2},
{13/40,0.067468317,0.30319 + 0.00063479*nl - 0.0053251*nl^2},
{13/40,0.10959114,0.30411 + 0.00051137*nl - 0.0053273*nl^2},
{13/40,0.16029522,0.30535 + 0.00035821*nl - 0.0053314*nl^2},
{13/40,0.21862143,0.30695 + 0.00017516*nl - 0.005338*nl^2},
{13/40,0.28330230,0.30896 - 0.00003744*nl - 0.0053476*nl^2},
{13/40,0.35280357,0.31138 - 0.00027853*nl - 0.0053607*nl^2},
{13/40,0.42556283,0.31424 - 0.00054672*nl - 0.0053775*nl^2},
{13/40,0.50000000,0.31752 - 0.00083992*nl - 0.005398*nl^2},
{13/40,0.57443717,0.32116 - 0.0011545*nl - 0.0054217*nl^2},
{13/40,0.64719643,0.32508 - 0.001485*nl - 0.0054481*nl^2},
{13/40,0.71669770,0.32919 - 0.0018244*nl - 0.0054762*nl^2},
{13/40,0.78137857,0.33333 - 0.0021631*nl - 0.005505*nl^2},
{13/40,0.83970478,0.33734 - 0.0024892*nl - 0.0055331*nl^2},
{13/40,0.89040886,0.34105 - 0.0027898*nl - 0.0055591*nl^2},
{13/40,0.93253168,0.34429 - 0.0030525*nl - 0.0055819*nl^2},
{13/40,0.96507875,0.34689 - 0.003264*nl - 0.0056002*nl^2},
{13/40,0.98695326,0.34869 - 0.0034105*nl - 0.0056129*nl^2},
{13/40,0.99782858,0.3496 - 0.0034847*nl - 0.0056193*nl^2},
{27/80,-0.99782858,0.32656 + 0.0020524*nl - 0.0057831*nl^2},
{27/80,-0.98695326,0.32623 + 0.0020263*nl - 0.005776*nl^2},
{27/80,-0.96507875,0.32557 + 0.0019737*nl - 0.0057619*nl^2},
{27/80,-0.93253168,0.32462 + 0.0018955*nl - 0.0057416*nl^2},
{27/80,-0.89040886,0.32348 + 0.0017945*nl - 0.0057163*nl^2},
{27/80,-0.83970478,0.32221 + 0.0016731*nl - 0.0056874*nl^2},
{27/80,-0.78137857,0.3209 + 0.0015338*nl - 0.0056562*nl^2},
{27/80,-0.71669770,0.31963 + 0.0013794*nl - 0.0056243*nl^2},
{27/80,-0.64719643,0.31848 + 0.0012134*nl - 0.0055931*nl^2},
{27/80,-0.57443717,0.31752 + 0.0010389*nl - 0.0055638*nl^2},
{27/80,-0.50000000,0.3168 + 0.00085925*nl - 0.0055374*nl^2},
{27/80,-0.42556283,0.31635 + 0.00067753*nl - 0.0055147*nl^2},
{27/80,-0.35280357,0.31618 + 0.0004971*nl - 0.0054961*nl^2},
{27/80,-0.28330230,0.31627 + 0.00032127*nl - 0.0054815*nl^2},
{27/80,-0.21862143,0.31657 + 0.00015378*nl - 0.0054708*nl^2},
{27/80,-0.16029522,0.31704 - 1.1551*10^-6*nl - 0.0054636*nl^2},
{27/80,-0.10959114,0.31759 - 0.00013936*nl - 0.005459*nl^2},
{27/80,-0.067468317,0.31817 - 0.00025701*nl - 0.0054566*nl^2},
{27/80,-0.034921254,0.31868 - 0.00034986*nl - 0.0054555*nl^2},
{27/80,-0.013046736,0.31905 - 0.00041329*nl - 0.0054551*nl^2},
{27/80,-0.0021714185,0.31925 - 0.00044515*nl - 0.0054551*nl^2},
{27/80,0.0021714185,0.31933 - 0.00045793*nl - 0.0054551*nl^2},
{27/80,0.013046736,0.31954 - 0.00049011*nl - 0.0054551*nl^2},
{27/80,0.034921254,0.31998 - 0.00055551*nl - 0.0054555*nl^2},
{27/80,0.067468317,0.32069 - 0.00065465*nl - 0.0054566*nl^2},
{27/80,0.10959114,0.3217 - 0.00078639*nl - 0.005459*nl^2},
{27/80,0.16029522,0.32306 - 0.00095055*nl - 0.0054636*nl^2},
{27/80,0.21862143,0.32483 - 0.0011477*nl - 0.0054708*nl^2},
{27/80,0.28330230,0.32706 - 0.001378*nl - 0.0054815*nl^2},
{27/80,0.35280357,0.32977 - 0.0016405*nl - 0.0054961*nl^2},
{27/80,0.42556283,0.33297 - 0.0019344*nl - 0.0055147*nl^2},
{27/80,0.50000000,0.33664 - 0.0022574*nl - 0.0055374*nl^2},
{27/80,0.57443717,0.34074 - 0.002606*nl - 0.0055638*nl^2},
{27/80,0.64719643,0.34517 - 0.0029742*nl - 0.0055931*nl^2},
{27/80,0.71669770,0.34981 - 0.003354*nl - 0.0056243*nl^2},
{27/80,0.78137857,0.3545 - 0.0037347*nl - 0.0056562*nl^2},
{27/80,0.83970478,0.35905 - 0.0041026*nl - 0.0056874*nl^2},
{27/80,0.89040886,0.36326 - 0.0044428*nl - 0.0057163*nl^2},
{27/80,0.93253168,0.36694 - 0.0047409*nl - 0.0057416*nl^2},
{27/80,0.96507875,0.3699 - 0.0049813*nl - 0.0057619*nl^2},
{27/80,0.98695326,0.37195 - 0.0051481*nl - 0.005776*nl^2},
{27/80,0.99782858,0.37298 - 0.0052327*nl - 0.0057831*nl^2},
{7/20,-0.99782858,0.34505 + 0.00085841*nl - 0.0059408*nl^2},
{7/20,-0.98695326,0.34465 + 0.00083288*nl - 0.005933*nl^2},
{7/20,-0.96507875,0.34387 + 0.00078148*nl - 0.0059174*nl^2},
{7/20,-0.93253168,0.34276 + 0.00070495*nl - 0.005895*nl^2},
{7/20,-0.89040886,0.3414 + 0.00060578*nl - 0.005867*nl^2},
{7/20,-0.83970478,0.33989 + 0.00048624*nl - 0.0058351*nl^2},
{7/20,-0.78137857,0.33832 + 0.00034843*nl - 0.0058007*nl^2},
{7/20,-0.71669770,0.3368 + 0.0001951*nl - 0.0057654*nl^2},
{7/20,-0.64719643,0.33541 + 0.000029435*nl - 0.0057309*nl^2},
{7/20,-0.57443717,0.33423 - 0.00014546*nl - 0.0056985*nl^2},
{7/20,-0.50000000,0.33333 - 0.00032659*nl - 0.0056694*nl^2},
{7/20,-0.42556283,0.33273 - 0.0005108*nl - 0.0056444*nl^2},
{7/20,-0.35280357,0.33245 - 0.00069477*nl - 0.0056237*nl^2},
{7/20,-0.28330230,0.33246 - 0.00087509*nl - 0.0056077*nl^2},
{7/20,-0.21862143,0.33273 - 0.0010479*nl - 0.0055958*nl^2},
{7/20,-0.16029522,0.3332 - 0.0012085*nl - 0.0055878*nl^2},
{7/20,-0.10959114,0.33377 - 0.0013525*nl - 0.0055828*nl^2},
{7/20,-0.067468317,0.33437 - 0.0014757*nl - 0.0055801*nl^2},
{7/20,-0.034921254,0.33492 - 0.0015732*nl - 0.0055789*nl^2},
{7/20,-0.013046736,0.33532 - 0.0016399*nl - 0.0055785*nl^2},
{7/20,-0.0021714185,0.33553 - 0.0016735*nl - 0.0055784*nl^2},
{7/20,0.0021714185,0.33562 - 0.001687*nl - 0.0055784*nl^2},
{7/20,0.013046736,0.33584 - 0.001721*nl - 0.0055785*nl^2},
{7/20,0.034921254,0.33632 - 0.0017901*nl - 0.0055789*nl^2},
{7/20,0.067468317,0.33708 - 0.0018952*nl - 0.0055801*nl^2},
{7/20,0.10959114,0.33819 - 0.0020353*nl - 0.0055828*nl^2},
{7/20,0.16029522,0.33968 - 0.0022106*nl - 0.0055878*nl^2},
{7/20,0.21862143,0.34162 - 0.0024222*nl - 0.0055958*nl^2},
{7/20,0.28330230,0.34408 - 0.0026706*nl - 0.0056077*nl^2},
{7/20,0.35280357,0.34708 - 0.0029555*nl - 0.0056237*nl^2},
{7/20,0.42556283,0.35064 - 0.0032761*nl - 0.0056444*nl^2},
{7/20,0.50000000,0.35474 - 0.0036307*nl - 0.0056694*nl^2},
{7/20,0.57443717,0.35932 - 0.0040152*nl - 0.0056985*nl^2},
{7/20,0.64719643,0.36429 - 0.0044235*nl - 0.0057309*nl^2},
{7/20,0.71669770,0.3695 - 0.0048466*nl - 0.0057654*nl^2},
{7/20,0.78137857,0.37477 - 0.0052724*nl - 0.0058007*nl^2},
{7/20,0.83970478,0.3799 - 0.0056852*nl - 0.0058351*nl^2},
{7/20,0.89040886,0.38464 - 0.0060682*nl - 0.005867*nl^2},
{7/20,0.93253168,0.38879 - 0.0064047*nl - 0.005895*nl^2},
{7/20,0.96507875,0.39213 - 0.0066766*nl - 0.0059174*nl^2},
{7/20,0.98695326,0.39445 - 0.0068655*nl - 0.005933*nl^2},
{7/20,0.99782858,0.39562 - 0.0069613*nl - 0.0059408*nl^2},
{29/80,-0.99782858,0.36268 - 0.00030081*nl - 0.0060923*nl^2},
{29/80,-0.98695326,0.36222 - 0.00032545*nl - 0.0060836*nl^2},
{29/80,-0.96507875,0.3613 - 0.00037511*nl - 0.0060665*nl^2},
{29/80,-0.93253168,0.36 - 0.00044927*nl - 0.0060418*nl^2},
{29/80,-0.89040886,0.35841 - 0.00054568*nl - 0.0060111*nl^2},
{29/80,-0.83970478,0.35664 - 0.00066237*nl - 0.0059759*nl^2},
{29/80,-0.78137857,0.3548 - 0.00079751*nl - 0.0059381*nl^2},
{29/80,-0.71669770,0.35299 - 0.00094863*nl - 0.0058993*nl^2},
{29/80,-0.64719643,0.35134 - 0.0011128*nl - 0.0058613*nl^2},
{29/80,-0.57443717,0.34993 - 0.001287*nl - 0.0058257*nl^2},
{29/80,-0.50000000,0.34882 - 0.0014685*nl - 0.0057937*nl^2},
{29/80,-0.42556283,0.34805 - 0.0016542*nl - 0.0057661*nl^2},
{29/80,-0.35280357,0.34765 - 0.0018409*nl - 0.0057434*nl^2},
{29/80,-0.28330230,0.34758 - 0.002025*nl - 0.0057257*nl^2},
{29/80,-0.21862143,0.34781 - 0.0022024*nl - 0.0057127*nl^2},
{29/80,-0.16029522,0.34827 - 0.0023684*nl - 0.0057039*nl^2},
{29/80,-0.10959114,0.34885 - 0.0025179*nl - 0.0056984*nl^2},
{29/80,-0.067468317,0.34948 - 0.0026462*nl - 0.0056954*nl^2},
{29/80,-0.034921254,0.35006 - 0.0027483*nl - 0.0056941*nl^2},
{29/80,-0.013046736,0.35049 - 0.0028183*nl - 0.0056937*nl^2},
{29/80,-0.0021714185,0.35071 - 0.0028536*nl - 0.0056936*nl^2},
{29/80,0.0021714185,0.35081 - 0.0028678*nl - 0.0056936*nl^2},
{29/80,0.013046736,0.35105 - 0.0029035*nl - 0.0056937*nl^2},
{29/80,0.034921254,0.35156 - 0.0029764*nl - 0.0056941*nl^2},
{29/80,0.067468317,0.35238 - 0.0030873*nl - 0.0056954*nl^2},
{29/80,0.10959114,0.35358 - 0.0032358*nl - 0.0056984*nl^2},
{29/80,0.16029522,0.3552 - 0.0034224*nl - 0.0057039*nl^2},
{29/80,0.21862143,0.35733 - 0.0036487*nl - 0.0057127*nl^2},
{29/80,0.28330230,0.36003 - 0.0039157*nl - 0.0057257*nl^2},
{29/80,0.35280357,0.36333 - 0.0042237*nl - 0.0057434*nl^2},
{29/80,0.42556283,0.36727 - 0.0045722*nl - 0.0057661*nl^2},
{29/80,0.50000000,0.37181 - 0.0049597*nl - 0.0057937*nl^2},
{29/80,0.57443717,0.3769 - 0.0053823*nl - 0.0058257*nl^2},
{29/80,0.64719643,0.38243 - 0.005833*nl - 0.0058613*nl^2},
{29/80,0.71669770,0.38824 - 0.0063022*nl - 0.0058993*nl^2},
{29/80,0.78137857,0.39414 - 0.0067763*nl - 0.0059381*nl^2},
{29/80,0.83970478,0.39987 - 0.0072376*nl - 0.0059759*nl^2},
{29/80,0.89040886,0.40518 - 0.0076667*nl - 0.0060111*nl^2},
{29/80,0.93253168,0.40984 - 0.0080445*nl - 0.0060418*nl^2},
{29/80,0.96507875,0.41359 - 0.0083505*nl - 0.0060665*nl^2},
{29/80,0.98695326,0.41618 - 0.0085633*nl - 0.0060836*nl^2},
{29/80,0.99782858,0.4175 - 0.0086713*nl - 0.0060923*nl^2},
{3/8,-0.99782858,0.37945 - 0.0014264*nl - 0.0062371*nl^2},
{3/8,-0.98695326,0.37891 - 0.0014499*nl - 0.0062277*nl^2},
{3/8,-0.96507875,0.37786 - 0.0014973*nl - 0.0062089*nl^2},
{3/8,-0.93253168,0.37635 - 0.0015682*nl - 0.0061818*nl^2},
{3/8,-0.89040886,0.37451 - 0.0016609*nl - 0.0061482*nl^2},
{3/8,-0.83970478,0.37246 - 0.0017737*nl - 0.0061097*nl^2},
{3/8,-0.78137857,0.37032 - 0.001905*nl - 0.0060682*nl^2},
{3/8,-0.71669770,0.36822 - 0.0020527*nl - 0.0060257*nl^2},
{3/8,-0.64719643,0.36628 - 0.002214*nl - 0.0059841*nl^2},
{3/8,-0.57443717,0.36461 - 0.0023865*nl - 0.0059451*nl^2},
{3/8,-0.50000000,0.36327 - 0.0025673*nl - 0.00591*nl^2},
{3/8,-0.42556283,0.36233 - 0.0027535*nl - 0.0058798*nl^2},
{3/8,-0.35280357,0.36179 - 0.0029419*nl - 0.005855*nl^2},
{3/8,-0.28330230,0.36163 - 0.003129*nl - 0.0058356*nl^2},
{3/8,-0.21862143,0.36181 - 0.0033105*nl - 0.0058213*nl^2},
{3/8,-0.16029522,0.36225 - 0.0034812*nl - 0.0058116*nl^2},
{3/8,-0.10959114,0.36284 - 0.0036358*nl - 0.0058056*nl^2},
{3/8,-0.067468317,0.3635 - 0.0037692*nl - 0.0058024*nl^2},
{3/8,-0.034921254,0.3641 - 0.0038756*nl - 0.0058009*nl^2},
{3/8,-0.013046736,0.36456 - 0.0039488*nl - 0.0058004*nl^2},
{3/8,-0.0021714185,0.3648 - 0.0039857*nl - 0.0058004*nl^2},
{3/8,0.0021714185,0.3649 - 0.0040006*nl - 0.0058004*nl^2},
{3/8,0.013046736,0.36515 - 0.004038*nl - 0.0058004*nl^2},
{3/8,0.034921254,0.3657 - 0.0041145*nl - 0.0058009*nl^2},
{3/8,0.067468317,0.36658 - 0.0042314*nl - 0.0058024*nl^2},
{3/8,0.10959114,0.36787 - 0.0043882*nl - 0.0058056*nl^2},
{3/8,0.16029522,0.36963 - 0.0045862*nl - 0.0058116*nl^2},
{3/8,0.21862143,0.37194 - 0.0048273*nl - 0.0058213*nl^2},
{3/8,0.28330230,0.37489 - 0.0051135*nl - 0.0058356*nl^2},
{3/8,0.35280357,0.37851 - 0.0054452*nl - 0.005855*nl^2},
{3/8,0.42556283,0.38284 - 0.0058227*nl - 0.0058798*nl^2},
{3/8,0.50000000,0.38785 - 0.0062447*nl - 0.00591*nl^2},
{3/8,0.57443717,0.39347 - 0.0067072*nl - 0.0059451*nl^2},
{3/8,0.64719643,0.3996 - 0.0072029*nl - 0.0059841*nl^2},
{3/8,0.71669770,0.40604 - 0.0077211*nl - 0.0060257*nl^2},
{3/8,0.78137857,0.41259 - 0.0082467*nl - 0.0060682*nl^2},
{3/8,0.83970478,0.41897 - 0.0087597*nl - 0.0061097*nl^2},
{3/8,0.89040886,0.42488 - 0.0092384*nl - 0.0061482*nl^2},
{3/8,0.93253168,0.43007 - 0.0096609*nl - 0.0061818*nl^2},
{3/8,0.96507875,0.43425 - 0.010004*nl - 0.0062089*nl^2},
{3/8,0.98695326,0.43715 - 0.010242*nl - 0.0062277*nl^2},
{3/8,0.99782858,0.43862 - 0.010364*nl - 0.0062371*nl^2},
{31/80,-0.99782858,0.39536 - 0.0025194*nl - 0.0063752*nl^2},
{31/80,-0.98695326,0.39475 - 0.0025414*nl - 0.0063649*nl^2},
{31/80,-0.96507875,0.39354 - 0.0025859*nl - 0.0063444*nl^2},
{31/80,-0.93253168,0.39181 - 0.0026529*nl - 0.0063149*nl^2},
{31/80,-0.89040886,0.38971 - 0.0027409*nl - 0.0062781*nl^2},
{31/80,-0.83970478,0.38735 - 0.0028486*nl - 0.0062361*nl^2},
{31/80,-0.78137857,0.3849 - 0.0029748*nl - 0.0061908*nl^2},
{31/80,-0.71669770,0.38247 - 0.0031178*nl - 0.0061444*nl^2},
{31/80,-0.64719643,0.38023 - 0.0032752*nl - 0.006099*nl^2},
{31/80,-0.57443717,0.37827 - 0.0034445*nl - 0.0060565*nl^2},
{31/80,-0.50000000,0.3767 - 0.0036235*nl - 0.0060182*nl^2},
{31/80,-0.42556283,0.37555 - 0.0038091*nl - 0.0059852*nl^2},
{31/80,-0.35280357,0.37486 - 0.0039984*nl - 0.0059581*nl^2},
{31/80,-0.28330230,0.3746 - 0.0041876*nl - 0.0059369*nl^2},
{31/80,-0.21862143,0.37473 - 0.0043725*nl - 0.0059214*nl^2},
{31/80,-0.16029522,0.37514 - 0.0045475*nl - 0.0059108*nl^2},
{31/80,-0.10959114,0.37574 - 0.0047068*nl - 0.0059042*nl^2},
{31/80,-0.067468317,0.37642 - 0.0048449*nl - 0.0059007*nl^2},
{31/80,-0.034921254,0.37705 - 0.0049554*nl - 0.0058991*nl^2},
{31/80,-0.013046736,0.37753 - 0.0050316*nl - 0.0058986*nl^2},
{31/80,-0.0021714185,0.37779 - 0.0050702*nl - 0.0058985*nl^2},
{31/80,0.0021714185,0.37789 - 0.0050857*nl - 0.0058985*nl^2},
{31/80,0.013046736,0.37816 - 0.0051248*nl - 0.0058986*nl^2},
{31/80,0.034921254,0.37874 - 0.0052049*nl - 0.0058991*nl^2},
{31/80,0.067468317,0.37969 - 0.0053275*nl - 0.0059007*nl^2},
{31/80,0.10959114,0.38107 - 0.0054927*nl - 0.0059042*nl^2},
{31/80,0.16029522,0.38296 - 0.005702*nl - 0.0059108*nl^2},
{31/80,0.21862143,0.38547 - 0.0059582*nl - 0.0059214*nl^2},
{31/80,0.28330230,0.38867 - 0.0062638*nl - 0.0059369*nl^2},
{31/80,0.35280357,0.39262 - 0.00662*nl - 0.0059581*nl^2},
{31/80,0.42556283,0.39735 - 0.0070276*nl - 0.0059852*nl^2},
{31/80,0.50000000,0.40285 - 0.0074855*nl - 0.0060182*nl^2},
{31/80,0.57443717,0.40903 - 0.0079899*nl - 0.0060565*nl^2},
{31/80,0.64719643,0.41578 - 0.008533*nl - 0.006099*nl^2},
{31/80,0.71669770,0.42289 - 0.0091031*nl - 0.0061444*nl^2},
{31/80,0.78137857,0.43013 - 0.0096834*nl - 0.0061908*nl^2},
{31/80,0.83970478,0.43718 - 0.010252*nl - 0.0062361*nl^2},
{31/80,0.89040886,0.44374 - 0.010784*nl - 0.0062781*nl^2},
{31/80,0.93253168,0.44949 - 0.011254*nl - 0.0063149*nl^2},
{31/80,0.96507875,0.45413 - 0.011636*nl - 0.0063444*nl^2},
{31/80,0.98695326,0.45735 - 0.011903*nl - 0.0063649*nl^2},
{31/80,0.99782858,0.45897 - 0.012038*nl - 0.0063752*nl^2},
{2/5,-0.99782858,0.41042 - 0.0035807*nl - 0.0065062*nl^2},
{2/5,-0.98695326,0.40972 - 0.0036009*nl - 0.006495*nl^2},
{2/5,-0.96507875,0.40835 - 0.003642*nl - 0.0064727*nl^2},
{2/5,-0.93253168,0.40639 - 0.0037042*nl - 0.0064406*nl^2},
{2/5,-0.89040886,0.404 - 0.0037864*nl - 0.0064006*nl^2},
{2/5,-0.83970478,0.40132 - 0.0038878*nl - 0.0063549*nl^2},
{2/5,-0.78137857,0.39852 - 0.0040077*nl - 0.0063057*nl^2},
{2/5,-0.71669770,0.39576 - 0.0041447*nl - 0.0062552*nl^2},
{2/5,-0.64719643,0.39318 - 0.0042967*nl - 0.0062059*nl^2},
{2/5,-0.57443717,0.39093 - 0.0044618*nl - 0.0061596*nl^2},
{2/5,-0.50000000,0.38909 - 0.0046376*nl - 0.006118*nl^2},
{2/5,-0.42556283,0.38774 - 0.0048217*nl - 0.0060821*nl^2},
{2/5,-0.35280357,0.38688 - 0.0050107*nl - 0.0060526*nl^2},
{2/5,-0.28330230,0.38651 - 0.0052013*nl - 0.0060296*nl^2},
{2/5,-0.21862143,0.38656 - 0.0053888*nl - 0.0060127*nl^2},
{2/5,-0.16029522,0.38695 - 0.0055674*nl - 0.0060012*nl^2},
{2/5,-0.10959114,0.38755 - 0.005731*nl - 0.0059941*nl^2},
{2/5,-0.067468317,0.38825 - 0.0058734*nl - 0.0059902*nl^2},
{2/5,-0.034921254,0.3889 - 0.0059879*nl - 0.0059884*nl^2},
{2/5,-0.013046736,0.38941 - 0.0060671*nl - 0.0059879*nl^2},
{2/5,-0.0021714185,0.38968 - 0.0061072*nl - 0.0059878*nl^2},
{2/5,0.0021714185,0.38979 - 0.0061233*nl - 0.0059878*nl^2},
{2/5,0.013046736,0.39007 - 0.0061641*nl - 0.0059879*nl^2},
{2/5,0.034921254,0.39069 - 0.0062476*nl - 0.0059884*nl^2},
{2/5,0.067468317,0.39169 - 0.0063759*nl - 0.0059902*nl^2},
{2/5,0.10959114,0.39317 - 0.0065492*nl - 0.0059941*nl^2},
{2/5,0.16029522,0.3952 - 0.0067699*nl - 0.0060012*nl^2},
{2/5,0.21862143,0.3979 - 0.0070413*nl - 0.0060127*nl^2},
{2/5,0.28330230,0.40137 - 0.0073666*nl - 0.0060296*nl^2},
{2/5,0.35280357,0.40566 - 0.007748*nl - 0.0060526*nl^2},
{2/5,0.42556283,0.41081 - 0.0081865*nl - 0.0060821*nl^2},
{2/5,0.50000000,0.41681 - 0.0086818*nl - 0.006118*nl^2},
{2/5,0.57443717,0.42358 - 0.00923*nl - 0.0061596*nl^2},
{2/5,0.64719643,0.43097 - 0.0098229*nl - 0.0062059*nl^2},
{2/5,0.71669770,0.43878 - 0.010448*nl - 0.0062552*nl^2},
{2/5,0.78137857,0.44674 - 0.011086*nl - 0.0063057*nl^2},
{2/5,0.83970478,0.45451 - 0.011713*nl - 0.0063549*nl^2},
{2/5,0.89040886,0.46173 - 0.012302*nl - 0.0064006*nl^2},
{2/5,0.93253168,0.46808 - 0.012824*nl - 0.0064406*nl^2},
{2/5,0.96507875,0.4732 - 0.013248*nl - 0.0064727*nl^2},
{2/5,0.98695326,0.47676 - 0.013545*nl - 0.006495*nl^2},
{2/5,0.99782858,0.47856 - 0.013696*nl - 0.0065062*nl^2},
{33/80,-0.99782858,0.42461 - 0.0046112*nl - 0.0066299*nl^2},
{33/80,-0.98695326,0.42383 - 0.0046293*nl - 0.0066177*nl^2},
{33/80,-0.96507875,0.42229 - 0.0046663*nl - 0.0065936*nl^2},
{33/80,-0.93253168,0.42008 - 0.0047227*nl - 0.0065588*nl^2},
{33/80,-0.89040886,0.41738 - 0.004798*nl - 0.0065154*nl^2},
{33/80,-0.83970478,0.41437 - 0.004892*nl - 0.0064659*nl^2},
{33/80,-0.78137857,0.41121 - 0.0050042*nl - 0.0064126*nl^2},
{33/80,-0.71669770,0.40808 - 0.0051338*nl - 0.0063579*nl^2},
{33/80,-0.64719643,0.40515 - 0.0052793*nl - 0.0063044*nl^2},
{33/80,-0.57443717,0.40258 - 0.0054387*nl - 0.0062543*nl^2},
{33/80,-0.50000000,0.40046 - 0.0056103*nl - 0.0062091*nl^2},
{33/80,-0.42556283,0.39888 - 0.0057915*nl - 0.0061703*nl^2},
{33/80,-0.35280357,0.39784 - 0.0059793*nl - 0.0061383*nl^2},
{33/80,-0.28330230,0.39735 - 0.0061703*nl - 0.0061134*nl^2},
{33/80,-0.21862143,0.39732 - 0.0063596*nl - 0.0060951*nl^2},
{33/80,-0.16029522,0.39767 - 0.0065413*nl - 0.0060826*nl^2},
{33/80,-0.10959114,0.39827 - 0.0067087*nl - 0.0060749*nl^2},
{33/80,-0.067468317,0.39898 - 0.0068551*nl - 0.0060706*nl^2},
{33/80,-0.034921254,0.39966 - 0.0069732*nl - 0.0060688*nl^2},
{33/80,-0.013046736,0.40019 - 0.0070552*nl - 0.0060682*nl^2},
{33/80,-0.0021714185,0.40047 - 0.0070968*nl - 0.0060681*nl^2},
{33/80,0.0021714185,0.40059 - 0.0071135*nl - 0.0060681*nl^2},
{33/80,0.013046736,0.40089 - 0.0071559*nl - 0.0060682*nl^2},
{33/80,0.034921254,0.40154 - 0.0072428*nl - 0.0060688*nl^2},
{33/80,0.067468317,0.4026 - 0.0073765*nl - 0.0060706*nl^2},
{33/80,0.10959114,0.40417 - 0.007558*nl - 0.0060749*nl^2},
{33/80,0.16029522,0.40635 - 0.0077899*nl - 0.0060826*nl^2},
{33/80,0.21862143,0.40925 - 0.0080765*nl - 0.0060951*nl^2},
{33/80,0.28330230,0.41298 - 0.0084219*nl - 0.0061134*nl^2},
{33/80,0.35280357,0.41762 - 0.0088288*nl - 0.0061383*nl^2},
{33/80,0.42556283,0.4232 - 0.0092992*nl - 0.0061703*nl^2},
{33/80,0.50000000,0.42972 - 0.0098333*nl - 0.0062091*nl^2},
{33/80,0.57443717,0.4371 - 0.010427*nl - 0.0062543*nl^2},
{33/80,0.64719643,0.44516 - 0.011072*nl - 0.0063044*nl^2},
{33/80,0.71669770,0.45371 - 0.011755*nl - 0.0063579*nl^2},
{33/80,0.78137857,0.46242 - 0.012455*nl - 0.0064126*nl^2},
{33/80,0.83970478,0.47093 - 0.013145*nl - 0.0064659*nl^2},
{33/80,0.89040886,0.47886 - 0.013793*nl - 0.0065154*nl^2},
{33/80,0.93253168,0.48583 - 0.01437*nl - 0.0065588*nl^2},
{33/80,0.96507875,0.49146 - 0.01484*nl - 0.0065936*nl^2},
{33/80,0.98695326,0.49537 - 0.015169*nl - 0.0066177*nl^2},
{33/80,0.99782858,0.49735 - 0.015336*nl - 0.0066299*nl^2},
{17/40,-0.99782858,0.43795 - 0.0056115*nl - 0.006746*nl^2},
{17/40,-0.98695326,0.43707 - 0.0056272*nl - 0.0067328*nl^2},
{17/40,-0.96507875,0.43535 - 0.0056594*nl - 0.0067068*nl^2},
{17/40,-0.93253168,0.43288 - 0.0057092*nl - 0.0066692*nl^2},
{17/40,-0.89040886,0.42986 - 0.0057765*nl - 0.0066224*nl^2},
{17/40,-0.83970478,0.42649 - 0.0058617*nl - 0.0065689*nl^2},
{17/40,-0.78137857,0.42294 - 0.0059649*nl - 0.0065113*nl^2},
{17/40,-0.71669770,0.41942 - 0.0060858*nl - 0.0064522*nl^2},
{17/40,-0.64719643,0.41613 - 0.0062232*nl - 0.0063944*nl^2},
{17/40,-0.57443717,0.41322 - 0.0063757*nl - 0.0063403*nl^2},
{17/40,-0.50000000,0.41081 - 0.0065417*nl - 0.0062915*nl^2},
{17/40,-0.42556283,0.40897 - 0.0067189*nl - 0.0062495*nl^2},
{17/40,-0.35280357,0.40775 - 0.0069045*nl - 0.006215*nl^2},
{17/40,-0.28330230,0.40712 - 0.0070949*nl - 0.0061881*nl^2},
{17/40,-0.21862143,0.40701 - 0.0072853*nl - 0.0061683*nl^2},
{17/40,-0.16029522,0.40731 - 0.0074693*nl - 0.0061548*nl^2},
{17/40,-0.10959114,0.4079 - 0.0076399*nl - 0.0061465*nl^2},
{17/40,-0.067468317,0.40863 - 0.00779*nl - 0.0061419*nl^2},
{17/40,-0.034921254,0.40933 - 0.0079115*nl - 0.0061399*nl^2},
{17/40,-0.013046736,0.40988 - 0.0079961*nl - 0.0061393*nl^2},
{17/40,-0.0021714185,0.41017 - 0.0080391*nl - 0.0061392*nl^2},
{17/40,0.0021714185,0.4103 - 0.0080564*nl - 0.0061392*nl^2},
{17/40,0.013046736,0.41061 - 0.0081003*nl - 0.0061393*nl^2},
{17/40,0.034921254,0.41129 - 0.0081904*nl - 0.0061399*nl^2},
{17/40,0.067468317,0.41242 - 0.0083294*nl - 0.0061419*nl^2},
{17/40,0.10959114,0.41408 - 0.0085188*nl - 0.0061465*nl^2},
{17/40,0.16029522,0.41639 - 0.0087618*nl - 0.0061548*nl^2},
{17/40,0.21862143,0.4195 - 0.0090637*nl - 0.0061683*nl^2},
{17/40,0.28330230,0.4235 - 0.0094293*nl - 0.0061881*nl^2},
{17/40,0.35280357,0.4285 - 0.0098623*nl - 0.006215*nl^2},
{17/40,0.42556283,0.43453 - 0.010365*nl - 0.0062495*nl^2},
{17/40,0.50000000,0.44159 - 0.01094*nl - 0.0062915*nl^2},
{17/40,0.57443717,0.44958 - 0.011581*nl - 0.0063403*nl^2},
{17/40,0.64719643,0.45835 - 0.01228*nl - 0.0063944*nl^2},
{17/40,0.71669770,0.46765 - 0.013024*nl - 0.0064522*nl^2},
{17/40,0.78137857,0.47715 - 0.013789*nl - 0.0065113*nl^2},
{17/40,0.83970478,0.48645 - 0.014545*nl - 0.0065689*nl^2},
{17/40,0.89040886,0.49511 - 0.015258*nl - 0.0066224*nl^2},
{17/40,0.93253168,0.50274 - 0.015892*nl - 0.0066692*nl^2},
{17/40,0.96507875,0.5089 - 0.016411*nl - 0.0067068*nl^2},
{17/40,0.98695326,0.51318 - 0.016774*nl - 0.0067328*nl^2},
{17/40,0.99782858,0.51535 - 0.016959*nl - 0.006746*nl^2},
{7/16,-0.99782858,0.45043 - 0.0065823*nl - 0.0068543*nl^2},
{7/16,-0.98695326,0.44945 - 0.0065952*nl - 0.0068401*nl^2},
{7/16,-0.96507875,0.44753 - 0.0066221*nl - 0.0068121*nl^2},
{7/16,-0.93253168,0.44479 - 0.0066642*nl - 0.0067715*nl^2},
{7/16,-0.89040886,0.44143 - 0.0067223*nl - 0.0067211*nl^2},
{7/16,-0.83970478,0.43767 - 0.0067974*nl - 0.0066636*nl^2},
{7/16,-0.78137857,0.43372 - 0.0068903*nl - 0.0066015*nl^2},
{7/16,-0.71669770,0.4298 - 0.007001*nl - 0.0065379*nl^2},
{7/16,-0.64719643,0.42612 - 0.007129*nl - 0.0064757*nl^2},
{7/16,-0.57443717,0.42285 - 0.0072732*nl - 0.0064174*nl^2},
{7/16,-0.50000000,0.42012 - 0.0074323*nl - 0.0063649*nl^2},
{7/16,-0.42556283,0.41803 - 0.0076043*nl - 0.0063197*nl^2},
{7/16,-0.35280357,0.4166 - 0.0077865*nl - 0.0062825*nl^2},
{7/16,-0.28330230,0.41582 - 0.0079754*nl - 0.0062535*nl^2},
{7/16,-0.21862143,0.41562 - 0.0081659*nl - 0.0062322*nl^2},
{7/16,-0.16029522,0.41588 - 0.0083516*nl - 0.0062177*nl^2},
{7/16,-0.10959114,0.41645 - 0.0085249*nl - 0.0062087*nl^2},
{7/16,-0.067468317,0.41718 - 0.0086782*nl - 0.0062038*nl^2},
{7/16,-0.034921254,0.41791 - 0.0088029*nl - 0.0062017*nl^2},
{7/16,-0.013046736,0.41848 - 0.0088899*nl - 0.006201*nl^2},
{7/16,-0.0021714185,0.41878 - 0.0089342*nl - 0.0062009*nl^2},
{7/16,0.0021714185,0.41891 - 0.008952*nl - 0.0062009*nl^2},
{7/16,0.013046736,0.41924 - 0.0089973*nl - 0.006201*nl^2},
{7/16,0.034921254,0.41995 - 0.0090904*nl - 0.0062017*nl^2},
{7/16,0.067468317,0.42113 - 0.0092346*nl - 0.0062038*nl^2},
{7/16,0.10959114,0.42289 - 0.0094316*nl - 0.0062087*nl^2},
{7/16,0.16029522,0.42535 - 0.0096856*nl - 0.0062177*nl^2},
{7/16,0.21862143,0.42865 - 0.010003*nl - 0.0062322*nl^2},
{7/16,0.28330230,0.43294 - 0.010389*nl - 0.0062535*nl^2},
{7/16,0.35280357,0.4383 - 0.010848*nl - 0.0062825*nl^2},
{7/16,0.42556283,0.44479 - 0.011385*nl - 0.0063197*nl^2},
{7/16,0.50000000,0.4524 - 0.012*nl - 0.0063649*nl^2},
{7/16,0.57443717,0.46104 - 0.012691*nl - 0.0064174*nl^2},
{7/16,0.64719643,0.47053 - 0.013447*nl - 0.0064757*nl^2},
{7/16,0.71669770,0.48062 - 0.014254*nl - 0.0065379*nl^2},
{7/16,0.78137857,0.49094 - 0.015087*nl - 0.0066015*nl^2},
{7/16,0.83970478,0.50104 - 0.015913*nl - 0.0066636*nl^2},
{7/16,0.89040886,0.51048 - 0.016694*nl - 0.0067211*nl^2},
{7/16,0.93253168,0.51878 - 0.017391*nl - 0.0067715*nl^2},
{7/16,0.96507875,0.5255 - 0.017961*nl - 0.0068121*nl^2},
{7/16,0.98695326,0.53017 - 0.018361*nl - 0.0068401*nl^2},
{7/16,0.99782858,0.53253 - 0.018565*nl - 0.0068543*nl^2},
{9/20,-0.99782858,0.46204 - 0.0075244*nl - 0.0069544*nl^2},
{9/20,-0.98695326,0.46096 - 0.0075341*nl - 0.0069392*nl^2},
{9/20,-0.96507875,0.45884 - 0.0075548*nl - 0.0069091*nl^2},
{9/20,-0.93253168,0.45581 - 0.0075882*nl - 0.0068656*nl^2},
{9/20,-0.89040886,0.45209 - 0.007636*nl - 0.0068115*nl^2},
{9/20,-0.83970478,0.44793 - 0.0076996*nl - 0.0067497*nl^2},
{9/20,-0.78137857,0.44356 - 0.0077807*nl - 0.0066831*nl^2},
{9/20,-0.71669770,0.43921 - 0.0078798*nl - 0.0066148*nl^2},
{9/20,-0.64719643,0.43512 - 0.0079969*nl - 0.0065481*nl^2},
{9/20,-0.57443717,0.43148 - 0.0081315*nl - 0.0064854*nl^2},
{9/20,-0.50000000,0.42842 - 0.0082824*nl - 0.0064291*nl^2},
{9/20,-0.42556283,0.42605 - 0.008448*nl - 0.0063806*nl^2},
{9/20,-0.35280357,0.42441 - 0.0086257*nl - 0.0063407*nl^2},
{9/20,-0.28330230,0.42347 - 0.008812*nl - 0.0063095*nl^2},
{9/20,-0.21862143,0.42316 - 0.0090018*nl - 0.0062867*nl^2},
{9/20,-0.16029522,0.42336 - 0.0091884*nl - 0.0062711*nl^2},
{9/20,-0.10959114,0.42392 - 0.0093638*nl - 0.0062615*nl^2},
{9/20,-0.067468317,0.42465 - 0.0095198*nl - 0.0062562*nl^2},
{9/20,-0.034921254,0.4254 - 0.0096473*nl - 0.0062539*nl^2},
{9/20,-0.013046736,0.42598 - 0.0097365*nl - 0.0062531*nl^2},
{9/20,-0.0021714185,0.4263 - 0.009782*nl - 0.006253*nl^2},
{9/20,0.0021714185,0.42643 - 0.0098004*nl - 0.006253*nl^2},
{9/20,0.013046736,0.42678 - 0.0098469*nl - 0.0062531*nl^2},
{9/20,0.034921254,0.42752 - 0.009943*nl - 0.0062539*nl^2},
{9/20,0.067468317,0.42876 - 0.010092*nl - 0.0062562*nl^2},
{9/20,0.10959114,0.43061 - 0.010296*nl - 0.0062615*nl^2},
{9/20,0.16029522,0.43321 - 0.010561*nl - 0.0062711*nl^2},
{9/20,0.21862143,0.43671 - 0.010893*nl - 0.0062867*nl^2},
{9/20,0.28330230,0.44128 - 0.0113*nl - 0.0063095*nl^2},
{9/20,0.35280357,0.44701 - 0.011786*nl - 0.0063407*nl^2},
{9/20,0.42556283,0.45397 - 0.012357*nl - 0.0063806*nl^2},
{9/20,0.50000000,0.46214 - 0.013014*nl - 0.0064291*nl^2},
{9/20,0.57443717,0.47145 - 0.013756*nl - 0.0064854*nl^2},
{9/20,0.64719643,0.48169 - 0.014571*nl - 0.0065481*nl^2},
{9/20,0.71669770,0.49259 - 0.015444*nl - 0.0066148*nl^2},
{9/20,0.78137857,0.50375 - 0.016349*nl - 0.0066831*nl^2},
{9/20,0.83970478,0.51471 - 0.017249*nl - 0.0067497*nl^2},
{9/20,0.89040886,0.52493 - 0.018102*nl - 0.0068115*nl^2},
{9/20,0.93253168,0.53395 - 0.018864*nl - 0.0068656*nl^2},
{9/20,0.96507875,0.54125 - 0.01949*nl - 0.0069091*nl^2},
{9/20,0.98695326,0.54632 - 0.019928*nl - 0.0069392*nl^2},
{9/20,0.99782858,0.54889 - 0.020152*nl - 0.0069544*nl^2},
{37/80,-0.99782858,0.47279 - 0.0084382*nl - 0.0070461*nl^2},
{37/80,-0.98695326,0.4716 - 0.0084444*nl - 0.0070298*nl^2},
{37/80,-0.96507875,0.46926 - 0.0084582*nl - 0.0069977*nl^2},
{37/80,-0.93253168,0.46592 - 0.0084819*nl - 0.0069511*nl^2},
{37/80,-0.89040886,0.46184 - 0.008518*nl - 0.0068932*nl^2},
{37/80,-0.83970478,0.45726 - 0.0085688*nl - 0.0068271*nl^2},
{37/80,-0.78137857,0.45244 - 0.0086366*nl - 0.0067558*nl^2},
{37/80,-0.71669770,0.44765 - 0.0087227*nl - 0.0066827*nl^2},
{37/80,-0.64719643,0.44313 - 0.0088275*nl - 0.0066112*nl^2},
{37/80,-0.57443717,0.4391 - 0.0089509*nl - 0.0065442*nl^2},
{37/80,-0.50000000,0.4357 - 0.0090922*nl - 0.0064839*nl^2},
{37/80,-0.42556283,0.43304 - 0.0092501*nl - 0.006432*nl^2},
{37/80,-0.35280357,0.43116 - 0.0094221*nl - 0.0063893*nl^2},
{37/80,-0.28330230,0.43005 - 0.0096048*nl - 0.0063559*nl^2},
{37/80,-0.21862143,0.42963 - 0.0097931*nl - 0.0063315*nl^2},
{37/80,-0.16029522,0.42977 - 0.0099798*nl - 0.0063148*nl^2},
{37/80,-0.10959114,0.43031 - 0.010157*nl - 0.0063045*nl^2},
{37/80,-0.067468317,0.43104 - 0.010315*nl - 0.0062989*nl^2},
{37/80,-0.034921254,0.4318 - 0.010445*nl - 0.0062964*nl^2},
{37/80,-0.013046736,0.43241 - 0.010536*nl - 0.0062956*nl^2},
{37/80,-0.0021714185,0.43273 - 0.010583*nl - 0.0062954*nl^2},
{37/80,0.0021714185,0.43287 - 0.010601*nl - 0.0062954*nl^2},
{37/80,0.013046736,0.43323 - 0.010649*nl - 0.0062956*nl^2},
{37/80,0.034921254,0.434 - 0.010748*nl - 0.0062964*nl^2},
{37/80,0.067468317,0.43529 - 0.010902*nl - 0.0062989*nl^2},
{37/80,0.10959114,0.43723 - 0.011113*nl - 0.0063045*nl^2},
{37/80,0.16029522,0.43997 - 0.011388*nl - 0.0063148*nl^2},
{37/80,0.21862143,0.44369 - 0.011735*nl - 0.0063315*nl^2},
{37/80,0.28330230,0.44854 - 0.012162*nl - 0.0063559*nl^2},
{37/80,0.35280357,0.45464 - 0.012675*nl - 0.0063893*nl^2},
{37/80,0.42556283,0.46207 - 0.013281*nl - 0.006432*nl^2},
{37/80,0.50000000,0.47083 - 0.013982*nl - 0.0064839*nl^2},
{37/80,0.57443717,0.48081 - 0.014775*nl - 0.0065442*nl^2},
{37/80,0.64719643,0.49183 - 0.015652*nl - 0.0066112*nl^2},
{37/80,0.71669770,0.50356 - 0.016595*nl - 0.0066827*nl^2},
{37/80,0.78137857,0.5156 - 0.017574*nl - 0.0067558*nl^2},
{37/80,0.83970478,0.52742 - 0.018551*nl - 0.0068271*nl^2},
{37/80,0.89040886,0.53848 - 0.01948*nl - 0.0068932*nl^2},
{37/80,0.93253168,0.54823 - 0.020312*nl - 0.0069511*nl^2},
{37/80,0.96507875,0.55613 - 0.020996*nl - 0.0069977*nl^2},
{37/80,0.98695326,0.56162 - 0.021476*nl - 0.0070298*nl^2},
{37/80,0.99782858,0.56441 - 0.021721*nl - 0.0070461*nl^2},
{19/40,-0.99782858,0.48266 - 0.0093244*nl - 0.0071292*nl^2},
{19/40,-0.98695326,0.48136 - 0.0093266*nl - 0.0071118*nl^2},
{19/40,-0.96507875,0.4788 - 0.0093328*nl - 0.0070775*nl^2},
{19/40,-0.93253168,0.47514 - 0.0093457*nl - 0.0070278*nl^2},
{19/40,-0.89040886,0.47067 - 0.0093688*nl - 0.006966*nl^2},
{19/40,-0.83970478,0.46565 - 0.0094054*nl - 0.0068954*nl^2},
{19/40,-0.78137857,0.46038 - 0.0094584*nl - 0.0068193*nl^2},
{19/40,-0.71669770,0.45512 - 0.0095299*nl - 0.0067413*nl^2},
{19/40,-0.64719643,0.45016 - 0.0096209*nl - 0.0066651*nl^2},
{19/40,-0.57443717,0.44572 - 0.0097318*nl - 0.0065935*nl^2},
{19/40,-0.50000000,0.44195 - 0.0098622*nl - 0.0065292*nl^2},
{19/40,-0.42556283,0.43899 - 0.010011*nl - 0.0064738*nl^2},
{19/40,-0.35280357,0.43688 - 0.010176*nl - 0.0064282*nl^2},
{19/40,-0.28330230,0.43559 - 0.010354*nl - 0.0063926*nl^2},
{19/40,-0.21862143,0.43505 - 0.01054*nl - 0.0063665*nl^2},
{19/40,-0.16029522,0.43512 - 0.010726*nl - 0.0063487*nl^2},
{19/40,-0.10959114,0.43562 - 0.010904*nl - 0.0063377*nl^2},
{19/40,-0.067468317,0.43636 - 0.011064*nl - 0.0063317*nl^2},
{19/40,-0.034921254,0.43713 - 0.011196*nl - 0.006329*nl^2},
{19/40,-0.013046736,0.43775 - 0.011289*nl - 0.0063282*nl^2},
{19/40,-0.0021714185,0.43808 - 0.011336*nl - 0.006328*nl^2},
{19/40,0.0021714185,0.43822 - 0.011355*nl - 0.006328*nl^2},
{19/40,0.013046736,0.43859 - 0.011404*nl - 0.0063282*nl^2},
{19/40,0.034921254,0.43939 - 0.011505*nl - 0.006329*nl^2},
{19/40,0.067468317,0.44074 - 0.011663*nl - 0.0063317*nl^2},
{19/40,0.10959114,0.44277 - 0.011882*nl - 0.0063377*nl^2},
{19/40,0.16029522,0.44565 - 0.012167*nl - 0.0063487*nl^2},
{19/40,0.21862143,0.44957 - 0.012528*nl - 0.0063665*nl^2},
{19/40,0.28330230,0.4547 - 0.012975*nl - 0.0063926*nl^2},
{19/40,0.35280357,0.46119 - 0.013516*nl - 0.0064282*nl^2},
{19/40,0.42556283,0.4691 - 0.014156*nl - 0.0064738*nl^2},
{19/40,0.50000000,0.47845 - 0.014902*nl - 0.0065292*nl^2},
{19/40,0.57443717,0.48913 - 0.015749*nl - 0.0065935*nl^2},
{19/40,0.64719643,0.50093 - 0.01669*nl - 0.0066651*nl^2},
{19/40,0.71669770,0.51352 - 0.017704*nl - 0.0067413*nl^2},
{19/40,0.78137857,0.52646 - 0.018762*nl - 0.0068193*nl^2},
{19/40,0.83970478,0.53918 - 0.01982*nl - 0.0068954*nl^2},
{19/40,0.89040886,0.55109 - 0.020828*nl - 0.006966*nl^2},
{19/40,0.93253168,0.56161 - 0.021734*nl - 0.0070278*nl^2},
{19/40,0.96507875,0.57013 - 0.022479*nl - 0.0070775*nl^2},
{19/40,0.98695326,0.57606 - 0.023004*nl - 0.0071118*nl^2},
{19/40,0.99782858,0.57906 - 0.023272*nl - 0.0071292*nl^2},
{39/80,-0.99782858,0.49166 - 0.010184*nl - 0.0072033*nl^2},
{39/80,-0.98695326,0.49024 - 0.010181*nl - 0.0071848*nl^2},
{39/80,-0.96507875,0.48745 - 0.010179*nl - 0.0071483*nl^2},
{39/80,-0.93253168,0.48346 - 0.01018*nl - 0.0070954*nl^2},
{39/80,-0.89040886,0.47858 - 0.010189*nl - 0.0070296*nl^2},
{39/80,-0.83970478,0.47311 - 0.01021*nl - 0.0069545*nl^2},
{39/80,-0.78137857,0.46736 - 0.010246*nl - 0.0068735*nl^2},
{39/80,-0.71669770,0.46163 - 0.010302*nl - 0.0067905*nl^2},
{39/80,-0.64719643,0.4562 - 0.010377*nl - 0.0067094*nl^2},
{39/80,-0.57443717,0.45133 - 0.010474*nl - 0.0066332*nl^2},
{39/80,-0.50000000,0.4472 - 0.010593*nl - 0.0065647*nl^2},
{39/80,-0.42556283,0.44392 - 0.010731*nl - 0.0065057*nl^2},
{39/80,-0.35280357,0.44155 - 0.010888*nl - 0.0064572*nl^2},
{39/80,-0.28330230,0.44008 - 0.011061*nl - 0.0064194*nl^2},
{39/80,-0.21862143,0.43941 - 0.011243*nl - 0.0063916*nl^2},
{39/80,-0.16029522,0.4394 - 0.011427*nl - 0.0063726*nl^2},
{39/80,-0.10959114,0.43987 - 0.011605*nl - 0.0063609*nl^2},
{39/80,-0.067468317,0.4406 - 0.011766*nl - 0.0063545*nl^2},
{39/80,-0.034921254,0.44138 - 0.0119*nl - 0.0063517*nl^2},
{39/80,-0.013046736,0.44201 - 0.011994*nl - 0.0063508*nl^2},
{39/80,-0.0021714185,0.44236 - 0.012043*nl - 0.0063506*nl^2},
{39/80,0.0021714185,0.4425 - 0.012062*nl - 0.0063506*nl^2},
{39/80,0.013046736,0.44288 - 0.012112*nl - 0.0063508*nl^2},
{39/80,0.034921254,0.44371 - 0.012215*nl - 0.0063517*nl^2},
{39/80,0.067468317,0.44511 - 0.012377*nl - 0.0063545*nl^2},
{39/80,0.10959114,0.44722 - 0.012602*nl - 0.0063609*nl^2},
{39/80,0.16029522,0.45024 - 0.012897*nl - 0.0063726*nl^2},
{39/80,0.21862143,0.45436 - 0.013273*nl - 0.0063916*nl^2},
{39/80,0.28330230,0.45978 - 0.01374*nl - 0.0064194*nl^2},
{39/80,0.35280357,0.46665 - 0.014307*nl - 0.0064572*nl^2},
{39/80,0.42556283,0.47505 - 0.014983*nl - 0.0065057*nl^2},
{39/80,0.50000000,0.48499 - 0.015774*nl - 0.0065647*nl^2},
{39/80,0.57443717,0.49638 - 0.016677*nl - 0.0066332*nl^2},
{39/80,0.64719643,0.50899 - 0.017682*nl - 0.0067094*nl^2},
{39/80,0.71669770,0.52246 - 0.018771*nl - 0.0067905*nl^2},
{39/80,0.78137857,0.53632 - 0.01991*nl - 0.0068735*nl^2},
{39/80,0.83970478,0.54997 - 0.021053*nl - 0.0069545*nl^2},
{39/80,0.89040886,0.56276 - 0.022146*nl - 0.0070296*nl^2},
{39/80,0.93253168,0.57406 - 0.023129*nl - 0.0070954*nl^2},
{39/80,0.96507875,0.58323 - 0.023939*nl - 0.0071483*nl^2},
{39/80,0.98695326,0.58961 - 0.02451*nl - 0.0071848*nl^2},
{39/80,0.99782858,0.59284 - 0.024802*nl - 0.0072033*nl^2},
{1/2,-0.99782858,0.49977 - 0.011016*nl - 0.0072682*nl^2},
{1/2,-0.98695326,0.49823 - 0.011009*nl - 0.0072486*nl^2},
{1/2,-0.96507875,0.4952 - 0.010998*nl - 0.0072098*nl^2},
{1/2,-0.93253168,0.49087 - 0.010986*nl - 0.0071536*nl^2},
{1/2,-0.89040886,0.48557 - 0.010979*nl - 0.0070838*nl^2},
{1/2,-0.83970478,0.47963 - 0.010982*nl - 0.0070041*nl^2},
{1/2,-0.78137857,0.47339 - 0.011001*nl - 0.0069181*nl^2},
{1/2,-0.71669770,0.46716 - 0.011039*nl - 0.0068301*nl^2},
{1/2,-0.64719643,0.46126 - 0.011098*nl - 0.0067439*nl^2},
{1/2,-0.57443717,0.45596 - 0.011179*nl - 0.0066631*nl^2},
{1/2,-0.50000000,0.45143 - 0.011284*nl - 0.0065904*nl^2},
{1/2,-0.42556283,0.44783 - 0.011411*nl - 0.0065278*nl^2},
{1/2,-0.35280357,0.4452 - 0.011559*nl - 0.0064763*nl^2},
{1/2,-0.28330230,0.44353 - 0.011724*nl - 0.0064361*nl^2},
{1/2,-0.21862143,0.44272 - 0.011902*nl - 0.0064066*nl^2},
{1/2,-0.16029522,0.44263 - 0.012084*nl - 0.0063865*nl^2},
{1/2,-0.10959114,0.44305 - 0.012261*nl - 0.0063741*nl^2},
{1/2,-0.067468317,0.44377 - 0.012423*nl - 0.0063673*nl^2},
{1/2,-0.034921254,0.44456 - 0.012557*nl - 0.0063643*nl^2},
{1/2,-0.013046736,0.4452 - 0.012653*nl - 0.0063633*nl^2},
{1/2,-0.0021714185,0.44556 - 0.012702*nl - 0.0063631*nl^2},
{1/2,0.0021714185,0.44571 - 0.012722*nl - 0.0063631*nl^2},
{1/2,0.013046736,0.4461 - 0.012773*nl - 0.0063633*nl^2},
{1/2,0.034921254,0.44695 - 0.012878*nl - 0.0063643*nl^2},
{1/2,0.067468317,0.4484 - 0.013044*nl - 0.0063673*nl^2},
{1/2,0.10959114,0.4506 - 0.013274*nl - 0.0063741*nl^2},
{1/2,0.16029522,0.45375 - 0.013579*nl - 0.0063865*nl^2},
{1/2,0.21862143,0.45807 - 0.013968*nl - 0.0064066*nl^2},
{1/2,0.28330230,0.46378 - 0.014454*nl - 0.0064361*nl^2},
{1/2,0.35280357,0.47103 - 0.015049*nl - 0.0064763*nl^2},
{1/2,0.42556283,0.47992 - 0.015761*nl - 0.0065278*nl^2},
{1/2,0.50000000,0.49047 - 0.016597*nl - 0.0065904*nl^2},
{1/2,0.57443717,0.50258 - 0.017556*nl - 0.0066631*nl^2},
{1/2,0.64719643,0.516 - 0.018629*nl - 0.0067439*nl^2},
{1/2,0.71669770,0.53037 - 0.019795*nl - 0.0068301*nl^2},
{1/2,0.78137857,0.54518 - 0.021019*nl - 0.0069181*nl^2},
{1/2,0.83970478,0.55978 - 0.022251*nl - 0.0070041*nl^2},
{1/2,0.89040886,0.57347 - 0.023431*nl - 0.0070838*nl^2},
{1/2,0.93253168,0.58559 - 0.024496*nl - 0.0071536*nl^2},
{1/2,0.96507875,0.59542 - 0.025375*nl - 0.0072098*nl^2},
{1/2,0.98695326,0.60226 - 0.025995*nl - 0.0072486*nl^2},
{1/2,0.99782858,0.60573 - 0.026312*nl - 0.0072682*nl^2},
{41/80,-0.99782858,0.50701 - 0.011823*nl - 0.0073236*nl^2},
{41/80,-0.98695326,0.50534 - 0.011811*nl - 0.0073028*nl^2},
{41/80,-0.96507875,0.50206 - 0.011789*nl - 0.0072617*nl^2},
{41/80,-0.93253168,0.49737 - 0.011763*nl - 0.0072023*nl^2},
{41/80,-0.89040886,0.49164 - 0.011739*nl - 0.0071284*nl^2},
{41/80,-0.83970478,0.48522 - 0.011723*nl - 0.007044*nl^2},
{41/80,-0.78137857,0.47846 - 0.011723*nl - 0.006953*nl^2},
{41/80,-0.71669770,0.47173 - 0.011741*nl - 0.0068598*nl^2},
{41/80,-0.64719643,0.46534 - 0.011782*nl - 0.0067685*nl^2},
{41/80,-0.57443717,0.45959 - 0.011847*nl - 0.006683*nl^2},
{41/80,-0.50000000,0.45467 - 0.011936*nl - 0.006606*nl^2},
{41/80,-0.42556283,0.45072 - 0.01205*nl - 0.0065397*nl^2},
{41/80,-0.35280357,0.44782 - 0.012187*nl - 0.0064852*nl^2},
{41/80,-0.28330230,0.44594 - 0.012345*nl - 0.0064427*nl^2},
{41/80,-0.21862143,0.44499 - 0.012517*nl - 0.0064114*nl^2},
{41/80,-0.16029522,0.44481 - 0.012696*nl - 0.0063902*nl^2},
{41/80,-0.10959114,0.44519 - 0.012871*nl - 0.006377*nl^2},
{41/80,-0.067468317,0.44589 - 0.013033*nl - 0.0063698*nl^2},
{41/80,-0.034921254,0.44668 - 0.013169*nl - 0.0063666*nl^2},
{41/80,-0.013046736,0.44734 - 0.013265*nl - 0.0063656*nl^2},
{41/80,-0.0021714185,0.4477 - 0.013315*nl - 0.0063654*nl^2},
{41/80,0.0021714185,0.44785 - 0.013335*nl - 0.0063654*nl^2},
{41/80,0.013046736,0.44825 - 0.013387*nl - 0.0063656*nl^2},
{41/80,0.034921254,0.44913 - 0.013494*nl - 0.0063666*nl^2},
{41/80,0.067468317,0.45062 - 0.013662*nl - 0.0063698*nl^2},
{41/80,0.10959114,0.4529 - 0.013898*nl - 0.006377*nl^2},
{41/80,0.16029522,0.45619 - 0.014211*nl - 0.0063902*nl^2},
{41/80,0.21862143,0.46071 - 0.014614*nl - 0.0064114*nl^2},
{41/80,0.28330230,0.4667 - 0.01512*nl - 0.0064427*nl^2},
{41/80,0.35280357,0.47433 - 0.015741*nl - 0.0064852*nl^2},
{41/80,0.42556283,0.48371 - 0.016489*nl - 0.0065397*nl^2},
{41/80,0.50000000,0.49488 - 0.017371*nl - 0.006606*nl^2},
{41/80,0.57443717,0.50771 - 0.018388*nl - 0.006683*nl^2},
{41/80,0.64719643,0.52196 - 0.01953*nl - 0.0067685*nl^2},
{41/80,0.71669770,0.53725 - 0.020775*nl - 0.0068598*nl^2},
{41/80,0.78137857,0.55302 - 0.022087*nl - 0.006953*nl^2},
{41/80,0.83970478,0.56859 - 0.023411*nl - 0.007044*nl^2},
{41/80,0.89040886,0.58321 - 0.024683*nl - 0.0071284*nl^2},
{41/80,0.93253168,0.59616 - 0.025833*nl - 0.0072023*nl^2},
{41/80,0.96507875,0.60667 - 0.026784*nl - 0.0072617*nl^2},
{41/80,0.98695326,0.61399 - 0.027456*nl - 0.0073028*nl^2},
{41/80,0.99782858,0.61771 - 0.0278*nl - 0.0073236*nl^2},
{21/40,-0.99782858,0.51336 - 0.012605*nl - 0.0073692*nl^2},
{21/40,-0.98695326,0.51156 - 0.012587*nl - 0.0073473*nl^2},
{21/40,-0.96507875,0.50801 - 0.012554*nl - 0.0073039*nl^2},
{21/40,-0.93253168,0.50296 - 0.012512*nl - 0.0072411*nl^2},
{21/40,-0.89040886,0.49678 - 0.012469*nl - 0.0071631*nl^2},
{21/40,-0.83970478,0.48987 - 0.012434*nl - 0.0070739*nl^2},
{21/40,-0.78137857,0.48259 - 0.012412*nl - 0.0069779*nl^2},
{21/40,-0.71669770,0.47533 - 0.01241*nl - 0.0068794*nl^2},
{21/40,-0.64719643,0.46845 - 0.01243*nl - 0.0067831*nl^2},
{21/40,-0.57443717,0.46223 - 0.012477*nl - 0.0066927*nl^2},
{21/40,-0.50000000,0.4569 - 0.01255*nl - 0.0066115*nl^2},
{21/40,-0.42556283,0.45261 - 0.01265*nl - 0.0065415*nl^2},
{21/40,-0.35280357,0.44943 - 0.012775*nl - 0.0064839*nl^2},
{21/40,-0.28330230,0.44734 - 0.012923*nl - 0.006439*nl^2},
{21/40,-0.21862143,0.44623 - 0.013089*nl - 0.006406*nl^2},
{21/40,-0.16029522,0.44596 - 0.013263*nl - 0.0063835*nl^2},
{21/40,-0.10959114,0.44629 - 0.013437*nl - 0.0063696*nl^2},
{21/40,-0.067468317,0.44697 - 0.013598*nl - 0.0063621*nl^2},
{21/40,-0.034921254,0.44776 - 0.013734*nl - 0.0063587*nl^2},
{21/40,-0.013046736,0.44842 - 0.013831*nl - 0.0063576*nl^2},
{21/40,-0.0021714185,0.44879 - 0.013881*nl - 0.0063574*nl^2},
{21/40,0.0021714185,0.44895 - 0.013902*nl - 0.0063574*nl^2},
{21/40,0.013046736,0.44935 - 0.013954*nl - 0.0063576*nl^2},
{21/40,0.034921254,0.45025 - 0.014062*nl - 0.0063587*nl^2},
{21/40,0.067468317,0.45179 - 0.014234*nl - 0.0063621*nl^2},
{21/40,0.10959114,0.45415 - 0.014475*nl - 0.0063696*nl^2},
{21/40,0.16029522,0.45756 - 0.014796*nl - 0.0063835*nl^2},
{21/40,0.21862143,0.46228 - 0.015211*nl - 0.006406*nl^2},
{21/40,0.28330230,0.46855 - 0.015736*nl - 0.006439*nl^2},
{21/40,0.35280357,0.47656 - 0.016383*nl - 0.0064839*nl^2},
{21/40,0.42556283,0.48643 - 0.017167*nl - 0.0065415*nl^2},
{21/40,0.50000000,0.49821 - 0.018096*nl - 0.0066115*nl^2},
{21/40,0.57443717,0.51177 - 0.019171*nl - 0.0066927*nl^2},
{21/40,0.64719643,0.52687 - 0.020383*nl - 0.0067831*nl^2},
{21/40,0.71669770,0.54308 - 0.02171*nl - 0.0068794*nl^2},
{21/40,0.78137857,0.55984 - 0.023113*nl - 0.0069779*nl^2},
{21/40,0.83970478,0.5764 - 0.024533*nl - 0.0070739*nl^2},
{21/40,0.89040886,0.59197 - 0.0259*nl - 0.0071631*nl^2},
{21/40,0.93253168,0.60576 - 0.02714*nl - 0.0072411*nl^2},
{21/40,0.96507875,0.61697 - 0.028167*nl - 0.0073039*nl^2},
{21/40,0.98695326,0.62478 - 0.028893*nl - 0.0073473*nl^2},
{21/40,0.99782858,0.62875 - 0.029266*nl - 0.0073692*nl^2},
{43/80,-0.99782858,0.51882 - 0.013362*nl - 0.0074047*nl^2},
{43/80,-0.98695326,0.51688 - 0.013338*nl - 0.0073816*nl^2},
{43/80,-0.96507875,0.51307 - 0.013293*nl - 0.0073359*nl^2},
{43/80,-0.93253168,0.50764 - 0.013234*nl - 0.0072698*nl^2},
{43/80,-0.89040886,0.501 - 0.013171*nl - 0.0071876*nl^2},
{43/80,-0.83970478,0.49358 - 0.013114*nl - 0.0070937*nl^2},
{43/80,-0.78137857,0.48577 - 0.013069*nl - 0.0069925*nl^2},
{43/80,-0.71669770,0.47797 - 0.013044*nl - 0.0068888*nl^2},
{43/80,-0.64719643,0.47058 - 0.013044*nl - 0.0067873*nl^2},
{43/80,-0.57443717,0.46389 - 0.01307*nl - 0.0066922*nl^2},
{43/80,-0.50000000,0.45815 - 0.013126*nl - 0.0066066*nl^2},
{43/80,-0.42556283,0.45351 - 0.01321*nl - 0.0065329*nl^2},
{43/80,-0.35280357,0.45004 - 0.013323*nl - 0.0064722*nl^2},
{43/80,-0.28330230,0.44772 - 0.01346*nl - 0.0064249*nl^2},
{43/80,-0.21862143,0.44646 - 0.013618*nl - 0.0063902*nl^2},
{43/80,-0.16029522,0.44608 - 0.013788*nl - 0.0063665*nl^2},
{43/80,-0.10959114,0.44635 - 0.013958*nl - 0.0063519*nl^2},
{43/80,-0.067468317,0.44701 - 0.014118*nl - 0.0063439*nl^2},
{43/80,-0.034921254,0.4478 - 0.014254*nl - 0.0063403*nl^2},
{43/80,-0.013046736,0.44847 - 0.014351*nl - 0.0063392*nl^2},
{43/80,-0.0021714185,0.44884 - 0.014402*nl - 0.006339*nl^2},
{43/80,0.0021714185,0.449 - 0.014422*nl - 0.006339*nl^2},
{43/80,0.013046736,0.44941 - 0.014475*nl - 0.0063392*nl^2},
{43/80,0.034921254,0.45033 - 0.014584*nl - 0.0063403*nl^2},
{43/80,0.067468317,0.45191 - 0.014758*nl - 0.0063439*nl^2},
{43/80,0.10959114,0.45434 - 0.015003*nl - 0.0063519*nl^2},
{43/80,0.16029522,0.45788 - 0.015332*nl - 0.0063665*nl^2},
{43/80,0.21862143,0.46278 - 0.015759*nl - 0.0063902*nl^2},
{43/80,0.28330230,0.46933 - 0.016302*nl - 0.0064249*nl^2},
{43/80,0.35280357,0.47772 - 0.016976*nl - 0.0064722*nl^2},
{43/80,0.42556283,0.48808 - 0.017795*nl - 0.0065329*nl^2},
{43/80,0.50000000,0.50047 - 0.018771*nl - 0.0066066*nl^2},
{43/80,0.57443717,0.51477 - 0.019905*nl - 0.0066922*nl^2},
{43/80,0.64719643,0.53071 - 0.021189*nl - 0.0067873*nl^2},
{43/80,0.71669770,0.54786 - 0.022599*nl - 0.0068888*nl^2},
{43/80,0.78137857,0.56562 - 0.024095*nl - 0.0069925*nl^2},
{43/80,0.83970478,0.58318 - 0.025614*nl - 0.0070937*nl^2},
{43/80,0.89040886,0.59972 - 0.027082*nl - 0.0071876*nl^2},
{43/80,0.93253168,0.61438 - 0.028414*nl - 0.0072698*nl^2},
{43/80,0.96507875,0.6263 - 0.029521*nl - 0.0073359*nl^2},
{43/80,0.98695326,0.63461 - 0.030305*nl - 0.0073816*nl^2},
{43/80,0.99782858,0.63884 - 0.030708*nl - 0.0074047*nl^2},
{11/20,-0.99782858,0.5234 - 0.014096*nl - 0.0074298*nl^2},
{11/20,-0.98695326,0.52131 - 0.014065*nl - 0.0074055*nl^2},
{11/20,-0.96507875,0.51723 - 0.014007*nl - 0.0073575*nl^2},
{11/20,-0.93253168,0.5114 - 0.013929*nl - 0.007288*nl^2},
{11/20,-0.89040886,0.50429 - 0.013845*nl - 0.0072017*nl^2},
{11/20,-0.83970478,0.49635 - 0.013764*nl - 0.007103*nl^2},
{11/20,-0.78137857,0.48799 - 0.013695*nl - 0.0069967*nl^2},
{11/20,-0.71669770,0.47966 - 0.013646*nl - 0.0068878*nl^2},
{11/20,-0.64719643,0.47175 - 0.013623*nl - 0.0067812*nl^2},
{11/20,-0.57443717,0.46458 - 0.013628*nl - 0.0066812*nl^2},
{11/20,-0.50000000,0.45842 - 0.013664*nl - 0.0065913*nl^2},
{11/20,-0.42556283,0.45341 - 0.013732*nl - 0.0065138*nl^2},
{11/20,-0.35280357,0.44965 - 0.01383*nl - 0.0064501*nl^2},
{11/20,-0.28330230,0.4471 - 0.013956*nl - 0.0064004*nl^2},
{11/20,-0.21862143,0.44568 - 0.014105*nl - 0.0063639*nl^2},
{11/20,-0.16029522,0.44519 - 0.014269*nl - 0.0063391*nl^2},
{11/20,-0.10959114,0.4454 - 0.014435*nl - 0.0063237*nl^2},
{11/20,-0.067468317,0.44604 - 0.014593*nl - 0.0063153*nl^2},
{11/20,-0.034921254,0.44682 - 0.014728*nl - 0.0063115*nl^2},
{11/20,-0.013046736,0.44749 - 0.014826*nl - 0.0063104*nl^2},
{11/20,-0.0021714185,0.44786 - 0.014876*nl - 0.0063102*nl^2},
{11/20,0.0021714185,0.44802 - 0.014897*nl - 0.0063102*nl^2},
{11/20,0.013046736,0.44844 - 0.014949*nl - 0.0063104*nl^2},
{11/20,0.034921254,0.44938 - 0.01506*nl - 0.0063115*nl^2},
{11/20,0.067468317,0.45099 - 0.015235*nl - 0.0063153*nl^2},
{11/20,0.10959114,0.4535 - 0.015484*nl - 0.0063237*nl^2},
{11/20,0.16029522,0.45715 - 0.01582*nl - 0.0063391*nl^2},
{11/20,0.21862143,0.46224 - 0.016258*nl - 0.0063639*nl^2},
{11/20,0.28330230,0.46906 - 0.016819*nl - 0.0064004*nl^2},
{11/20,0.35280357,0.47782 - 0.017518*nl - 0.0064501*nl^2},
{11/20,0.42556283,0.48867 - 0.018372*nl - 0.0065138*nl^2},
{11/20,0.50000000,0.50167 - 0.019395*nl - 0.0065913*nl^2},
{11/20,0.57443717,0.5167 - 0.020589*nl - 0.0066812*nl^2},
{11/20,0.64719643,0.53349 - 0.021945*nl - 0.0067812*nl^2},
{11/20,0.71669770,0.55159 - 0.023441*nl - 0.0068878*nl^2},
{11/20,0.78137857,0.57035 - 0.025033*nl - 0.0069967*nl^2},
{11/20,0.83970478,0.58894 - 0.026655*nl - 0.007103*nl^2},
{11/20,0.89040886,0.60645 - 0.028226*nl - 0.0072017*nl^2},
{11/20,0.93253168,0.62199 - 0.029656*nl - 0.007288*nl^2},
{11/20,0.96507875,0.63464 - 0.030846*nl - 0.0073575*nl^2},
{11/20,0.98695326,0.64347 - 0.03169*nl - 0.0074055*nl^2},
{11/20,0.99782858,0.64795 - 0.032124*nl - 0.0074298*nl^2},
{9/16,-0.99782858,0.52708 - 0.014806*nl - 0.0074442*nl^2},
{9/16,-0.98695326,0.52485 - 0.014768*nl - 0.0074187*nl^2},
{9/16,-0.96507875,0.52048 - 0.014696*nl - 0.0073684*nl^2},
{9/16,-0.93253168,0.51425 - 0.014599*nl - 0.0072956*nl^2},
{9/16,-0.89040886,0.50666 - 0.014491*nl - 0.0072051*nl^2},
{9/16,-0.83970478,0.49819 - 0.014384*nl - 0.0071018*nl^2},
{9/16,-0.78137857,0.48928 - 0.01429*nl - 0.0069903*nl^2},
{9/16,-0.71669770,0.4804 - 0.014215*nl - 0.0068761*nl^2},
{9/16,-0.64719643,0.47196 - 0.014167*nl - 0.0067644*nl^2},
{9/16,-0.57443717,0.46431 - 0.01415*nl - 0.0066597*nl^2},
{9/16,-0.50000000,0.45772 - 0.014166*nl - 0.0065654*nl^2},
{9/16,-0.42556283,0.45235 - 0.014215*nl - 0.0064842*nl^2},
{9/16,-0.35280357,0.44828 - 0.014298*nl - 0.0064175*nl^2},
{9/16,-0.28330230,0.4455 - 0.014411*nl - 0.0063654*nl^2},
{9/16,-0.21862143,0.44391 - 0.014551*nl - 0.0063271*nl^2},
{9/16,-0.16029522,0.44331 - 0.014707*nl - 0.0063011*nl^2},
{9/16,-0.10959114,0.44345 - 0.014869*nl - 0.0062849*nl^2},
{9/16,-0.067468317,0.44406 - 0.015024*nl - 0.0062762*nl^2},
{9/16,-0.034921254,0.44483 - 0.015158*nl - 0.0062722*nl^2},
{9/16,-0.013046736,0.4455 - 0.015255*nl - 0.006271*nl^2},
{9/16,-0.0021714185,0.44588 - 0.015305*nl - 0.0062708*nl^2},
{9/16,0.0021714185,0.44604 - 0.015326*nl - 0.0062708*nl^2},
{9/16,0.013046736,0.44646 - 0.015379*nl - 0.006271*nl^2},
{9/16,0.034921254,0.44741 - 0.015489*nl - 0.0062722*nl^2},
{9/16,0.067468317,0.44906 - 0.015666*nl - 0.0062762*nl^2},
{9/16,0.10959114,0.45163 - 0.015918*nl - 0.0062849*nl^2},
{9/16,0.16029522,0.45539 - 0.01626*nl - 0.0063011*nl^2},
{9/16,0.21862143,0.46066 - 0.016709*nl - 0.0063271*nl^2},
{9/16,0.28330230,0.46774 - 0.017286*nl - 0.0063654*nl^2},
{9/16,0.35280357,0.47686 - 0.01801*nl - 0.0064175*nl^2},
{9/16,0.42556283,0.4882 - 0.018899*nl - 0.0064842*nl^2},
{9/16,0.50000000,0.5018 - 0.019968*nl - 0.0065654*nl^2},
{9/16,0.57443717,0.51756 - 0.021221*nl - 0.0066597*nl^2},
{9/16,0.64719643,0.5352 - 0.022652*nl - 0.0067644*nl^2},
{9/16,0.71669770,0.55425 - 0.024235*nl - 0.0068761*nl^2},
{9/16,0.78137857,0.57402 - 0.025926*nl - 0.0069903*nl^2},
{9/16,0.83970478,0.59364 - 0.027653*nl - 0.0071018*nl^2},
{9/16,0.89040886,0.61215 - 0.029331*nl - 0.0072051*nl^2},
{9/16,0.93253168,0.62859 - 0.030863*nl - 0.0072956*nl^2},
{9/16,0.96507875,0.64198 - 0.03214*nl - 0.0073684*nl^2},
{9/16,0.98695326,0.65132 - 0.033047*nl - 0.0074187*nl^2},
{9/16,0.99782858,0.65607 - 0.033513*nl - 0.0074442*nl^2},
{23/40,-0.99782858,0.52987 - 0.015495*nl - 0.0074476*nl^2},
{23/40,-0.98695326,0.52749 - 0.015449*nl - 0.007421*nl^2},
{23/40,-0.96507875,0.52283 - 0.015361*nl - 0.0073684*nl^2},
{23/40,-0.93253168,0.51619 - 0.015243*nl - 0.0072923*nl^2},
{23/40,-0.89040886,0.50811 - 0.01511*nl - 0.0071977*nl^2},
{23/40,-0.83970478,0.4991 - 0.014976*nl - 0.0070896*nl^2},
{23/40,-0.78137857,0.48963 - 0.014854*nl - 0.0069731*nl^2},
{23/40,-0.71669770,0.48019 - 0.014752*nl - 0.0068537*nl^2},
{23/40,-0.64719643,0.47122 - 0.014679*nl - 0.0067369*nl^2},
{23/40,-0.57443717,0.46309 - 0.014637*nl - 0.0066274*nl^2},
{23/40,-0.50000000,0.45606 - 0.014631*nl - 0.0065289*nl^2},
{23/40,-0.42556283,0.45032 - 0.014661*nl - 0.006444*nl^2},
{23/40,-0.35280357,0.44595 - 0.014727*nl - 0.0063742*nl^2},
{23/40,-0.28330230,0.44294 - 0.014827*nl - 0.0063198*nl^2},
{23/40,-0.21862143,0.44117 - 0.014955*nl - 0.0062798*nl^2},
{23/40,-0.16029522,0.44045 - 0.015103*nl - 0.0062525*nl^2},
{23/40,-0.10959114,0.44052 - 0.01526*nl - 0.0062357*nl^2},
{23/40,-0.067468317,0.44109 - 0.015412*nl - 0.0062265*nl^2},
{23/40,-0.034921254,0.44184 - 0.015544*nl - 0.0062224*nl^2},
{23/40,-0.013046736,0.44251 - 0.01564*nl - 0.0062211*nl^2},
{23/40,-0.0021714185,0.44289 - 0.01569*nl - 0.0062209*nl^2},
{23/40,0.0021714185,0.44306 - 0.015711*nl - 0.0062209*nl^2},
{23/40,0.013046736,0.44348 - 0.015763*nl - 0.0062211*nl^2},
{23/40,0.034921254,0.44444 - 0.015874*nl - 0.0062224*nl^2},
{23/40,0.067468317,0.44612 - 0.016051*nl - 0.0062265*nl^2},
{23/40,0.10959114,0.44875 - 0.016306*nl - 0.0062357*nl^2},
{23/40,0.16029522,0.45262 - 0.016653*nl - 0.0062525*nl^2},
{23/40,0.21862143,0.45806 - 0.017111*nl - 0.0062798*nl^2},
{23/40,0.28330230,0.46539 - 0.017704*nl - 0.0063198*nl^2},
{23/40,0.35280357,0.47487 - 0.018451*nl - 0.0063742*nl^2},
{23/40,0.42556283,0.48667 - 0.019375*nl - 0.006444*nl^2},
{23/40,0.50000000,0.50087 - 0.02049*nl - 0.0065289*nl^2},
{23/40,0.57443717,0.51736 - 0.021803*nl - 0.0066274*nl^2},
{23/40,0.64719643,0.53585 - 0.023308*nl - 0.0067369*nl^2},
{23/40,0.71669770,0.55585 - 0.02498*nl - 0.0068537*nl^2},
{23/40,0.78137857,0.57664 - 0.026771*nl - 0.0069731*nl^2},
{23/40,0.83970478,0.59729 - 0.028607*nl - 0.0070896*nl^2},
{23/40,0.89040886,0.6168 - 0.030396*nl - 0.0071977*nl^2},
{23/40,0.93253168,0.63414 - 0.032033*nl - 0.0072923*nl^2},
{23/40,0.96507875,0.64828 - 0.0334*nl - 0.0073684*nl^2},
{23/40,0.98695326,0.65815 - 0.034374*nl - 0.007421*nl^2},
{23/40,0.99782858,0.66317 - 0.034874*nl - 0.0074476*nl^2},
{47/80,-0.99782858,0.53176 - 0.016162*nl - 0.0074397*nl^2},
{47/80,-0.98695326,0.52923 - 0.016107*nl - 0.007412*nl^2},
{47/80,-0.96507875,0.52427 - 0.016003*nl - 0.0073571*nl^2},
{47/80,-0.93253168,0.51722 - 0.015863*nl - 0.0072777*nl^2},
{47/80,-0.89040886,0.50864 - 0.015703*nl - 0.0071791*nl^2},
{47/80,-0.83970478,0.49908 - 0.015541*nl - 0.0070664*nl^2},
{47/80,-0.78137857,0.48905 - 0.015389*nl - 0.0069449*nl^2},
{47/80,-0.71669770,0.47905 - 0.015258*nl - 0.0068204*nl^2},
{47/80,-0.64719643,0.46955 - 0.015157*nl - 0.0066986*nl^2},
{47/80,-0.57443717,0.46093 - 0.01509*nl - 0.0065844*nl^2},
{47/80,-0.50000000,0.45346 - 0.015061*nl - 0.0064816*nl^2},
{47/80,-0.42556283,0.44735 - 0.01507*nl - 0.0063931*nl^2},
{47/80,-0.35280357,0.44268 - 0.015118*nl - 0.0063203*nl^2},
{47/80,-0.28330230,0.43942 - 0.015203*nl - 0.0062635*nl^2},
{47/80,-0.21862143,0.43747 - 0.015319*nl - 0.0062218*nl^2},
{47/80,-0.16029522,0.43663 - 0.015459*nl - 0.0061934*nl^2},
{47/80,-0.10959114,0.43663 - 0.015609*nl - 0.0061758*nl^2},
{47/80,-0.067468317,0.43715 - 0.015757*nl - 0.0061662*nl^2},
{47/80,-0.034921254,0.43789 - 0.015886*nl - 0.0061619*nl^2},
{47/80,-0.013046736,0.43856 - 0.015981*nl - 0.0061606*nl^2},
{47/80,-0.0021714185,0.43894 - 0.016031*nl - 0.0061604*nl^2},
{47/80,0.0021714185,0.4391 - 0.016051*nl - 0.0061604*nl^2},
{47/80,0.013046736,0.43953 - 0.016103*nl - 0.0061606*nl^2},
{47/80,0.034921254,0.4405 - 0.016214*nl - 0.0061619*nl^2},
{47/80,0.067468317,0.4422 - 0.016391*nl - 0.0061662*nl^2},
{47/80,0.10959114,0.44489 - 0.016648*nl - 0.0061758*nl^2},
{47/80,0.16029522,0.44885 - 0.016999*nl - 0.0061934*nl^2},
{47/80,0.21862143,0.45445 - 0.017466*nl - 0.0062218*nl^2},
{47/80,0.28330230,0.46203 - 0.018073*nl - 0.0062635*nl^2},
{47/80,0.35280357,0.47185 - 0.018843*nl - 0.0063203*nl^2},
{47/80,0.42556283,0.48411 - 0.0198*nl - 0.0063931*nl^2},
{47/80,0.50000000,0.49889 - 0.02096*nl - 0.0064816*nl^2},
{47/80,0.57443717,0.5161 - 0.022333*nl - 0.0065844*nl^2},
{47/80,0.64719643,0.53543 - 0.023913*nl - 0.0066986*nl^2},
{47/80,0.71669770,0.55637 - 0.025674*nl - 0.0068204*nl^2},
{47/80,0.78137857,0.57817 - 0.027568*nl - 0.0069449*nl^2},
{47/80,0.83970478,0.59987 - 0.029516*nl - 0.0070664*nl^2},
{47/80,0.89040886,0.62038 - 0.031419*nl - 0.0071791*nl^2},
{47/80,0.93253168,0.63864 - 0.033164*nl - 0.0072777*nl^2},
{47/80,0.96507875,0.65353 - 0.034626*nl - 0.0073571*nl^2},
{47/80,0.98695326,0.66394 - 0.035668*nl - 0.007412*nl^2},
{47/80,0.99782858,0.66923 - 0.036205*nl - 0.0074397*nl^2},
{3/5,-0.99782858,0.53277 - 0.016809*nl - 0.0074202*nl^2},
{3/5,-0.98695326,0.53008 - 0.016745*nl - 0.0073913*nl^2},
{3/5,-0.96507875,0.52482 - 0.016624*nl - 0.0073342*nl^2},
{3/5,-0.93253168,0.51734 - 0.016459*nl - 0.0072517*nl^2},
{3/5,-0.89040886,0.50826 - 0.016271*nl - 0.007149*nl^2},
{3/5,-0.83970478,0.49814 - 0.016078*nl - 0.0070318*nl^2},
{3/5,-0.78137857,0.48754 - 0.015895*nl - 0.0069054*nl^2},
{3/5,-0.71669770,0.47698 - 0.015734*nl - 0.0067759*nl^2},
{3/5,-0.64719643,0.46695 - 0.015603*nl - 0.0066492*nl^2},
{3/5,-0.57443717,0.45784 - 0.01551*nl - 0.0065304*nl^2},
{3/5,-0.50000000,0.44994 - 0.015456*nl - 0.0064235*nl^2},
{3/5,-0.42556283,0.44346 - 0.015443*nl - 0.0063314*nl^2},
{3/5,-0.35280357,0.43847 - 0.015472*nl - 0.0062557*nl^2},
{3/5,-0.28330230,0.43497 - 0.015541*nl - 0.0061966*nl^2},
{3/5,-0.21862143,0.43284 - 0.015644*nl - 0.0061532*nl^2},
{3/5,-0.16029522,0.43188 - 0.015774*nl - 0.0061236*nl^2},
{3/5,-0.10959114,0.43179 - 0.015917*nl - 0.0061053*nl^2},
{3/5,-0.067468317,0.43227 - 0.01606*nl - 0.0060954*nl^2},
{3/5,-0.034921254,0.43299 - 0.016186*nl - 0.0060909*nl^2},
{3/5,-0.013046736,0.43365 - 0.016279*nl - 0.0060895*nl^2},
{3/5,-0.0021714185,0.43403 - 0.016329*nl - 0.0060893*nl^2},
{3/5,0.0021714185,0.43419 - 0.016349*nl - 0.0060893*nl^2},
{3/5,0.013046736,0.43462 - 0.0164*nl - 0.0060895*nl^2},
{3/5,0.034921254,0.43559 - 0.01651*nl - 0.0060909*nl^2},
{3/5,0.067468317,0.43732 - 0.016687*nl - 0.0060954*nl^2},
{3/5,0.10959114,0.44005 - 0.016944*nl - 0.0061053*nl^2},
{3/5,0.16029522,0.44411 - 0.017299*nl - 0.0061236*nl^2},
{3/5,0.21862143,0.44986 - 0.017773*nl - 0.0061532*nl^2},
{3/5,0.28330230,0.45766 - 0.018394*nl - 0.0061966*nl^2},
{3/5,0.35280357,0.46781 - 0.019186*nl - 0.0062557*nl^2},
{3/5,0.42556283,0.48052 - 0.020174*nl - 0.0063314*nl^2},
{3/5,0.50000000,0.49587 - 0.021379*nl - 0.0064235*nl^2},
{3/5,0.57443717,0.51378 - 0.022811*nl - 0.0065304*nl^2},
{3/5,0.64719643,0.53394 - 0.024465*nl - 0.0066492*nl^2},
{3/5,0.71669770,0.55581 - 0.026317*nl - 0.0067759*nl^2},
{3/5,0.78137857,0.57863 - 0.028315*nl - 0.0069054*nl^2},
{3/5,0.83970478,0.60137 - 0.030377*nl - 0.0070318*nl^2},
{3/5,0.89040886,0.62289 - 0.032397*nl - 0.007149*nl^2},
{3/5,0.93253168,0.64206 - 0.034256*nl - 0.0072517*nl^2},
{3/5,0.96507875,0.65772 - 0.035816*nl - 0.0073342*nl^2},
{3/5,0.98695326,0.66865 - 0.036929*nl - 0.0073913*nl^2},
{3/5,0.99782858,0.67422 - 0.037504*nl - 0.0074202*nl^2},
{49/80,-0.99782858,0.5329 - 0.017438*nl - 0.0073887*nl^2},
{49/80,-0.98695326,0.53004 - 0.017364*nl - 0.0073588*nl^2},
{49/80,-0.96507875,0.52447 - 0.017223*nl - 0.0072996*nl^2},
{49/80,-0.93253168,0.51656 - 0.017032*nl - 0.0072139*nl^2},
{49/80,-0.89040886,0.50696 - 0.016814*nl - 0.0071074*nl^2},
{49/80,-0.83970478,0.49629 - 0.016588*nl - 0.0069857*nl^2},
{49/80,-0.78137857,0.48512 - 0.016372*nl - 0.0068545*nl^2},
{49/80,-0.71669770,0.47399 - 0.016179*nl - 0.0067201*nl^2},
{49/80,-0.64719643,0.46343 - 0.016019*nl - 0.0065887*nl^2},
{49/80,-0.57443717,0.45384 - 0.015897*nl - 0.0064654*nl^2},
{49/80,-0.50000000,0.44551 - 0.015817*nl - 0.0063544*nl^2},
{49/80,-0.42556283,0.43866 - 0.015782*nl - 0.0062589*nl^2},
{49/80,-0.35280357,0.43336 - 0.01579*nl - 0.0061803*nl^2},
{49/80,-0.28330230,0.42962 - 0.015842*nl - 0.006119*nl^2},
{49/80,-0.21862143,0.4273 - 0.015931*nl - 0.0060739*nl^2},
{49/80,-0.16029522,0.42621 - 0.016049*nl - 0.0060433*nl^2},
{49/80,-0.10959114,0.42604 - 0.016184*nl - 0.0060243*nl^2},
{49/80,-0.067468317,0.42647 - 0.016322*nl - 0.006014*nl^2},
{49/80,-0.034921254,0.42716 - 0.016444*nl - 0.0060093*nl^2},
{49/80,-0.013046736,0.42781 - 0.016536*nl - 0.0060079*nl^2},
{49/80,-0.0021714185,0.42819 - 0.016584*nl - 0.0060077*nl^2},
{49/80,0.0021714185,0.42835 - 0.016604*nl - 0.0060077*nl^2},
{49/80,0.013046736,0.42878 - 0.016655*nl - 0.0060079*nl^2},
{49/80,0.034921254,0.42976 - 0.016763*nl - 0.0060093*nl^2},
{49/80,0.067468317,0.4315 - 0.016939*nl - 0.006014*nl^2},
{49/80,0.10959114,0.43427 - 0.017196*nl - 0.0060243*nl^2},
{49/80,0.16029522,0.4384 - 0.017553*nl - 0.0060433*nl^2},
{49/80,0.21862143,0.4443 - 0.018034*nl - 0.0060739*nl^2},
{49/80,0.28330230,0.45231 - 0.018667*nl - 0.006119*nl^2},
{49/80,0.35280357,0.46278 - 0.019479*nl - 0.0061803*nl^2},
{49/80,0.42556283,0.47591 - 0.020498*nl - 0.0062589*nl^2},
{49/80,0.50000000,0.49182 - 0.021746*nl - 0.0063544*nl^2},
{49/80,0.57443717,0.51041 - 0.023237*nl - 0.0064654*nl^2},
{49/80,0.64719643,0.53138 - 0.024965*nl - 0.0065887*nl^2},
{49/80,0.71669770,0.55418 - 0.026908*nl - 0.0067201*nl^2},
{49/80,0.78137857,0.578 - 0.029011*nl - 0.0068545*nl^2},
{49/80,0.83970478,0.60177 - 0.03119*nl - 0.0069857*nl^2},
{49/80,0.89040886,0.62429 - 0.03333*nl - 0.0071074*nl^2},
{49/80,0.93253168,0.64439 - 0.035305*nl - 0.0072139*nl^2},
{49/80,0.96507875,0.6608 - 0.036966*nl - 0.0072996*nl^2},
{49/80,0.98695326,0.67228 - 0.038155*nl - 0.0073588*nl^2},
{49/80,0.99782858,0.67812 - 0.038768*nl - 0.0073887*nl^2},
{5/8,-0.99782858,0.53214 - 0.018048*nl - 0.007345*nl^2},
{5/8,-0.98695326,0.52912 - 0.017964*nl - 0.007314*nl^2},
{5/8,-0.96507875,0.52323 - 0.017803*nl - 0.0072527*nl^2},
{5/8,-0.93253168,0.51489 - 0.017585*nl - 0.0071641*nl^2},
{5/8,-0.89040886,0.50477 - 0.017334*nl - 0.0070538*nl^2},
{5/8,-0.83970478,0.49354 - 0.017074*nl - 0.0069278*nl^2},
{5/8,-0.78137857,0.48179 - 0.016823*nl - 0.0067921*nl^2},
{5/8,-0.71669770,0.47011 - 0.016597*nl - 0.006653*nl^2},
{5/8,-0.64719643,0.45902 - 0.016404*nl - 0.0065169*nl^2},
{5/8,-0.57443717,0.44895 - 0.016253*nl - 0.0063892*nl^2},
{5/8,-0.50000000,0.4402 - 0.016146*nl - 0.0062744*nl^2},
{5/8,-0.42556283,0.43297 - 0.016086*nl - 0.0061755*nl^2},
{5/8,-0.35280357,0.42737 - 0.016074*nl - 0.0060942*nl^2},
{5/8,-0.28330230,0.42338 - 0.016107*nl - 0.0060307*nl^2},
{5/8,-0.21862143,0.42088 - 0.016181*nl - 0.0059841*nl^2},
{5/8,-0.16029522,0.41965 - 0.016287*nl - 0.0059524*nl^2},
{5/8,-0.10959114,0.41939 - 0.016413*nl - 0.0059327*nl^2},
{5/8,-0.067468317,0.41977 - 0.016544*nl - 0.005922*nl^2},
{5/8,-0.034921254,0.42043 - 0.016662*nl - 0.0059172*nl^2},
{5/8,-0.013046736,0.42107 - 0.016751*nl - 0.0059157*nl^2},
{5/8,-0.0021714185,0.42144 - 0.016798*nl - 0.0059155*nl^2},
{5/8,0.0021714185,0.4216 - 0.016818*nl - 0.0059155*nl^2},
{5/8,0.013046736,0.42203 - 0.016868*nl - 0.0059157*nl^2},
{5/8,0.034921254,0.42301 - 0.016974*nl - 0.0059172*nl^2},
{5/8,0.067468317,0.42476 - 0.017149*nl - 0.005922*nl^2},
{5/8,0.10959114,0.42756 - 0.017405*nl - 0.0059327*nl^2},
{5/8,0.16029522,0.43177 - 0.017763*nl - 0.0059524*nl^2},
{5/8,0.21862143,0.43779 - 0.018249*nl - 0.0059841*nl^2},
{5/8,0.28330230,0.44601 - 0.018893*nl - 0.0060307*nl^2},
{5/8,0.35280357,0.45676 - 0.019724*nl - 0.0060942*nl^2},
{5/8,0.42556283,0.4703 - 0.020772*nl - 0.0061755*nl^2},
{5/8,0.50000000,0.48674 - 0.022062*nl - 0.0062744*nl^2},
{5/8,0.57443717,0.506 - 0.02361*nl - 0.0063892*nl^2},
{5/8,0.64719643,0.52776 - 0.025412*nl - 0.0065169*nl^2},
{5/8,0.71669770,0.55146 - 0.027445*nl - 0.006653*nl^2},
{5/8,0.78137857,0.57627 - 0.029655*nl - 0.0067921*nl^2},
{5/8,0.83970478,0.60106 - 0.031951*nl - 0.0069278*nl^2},
{5/8,0.89040886,0.62459 - 0.034215*nl - 0.0070538*nl^2},
{5/8,0.93253168,0.6456 - 0.036309*nl - 0.0071641*nl^2},
{5/8,0.96507875,0.66277 - 0.038075*nl - 0.0072527*nl^2},
{5/8,0.98695326,0.67479 - 0.039341*nl - 0.007314*nl^2},
{5/8,0.99782858,0.68091 - 0.039996*nl - 0.007345*nl^2},
{51/80,-0.99782858,0.53051 - 0.018642*nl - 0.0072888*nl^2},
{51/80,-0.98695326,0.52732 - 0.018547*nl - 0.0072568*nl^2},
{51/80,-0.96507875,0.52111 - 0.018364*nl - 0.0071935*nl^2},
{51/80,-0.93253168,0.51232 - 0.018116*nl - 0.0071019*nl^2},
{51/80,-0.89040886,0.50168 - 0.017831*nl - 0.0069881*nl^2},
{51/80,-0.83970478,0.48989 - 0.017535*nl - 0.006858*nl^2},
{51/80,-0.78137857,0.47757 - 0.017248*nl - 0.0067179*nl^2},
{51/80,-0.71669770,0.46534 - 0.016986*nl - 0.0065742*nl^2},
{51/80,-0.64719643,0.45374 - 0.01676*nl - 0.0064337*nl^2},
{51/80,-0.57443717,0.44319 - 0.016578*nl - 0.006302*nl^2},
{51/80,-0.50000000,0.43401 - 0.016443*nl - 0.0061834*nl^2},
{51/80,-0.42556283,0.42643 - 0.016358*nl - 0.0060813*nl^2},
{51/80,-0.35280357,0.42053 - 0.016323*nl - 0.0059973*nl^2},
{51/80,-0.28330230,0.41629 - 0.016336*nl - 0.0059318*nl^2},
{51/80,-0.21862143,0.4136 - 0.016394*nl - 0.0058836*nl^2},
{51/80,-0.16029522,0.41224 - 0.016487*nl - 0.0058509*nl^2},
{51/80,-0.10959114,0.41188 - 0.016603*nl - 0.0058306*nl^2},
{51/80,-0.067468317,0.4122 - 0.016727*nl - 0.0058195*nl^2},
{51/80,-0.034921254,0.41284 - 0.016841*nl - 0.0058146*nl^2},
{51/80,-0.013046736,0.41346 - 0.016927*nl - 0.005813*nl^2},
{51/80,-0.0021714185,0.41382 - 0.016973*nl - 0.0058128*nl^2},
{51/80,0.0021714185,0.41398 - 0.016992*nl - 0.0058128*nl^2},
{51/80,0.013046736,0.41441 - 0.017041*nl - 0.005813*nl^2},
{51/80,0.034921254,0.41538 - 0.017145*nl - 0.0058146*nl^2},
{51/80,0.067468317,0.41713 - 0.017317*nl - 0.0058195*nl^2},
{51/80,0.10959114,0.41996 - 0.017572*nl - 0.0058306*nl^2},
{51/80,0.16029522,0.42423 - 0.01793*nl - 0.0058509*nl^2},
{51/80,0.21862143,0.43036 - 0.01842*nl - 0.0058836*nl^2},
{51/80,0.28330230,0.43876 - 0.019073*nl - 0.0059318*nl^2},
{51/80,0.35280357,0.44979 - 0.01992*nl - 0.0059973*nl^2},
{51/80,0.42556283,0.46372 - 0.020996*nl - 0.0060813*nl^2},
{51/80,0.50000000,0.48066 - 0.022327*nl - 0.0061834*nl^2},
{51/80,0.57443717,0.50055 - 0.02393*nl - 0.006302*nl^2},
{51/80,0.64719643,0.52308 - 0.025805*nl - 0.0064337*nl^2},
{51/80,0.71669770,0.54766 - 0.027928*nl - 0.0065742*nl^2},
{51/80,0.78137857,0.57343 - 0.030245*nl - 0.0067179*nl^2},
{51/80,0.83970478,0.59923 - 0.03266*nl - 0.006858*nl^2},
{51/80,0.89040886,0.62375 - 0.035049*nl - 0.0069881*nl^2},
{51/80,0.93253168,0.64567 - 0.037267*nl - 0.0071019*nl^2},
{51/80,0.96507875,0.6636 - 0.039141*nl - 0.0071935*nl^2},
{51/80,0.98695326,0.67616 - 0.040487*nl - 0.0072568*nl^2},
{51/80,0.99782858,0.68255 - 0.041184*nl - 0.0072888*nl^2},
{13/20,-0.99782858,0.52801 - 0.019221*nl - 0.0072196*nl^2},
{13/20,-0.98695326,0.52465 - 0.019113*nl - 0.0071867*nl^2},
{13/20,-0.96507875,0.51812 - 0.018908*nl - 0.0071215*nl^2},
{13/20,-0.93253168,0.50888 - 0.018629*nl - 0.0070272*nl^2},
{13/20,-0.89040886,0.49771 - 0.018308*nl - 0.00691*nl^2},
{13/20,-0.83970478,0.48536 - 0.017974*nl - 0.0067761*nl^2},
{13/20,-0.78137857,0.47248 - 0.017648*nl - 0.0066317*nl^2},
{13/20,-0.71669770,0.4597 - 0.017349*nl - 0.0064838*nl^2},
{13/20,-0.64719643,0.44759 - 0.017089*nl - 0.0063391*nl^2},
{13/20,-0.57443717,0.43658 - 0.016874*nl - 0.0062034*nl^2},
{13/20,-0.50000000,0.42699 - 0.01671*nl - 0.0060813*nl^2},
{13/20,-0.42556283,0.41905 - 0.016598*nl - 0.0059762*nl^2},
{13/20,-0.35280357,0.41285 - 0.016539*nl - 0.0058897*nl^2},
{13/20,-0.28330230,0.40837 - 0.016533*nl - 0.0058222*nl^2},
{13/20,-0.21862143,0.4055 - 0.016573*nl - 0.0057727*nl^2},
{13/20,-0.16029522,0.40399 - 0.016652*nl - 0.0057389*nl^2},
{13/20,-0.10959114,0.40354 - 0.016758*nl - 0.005718*nl^2},
{13/20,-0.067468317,0.4038 - 0.016873*nl - 0.0057066*nl^2},
{13/20,-0.034921254,0.4044 - 0.016982*nl - 0.0057016*nl^2},
{13/20,-0.013046736,0.405 - 0.017065*nl - 0.0057*nl^2},
{13/20,-0.0021714185,0.40536 - 0.017109*nl - 0.0056997*nl^2},
{13/20,0.0021714185,0.40552 - 0.017127*nl - 0.0056997*nl^2},
{13/20,0.013046736,0.40593 - 0.017175*nl - 0.0057*nl^2},
{13/20,0.034921254,0.4069 - 0.017277*nl - 0.0057016*nl^2},
{13/20,0.067468317,0.40865 - 0.017446*nl - 0.0057066*nl^2},
{13/20,0.10959114,0.4115 - 0.017698*nl - 0.005718*nl^2},
{13/20,0.16029522,0.41581 - 0.018055*nl - 0.0057389*nl^2},
{13/20,0.21862143,0.42204 - 0.018547*nl - 0.0057727*nl^2},
{13/20,0.28330230,0.43061 - 0.019207*nl - 0.0058222*nl^2},
{13/20,0.35280357,0.44189 - 0.02007*nl - 0.0058897*nl^2},
{13/20,0.42556283,0.45617 - 0.021171*nl - 0.0059762*nl^2},
{13/20,0.50000000,0.47359 - 0.02254*nl - 0.0060813*nl^2},
{13/20,0.57443717,0.49408 - 0.024197*nl - 0.0062034*nl^2},
{13/20,0.64719643,0.51734 - 0.026143*nl - 0.0063391*nl^2},
{13/20,0.71669770,0.54278 - 0.028356*nl - 0.0064838*nl^2},
{13/20,0.78137857,0.56949 - 0.030779*nl - 0.0066317*nl^2},
{13/20,0.83970478,0.59628 - 0.033315*nl - 0.0067761*nl^2},
{13/20,0.89040886,0.62177 - 0.035831*nl - 0.00691*nl^2},
{13/20,0.93253168,0.64459 - 0.038174*nl - 0.0070272*nl^2},
{13/20,0.96507875,0.66327 - 0.04016*nl - 0.0071215*nl^2},
{13/20,0.98695326,0.67635 - 0.04159*nl - 0.0071867*nl^2},
{13/20,0.99782858,0.68302 - 0.04233*nl - 0.0072196*nl^2},
{53/80,-0.99782858,0.52466 - 0.019787*nl - 0.0071372*nl^2},
{53/80,-0.98695326,0.52113 - 0.019666*nl - 0.0071034*nl^2},
{53/80,-0.96507875,0.51426 - 0.019436*nl - 0.0070365*nl^2},
{53/80,-0.93253168,0.50456 - 0.019124*nl - 0.0069396*nl^2},
{53/80,-0.89040886,0.49288 - 0.018765*nl - 0.0068192*nl^2},
{53/80,-0.83970478,0.47997 - 0.01839*nl - 0.0066817*nl^2},
{53/80,-0.78137857,0.46653 - 0.018024*nl - 0.0065335*nl^2},
{53/80,-0.71669770,0.45322 - 0.017687*nl - 0.0063816*nl^2},
{53/80,-0.64719643,0.44061 - 0.01739*nl - 0.0062329*nl^2},
{53/80,-0.57443717,0.42915 - 0.017143*nl - 0.0060936*nl^2},
{53/80,-0.50000000,0.41916 - 0.016948*nl - 0.0059682*nl^2},
{53/80,-0.42556283,0.41087 - 0.016808*nl - 0.0058602*nl^2},
{53/80,-0.35280357,0.40438 - 0.016725*nl - 0.0057714*nl^2},
{53/80,-0.28330230,0.39966 - 0.016697*nl - 0.0057021*nl^2},
{53/80,-0.21862143,0.3966 - 0.016719*nl - 0.0056512*nl^2},
{53/80,-0.16029522,0.39495 - 0.016783*nl - 0.0056165*nl^2},
{53/80,-0.10959114,0.39441 - 0.016877*nl - 0.0055951*nl^2},
{53/80,-0.067468317,0.3946 - 0.016984*nl - 0.0055834*nl^2},
{53/80,-0.034921254,0.39516 - 0.017086*nl - 0.0055782*nl^2},
{53/80,-0.013046736,0.39574 - 0.017166*nl - 0.0055765*nl^2},
{53/80,-0.0021714185,0.39609 - 0.017208*nl - 0.0055763*nl^2},
{53/80,0.0021714185,0.39624 - 0.017226*nl - 0.0055763*nl^2},
{53/80,0.013046736,0.39665 - 0.017271*nl - 0.0055765*nl^2},
{53/80,0.034921254,0.39761 - 0.01737*nl - 0.0055782*nl^2},
{53/80,0.067468317,0.39935 - 0.017536*nl - 0.0055834*nl^2},
{53/80,0.10959114,0.4022 - 0.017784*nl - 0.0055951*nl^2},
{53/80,0.16029522,0.40655 - 0.018139*nl - 0.0056165*nl^2},
{53/80,0.21862143,0.41286 - 0.018632*nl - 0.0056512*nl^2},
{53/80,0.28330230,0.42157 - 0.019298*nl - 0.0057021*nl^2},
{53/80,0.35280357,0.43308 - 0.020174*nl - 0.0057714*nl^2},
{53/80,0.42556283,0.44768 - 0.021298*nl - 0.0058602*nl^2},
{53/80,0.50000000,0.46554 - 0.022703*nl - 0.0059682*nl^2},
{53/80,0.57443717,0.4866 - 0.024412*nl - 0.0060936*nl^2},
{53/80,0.64719643,0.51056 - 0.026427*nl - 0.0062329*nl^2},
{53/80,0.71669770,0.53681 - 0.028727*nl - 0.0063816*nl^2},
{53/80,0.78137857,0.56443 - 0.031256*nl - 0.0065335*nl^2},
{53/80,0.83970478,0.59218 - 0.033913*nl - 0.0066817*nl^2},
{53/80,0.89040886,0.61863 - 0.036558*nl - 0.0068192*nl^2},
{53/80,0.93253168,0.64232 - 0.039029*nl - 0.0069396*nl^2},
{53/80,0.96507875,0.66175 - 0.04113*nl - 0.0070365*nl^2},
{53/80,0.98695326,0.67536 - 0.042645*nl - 0.0071034*nl^2},
{53/80,0.99782858,0.68229 - 0.043431*nl - 0.0071372*nl^2},
{27/40,-0.99782858,0.52047 - 0.02034*nl - 0.0070413*nl^2},
{27/40,-0.98695326,0.51676 - 0.020206*nl - 0.0070067*nl^2},
{27/40,-0.96507875,0.50955 - 0.01995*nl - 0.0069381*nl^2},
{27/40,-0.93253168,0.4994 - 0.019602*nl - 0.0068389*nl^2},
{27/40,-0.89040886,0.48719 - 0.019203*nl - 0.0067156*nl^2},
{27/40,-0.83970478,0.47373 - 0.018786*nl - 0.0065748*nl^2},
{27/40,-0.78137857,0.45975 - 0.018379*nl - 0.006423*nl^2},
{27/40,-0.71669770,0.44591 - 0.018001*nl - 0.0062674*nl^2},
{27/40,-0.64719643,0.43282 - 0.017667*nl - 0.0061152*nl^2},
{27/40,-0.57443717,0.42092 - 0.017385*nl - 0.0059724*nl^2},
{27/40,-0.50000000,0.41055 - 0.017158*nl - 0.005844*nl^2},
{27/40,-0.42556283,0.40192 - 0.01699*nl - 0.0057334*nl^2},
{27/40,-0.35280357,0.39515 - 0.016881*nl - 0.0056425*nl^2},
{27/40,-0.28330230,0.3902 - 0.01683*nl - 0.0055715*nl^2},
{27/40,-0.21862143,0.38695 - 0.016833*nl - 0.0055194*nl^2},
{27/40,-0.16029522,0.38516 - 0.016882*nl - 0.0054839*nl^2},
{27/40,-0.10959114,0.38451 - 0.016963*nl - 0.0054619*nl^2},
{27/40,-0.067468317,0.38463 - 0.01706*nl - 0.0054499*nl^2},
{27/40,-0.034921254,0.38515 - 0.017156*nl - 0.0054446*nl^2},
{27/40,-0.013046736,0.3857 - 0.017231*nl - 0.0054429*nl^2},
{27/40,-0.0021714185,0.38604 - 0.017272*nl - 0.0054426*nl^2},
{27/40,0.0021714185,0.38619 - 0.017289*nl - 0.0054426*nl^2},
{27/40,0.013046736,0.38659 - 0.017333*nl - 0.0054429*nl^2},
{27/40,0.034921254,0.38753 - 0.017428*nl - 0.0054446*nl^2},
{27/40,0.067468317,0.38926 - 0.017589*nl - 0.0054499*nl^2},
{27/40,0.10959114,0.39211 - 0.017833*nl - 0.0054619*nl^2},
{27/40,0.16029522,0.39648 - 0.018184*nl - 0.0054839*nl^2},
{27/40,0.21862143,0.40285 - 0.018676*nl - 0.0055194*nl^2},
{27/40,0.28330230,0.41168 - 0.019346*nl - 0.0055715*nl^2},
{27/40,0.35280357,0.42338 - 0.020233*nl - 0.0056425*nl^2},
{27/40,0.42556283,0.43827 - 0.021378*nl - 0.0057334*nl^2},
{27/40,0.50000000,0.45654 - 0.022817*nl - 0.005844*nl^2},
{27/40,0.57443717,0.47813 - 0.024574*nl - 0.0059724*nl^2},
{27/40,0.64719643,0.50274 - 0.026655*nl - 0.0061152*nl^2},
{27/40,0.71669770,0.52976 - 0.029042*nl - 0.0062674*nl^2},
{27/40,0.78137857,0.55826 - 0.031675*nl - 0.006423*nl^2},
{27/40,0.83970478,0.58693 - 0.034452*nl - 0.0065748*nl^2},
{27/40,0.89040886,0.6143 - 0.037228*nl - 0.0067156*nl^2},
{27/40,0.93253168,0.63886 - 0.039829*nl - 0.0068389*nl^2},
{27/40,0.96507875,0.65901 - 0.042047*nl - 0.0069381*nl^2},
{27/40,0.98695326,0.67313 - 0.04365*nl - 0.0070067*nl^2},
{27/40,0.99782858,0.68033 - 0.044484*nl - 0.0070413*nl^2},
{11/16,-0.99782858,0.51546 - 0.020884*nl - 0.0069316*nl^2},
{11/16,-0.98695326,0.51157 - 0.020735*nl - 0.0068962*nl^2},
{11/16,-0.96507875,0.50402 - 0.020451*nl - 0.0068261*nl^2},
{11/16,-0.93253168,0.49341 - 0.020066*nl - 0.0067249*nl^2},
{11/16,-0.89040886,0.48067 - 0.019624*nl - 0.0065989*nl^2},
{11/16,-0.83970478,0.46667 - 0.019163*nl - 0.0064551*nl^2},
{11/16,-0.78137857,0.45215 - 0.018712*nl - 0.0063*nl^2},
{11/16,-0.71669770,0.43781 - 0.018293*nl - 0.0061412*nl^2},
{11/16,-0.64719643,0.42425 - 0.01792*nl - 0.0059857*nl^2},
{11/16,-0.57443717,0.41193 - 0.017602*nl - 0.00584*nl^2},
{11/16,-0.50000000,0.40119 - 0.017342*nl - 0.0057088*nl^2},
{11/16,-0.42556283,0.39224 - 0.017144*nl - 0.0055958*nl^2},
{11/16,-0.35280357,0.38519 - 0.017009*nl - 0.005503*nl^2},
{11/16,-0.28330230,0.38001 - 0.016935*nl - 0.0054305*nl^2},
{11/16,-0.21862143,0.37658 - 0.016918*nl - 0.0053772*nl^2},
{11/16,-0.16029522,0.37465 - 0.016949*nl - 0.005341*nl^2},
{11/16,-0.10959114,0.37389 - 0.017017*nl - 0.0053186*nl^2},
{11/16,-0.067468317,0.37394 - 0.017104*nl - 0.0053063*nl^2},
{11/16,-0.034921254,0.37441 - 0.017193*nl - 0.0053009*nl^2},
{11/16,-0.013046736,0.37494 - 0.017263*nl - 0.0052991*nl^2},
{11/16,-0.0021714185,0.37526 - 0.017302*nl - 0.0052989*nl^2},
{11/16,0.0021714185,0.37541 - 0.017318*nl - 0.0052989*nl^2},
{11/16,0.013046736,0.3758 - 0.01736*nl - 0.0052991*nl^2},
{11/16,0.034921254,0.37672 - 0.017451*nl - 0.0053009*nl^2},
{11/16,0.067468317,0.37843 - 0.017607*nl - 0.0053063*nl^2},
{11/16,0.10959114,0.38126 - 0.017845*nl - 0.0053186*nl^2},
{11/16,0.16029522,0.38564 - 0.018192*nl - 0.005341*nl^2},
{11/16,0.21862143,0.39205 - 0.018681*nl - 0.0053772*nl^2},
{11/16,0.28330230,0.40097 - 0.019353*nl - 0.0054305*nl^2},
{11/16,0.35280357,0.41284 - 0.020249*nl - 0.005503*nl^2},
{11/16,0.42556283,0.42798 - 0.021412*nl - 0.0055958*nl^2},
{11/16,0.50000000,0.4466 - 0.022881*nl - 0.0057088*nl^2},
{11/16,0.57443717,0.46867 - 0.024683*nl - 0.00584*nl^2},
{11/16,0.64719643,0.49388 - 0.026829*nl - 0.0059857*nl^2},
{11/16,0.71669770,0.52163 - 0.029298*nl - 0.0061412*nl^2},
{11/16,0.78137857,0.55096 - 0.032034*nl - 0.0063*nl^2},
{11/16,0.83970478,0.58052 - 0.03493*nl - 0.0064551*nl^2},
{11/16,0.89040886,0.60878 - 0.037836*nl - 0.0065989*nl^2},
{11/16,0.93253168,0.63418 - 0.040569*nl - 0.0067249*nl^2},
{11/16,0.96507875,0.65503 - 0.042907*nl - 0.0068261*nl^2},
{11/16,0.98695326,0.66966 - 0.044602*nl - 0.0068962*nl^2},
{11/16,0.99782858,0.67712 - 0.045484*nl - 0.0069316*nl^2},
{7/10,-0.99782858,0.50964 - 0.021419*nl - 0.0068076*nl^2},
{7/10,-0.98695326,0.50557 - 0.021254*nl - 0.0067715*nl^2},
{7/10,-0.96507875,0.49768 - 0.020942*nl - 0.0067002*nl^2},
{7/10,-0.93253168,0.4866 - 0.020517*nl - 0.0065971*nl^2},
{7/10,-0.89040886,0.47335 - 0.02003*nl - 0.0064689*nl^2},
{7/10,-0.83970478,0.45881 - 0.019523*nl - 0.0063224*nl^2},
{7/10,-0.78137857,0.44377 - 0.019026*nl - 0.0061646*nl^2},
{7/10,-0.71669770,0.42893 - 0.018564*nl - 0.0060028*nl^2},
{7/10,-0.64719643,0.41493 - 0.018151*nl - 0.0058445*nl^2},
{7/10,-0.57443717,0.40221 - 0.017796*nl - 0.0056961*nl^2},
{7/10,-0.50000000,0.39111 - 0.017502*nl - 0.0055626*nl^2},
{7/10,-0.42556283,0.38186 - 0.017274*nl - 0.0054476*nl^2},
{7/10,-0.35280357,0.37454 - 0.017111*nl - 0.005353*nl^2},
{7/10,-0.28330230,0.36915 - 0.017012*nl - 0.0052792*nl^2},
{7/10,-0.21862143,0.36553 - 0.016974*nl - 0.005225*nl^2},
{7/10,-0.16029522,0.36346 - 0.016988*nl - 0.0051881*nl^2},
{7/10,-0.10959114,0.3626 - 0.017041*nl - 0.0051652*nl^2},
{7/10,-0.067468317,0.36257 - 0.017118*nl - 0.0051528*nl^2},
{7/10,-0.034921254,0.36298 - 0.017198*nl - 0.0051472*nl^2},
{7/10,-0.013046736,0.36348 - 0.017264*nl - 0.0051455*nl^2},
{7/10,-0.0021714185,0.3638 - 0.0173*nl - 0.0051452*nl^2},
{7/10,0.0021714185,0.36394 - 0.017315*nl - 0.0051452*nl^2},
{7/10,0.013046736,0.36431 - 0.017355*nl - 0.0051455*nl^2},
{7/10,0.034921254,0.36521 - 0.017442*nl - 0.0051472*nl^2},
{7/10,0.067468317,0.36689 - 0.017591*nl - 0.0051528*nl^2},
{7/10,0.10959114,0.3697 - 0.017823*nl - 0.0051652*nl^2},
{7/10,0.16029522,0.37407 - 0.018164*nl - 0.0051881*nl^2},
{7/10,0.21862143,0.3805 - 0.018649*nl - 0.005225*nl^2},
{7/10,0.28330230,0.38949 - 0.019321*nl - 0.0052792*nl^2},
{7/10,0.35280357,0.40148 - 0.020223*nl - 0.005353*nl^2},
{7/10,0.42556283,0.41683 - 0.021401*nl - 0.0054476*nl^2},
{7/10,0.50000000,0.43576 - 0.022897*nl - 0.0055626*nl^2},
{7/10,0.57443717,0.45825 - 0.024741*nl - 0.0056961*nl^2},
{7/10,0.64719643,0.48401 - 0.026946*nl - 0.0058445*nl^2},
{7/10,0.71669770,0.51243 - 0.029495*nl - 0.0060028*nl^2},
{7/10,0.78137857,0.54252 - 0.032331*nl - 0.0061646*nl^2},
{7/10,0.83970478,0.57293 - 0.035345*nl - 0.0063224*nl^2},
{7/10,0.89040886,0.60205 - 0.038381*nl - 0.0064689*nl^2},
{7/10,0.93253168,0.62824 - 0.041247*nl - 0.0065971*nl^2},
{7/10,0.96507875,0.64978 - 0.043708*nl - 0.0067002*nl^2},
{7/10,0.98695326,0.6649 - 0.045496*nl - 0.0067715*nl^2},
{7/10,0.99782858,0.67261 - 0.046428*nl - 0.0068076*nl^2},
{57/80,-0.99782858,0.50305 - 0.021948*nl - 0.0066691*nl^2},
{57/80,-0.98695326,0.49879 - 0.021767*nl - 0.0066325*nl^2},
{57/80,-0.96507875,0.49054 - 0.021423*nl - 0.0065601*nl^2},
{57/80,-0.93253168,0.47901 - 0.020956*nl - 0.0064555*nl^2},
{57/80,-0.89040886,0.46524 - 0.020422*nl - 0.0063253*nl^2},
{57/80,-0.83970478,0.45018 - 0.019867*nl - 0.0061767*nl^2},
{57/80,-0.78137857,0.43463 - 0.019323*nl - 0.0060164*nl^2},
{57/80,-0.71669770,0.41933 - 0.018816*nl - 0.0058522*nl^2},
{57/80,-0.64719643,0.4049 - 0.018362*nl - 0.0056916*nl^2},
{57/80,-0.57443717,0.3918 - 0.017968*nl - 0.005541*nl^2},
{57/80,-0.50000000,0.38037 - 0.01764*nl - 0.0054054*nl^2},
{57/80,-0.42556283,0.37082 - 0.01738*nl - 0.0052887*nl^2},
{57/80,-0.35280357,0.36326 - 0.017188*nl - 0.0051927*nl^2},
{57/80,-0.28330230,0.35765 - 0.017065*nl - 0.0051178*nl^2},
{57/80,-0.21862143,0.35386 - 0.017004*nl - 0.0050628*nl^2},
{57/80,-0.16029522,0.35165 - 0.017*nl - 0.0050253*nl^2},
{57/80,-0.10959114,0.35068 - 0.017038*nl - 0.0050021*nl^2},
{57/80,-0.067468317,0.35057 - 0.017103*nl - 0.0049895*nl^2},
{57/80,-0.034921254,0.35092 - 0.017175*nl - 0.0049838*nl^2},
{57/80,-0.013046736,0.35139 - 0.017235*nl - 0.004982*nl^2},
{57/80,-0.0021714185,0.35169 - 0.017268*nl - 0.0049818*nl^2},
{57/80,0.0021714185,0.35182 - 0.017283*nl - 0.0049818*nl^2},
{57/80,0.013046736,0.35218 - 0.01732*nl - 0.004982*nl^2},
{57/80,0.034921254,0.35305 - 0.017402*nl - 0.0049838*nl^2},
{57/80,0.067468317,0.35469 - 0.017545*nl - 0.0049895*nl^2},
{57/80,0.10959114,0.35747 - 0.017769*nl - 0.0050021*nl^2},
{57/80,0.16029522,0.36181 - 0.018102*nl - 0.0050253*nl^2},
{57/80,0.21862143,0.36824 - 0.018582*nl - 0.0050628*nl^2},
{57/80,0.28330230,0.37726 - 0.019251*nl - 0.0051178*nl^2},
{57/80,0.35280357,0.38934 - 0.020157*nl - 0.0051927*nl^2},
{57/80,0.42556283,0.40485 - 0.021346*nl - 0.0052887*nl^2},
{57/80,0.50000000,0.42404 - 0.022866*nl - 0.0054054*nl^2},
{57/80,0.57443717,0.4469 - 0.024748*nl - 0.005541*nl^2},
{57/80,0.64719643,0.47314 - 0.027008*nl - 0.0056916*nl^2},
{57/80,0.71669770,0.50216 - 0.029632*nl - 0.0058522*nl^2},
{57/80,0.78137857,0.53296 - 0.032564*nl - 0.0060164*nl^2},
{57/80,0.83970478,0.56415 - 0.035693*nl - 0.0061767*nl^2},
{57/80,0.89040886,0.59408 - 0.038859*nl - 0.0063253*nl^2},
{57/80,0.93253168,0.62104 - 0.041859*nl - 0.0064555*nl^2},
{57/80,0.96507875,0.64323 - 0.044443*nl - 0.0065601*nl^2},
{57/80,0.98695326,0.65882 - 0.046327*nl - 0.0066325*nl^2},
{57/80,0.99782858,0.66677 - 0.047311*nl - 0.0066691*nl^2},
{29/40,-0.99782858,0.49571 - 0.022473*nl - 0.0065157*nl^2},
{29/40,-0.98695326,0.49125 - 0.022274*nl - 0.0064787*nl^2},
{29/40,-0.96507875,0.48266 - 0.021897*nl - 0.0064055*nl^2},
{29/40,-0.93253168,0.47066 - 0.021386*nl - 0.0062996*nl^2},
{29/40,-0.89040886,0.45638 - 0.020803*nl - 0.006168*nl^2},
{29/40,-0.83970478,0.4408 - 0.020197*nl - 0.0060176*nl^2},
{29/40,-0.78137857,0.42477 - 0.019604*nl - 0.0058555*nl^2},
{29/40,-0.71669770,0.40902 - 0.019051*nl - 0.0056894*nl^2},
{29/40,-0.64719643,0.39419 - 0.018554*nl - 0.0055269*nl^2},
{29/40,-0.57443717,0.38074 - 0.018121*nl - 0.0053745*nl^2},
{29/40,-0.50000000,0.369 - 0.017758*nl - 0.0052374*nl^2},
{29/40,-0.42556283,0.35918 - 0.017465*nl - 0.0051193*nl^2},
{29/40,-0.35280357,0.35138 - 0.017244*nl - 0.0050222*nl^2},
{29/40,-0.28330230,0.34557 - 0.017094*nl - 0.0049464*nl^2},
{29/40,-0.21862143,0.34161 - 0.017011*nl - 0.0048907*nl^2},
{29/40,-0.16029522,0.33925 - 0.016987*nl - 0.0048528*nl^2},
{29/40,-0.10959114,0.33817 - 0.017009*nl - 0.0048294*nl^2},
{29/40,-0.067468317,0.33798 - 0.017062*nl - 0.0048166*nl^2},
{29/40,-0.034921254,0.33828 - 0.017125*nl - 0.0048109*nl^2},
{29/40,-0.013046736,0.3387 - 0.017179*nl - 0.0048091*nl^2},
{29/40,-0.0021714185,0.33898 - 0.01721*nl - 0.0048088*nl^2},
{29/40,0.0021714185,0.33911 - 0.017223*nl - 0.0048088*nl^2},
{29/40,0.013046736,0.33945 - 0.017257*nl - 0.0048091*nl^2},
{29/40,0.034921254,0.34029 - 0.017334*nl - 0.0048109*nl^2},
{29/40,0.067468317,0.34189 - 0.017469*nl - 0.0048166*nl^2},
{29/40,0.10959114,0.34462 - 0.017685*nl - 0.0048294*nl^2},
{29/40,0.16029522,0.34892 - 0.018009*nl - 0.0048528*nl^2},
{29/40,0.21862143,0.35531 - 0.018481*nl - 0.0048907*nl^2},
{29/40,0.28330230,0.36434 - 0.019146*nl - 0.0049464*nl^2},
{29/40,0.35280357,0.37646 - 0.020052*nl - 0.0050222*nl^2},
{29/40,0.42556283,0.39209 - 0.02125*nl - 0.0051193*nl^2},
{29/40,0.50000000,0.41147 - 0.022789*nl - 0.0052374*nl^2},
{29/40,0.57443717,0.43462 - 0.024704*nl - 0.0053745*nl^2},
{29/40,0.64719643,0.46127 - 0.027015*nl - 0.0055269*nl^2},
{29/40,0.71669770,0.49082 - 0.029709*nl - 0.0056894*nl^2},
{29/40,0.78137857,0.52227 - 0.032732*nl - 0.0058555*nl^2},
{29/40,0.83970478,0.55417 - 0.035973*nl - 0.0060176*nl^2},
{29/40,0.89040886,0.58486 - 0.039266*nl - 0.006168*nl^2},
{29/40,0.93253168,0.61254 - 0.042399*nl - 0.0062996*nl^2},
{29/40,0.96507875,0.63535 - 0.045109*nl - 0.0064055*nl^2},
{29/40,0.98695326,0.65139 - 0.04709*nl - 0.0064787*nl^2},
{29/40,0.99782858,0.65957 - 0.048128*nl - 0.0065157*nl^2},
{59/80,-0.99782858,0.48764 - 0.022996*nl - 0.0063472*nl^2},
{59/80,-0.98695326,0.483 - 0.022778*nl - 0.0063099*nl^2},
{59/80,-0.96507875,0.47404 - 0.022365*nl - 0.0062361*nl^2},
{59/80,-0.93253168,0.46158 - 0.021808*nl - 0.0061294*nl^2},
{59/80,-0.89040886,0.4468 - 0.021174*nl - 0.0059967*nl^2},
{59/80,-0.83970478,0.43073 - 0.020515*nl - 0.0058451*nl^2},
{59/80,-0.78137857,0.41423 - 0.019872*nl - 0.0056817*nl^2},
{59/80,-0.71669770,0.39806 - 0.019271*nl - 0.0055142*nl^2},
{59/80,-0.64719643,0.38286 - 0.01873*nl - 0.0053504*nl^2},
{59/80,-0.57443717,0.36909 - 0.018257*nl - 0.0051968*nl^2},
{59/80,-0.50000000,0.35706 - 0.017857*nl - 0.0050586*nl^2},
{59/80,-0.42556283,0.34699 - 0.01753*nl - 0.0049395*nl^2},
{59/80,-0.35280357,0.33896 - 0.017279*nl - 0.0048416*nl^2},
{59/80,-0.28330230,0.33296 - 0.017102*nl - 0.0047652*nl^2},
{59/80,-0.21862143,0.32883 - 0.016995*nl - 0.0047091*nl^2},
{59/80,-0.16029522,0.32634 - 0.016951*nl - 0.0046709*nl^2},
{59/80,-0.10959114,0.32515 - 0.016957*nl - 0.0046473*nl^2},
{59/80,-0.067468317,0.32487 - 0.016996*nl - 0.0046344*nl^2},
{59/80,-0.034921254,0.3251 - 0.01705*nl - 0.0046286*nl^2},
{59/80,-0.013046736,0.32548 - 0.017098*nl - 0.0046268*nl^2},
{59/80,-0.0021714185,0.32574 - 0.017126*nl - 0.0046265*nl^2},
{59/80,0.0021714185,0.32586 - 0.017137*nl - 0.0046265*nl^2},
{59/80,0.013046736,0.32619 - 0.017169*nl - 0.0046268*nl^2},
{59/80,0.034921254,0.32699 - 0.01724*nl - 0.0046286*nl^2},
{59/80,0.067468317,0.32853 - 0.017367*nl - 0.0046344*nl^2},
{59/80,0.10959114,0.3312 - 0.017573*nl - 0.0046473*nl^2},
{59/80,0.16029522,0.33544 - 0.017887*nl - 0.0046709*nl^2},
{59/80,0.21862143,0.34178 - 0.01835*nl - 0.0047091*nl^2},
{59/80,0.28330230,0.35077 - 0.019008*nl - 0.0047652*nl^2},
{59/80,0.35280357,0.36289 - 0.019912*nl - 0.0048416*nl^2},
{59/80,0.42556283,0.37857 - 0.021114*nl - 0.0049395*nl^2},
{59/80,0.50000000,0.39808 - 0.022667*nl - 0.0050586*nl^2},
{59/80,0.57443717,0.42145 - 0.024611*nl - 0.0051968*nl^2},
{59/80,0.64719643,0.44843 - 0.026966*nl - 0.0053504*nl^2},
{59/80,0.71669770,0.47843 - 0.029724*nl - 0.0055142*nl^2},
{59/80,0.78137857,0.51043 - 0.032834*nl - 0.0056817*nl^2},
{59/80,0.83970478,0.54299 - 0.036181*nl - 0.0058451*nl^2},
{59/80,0.89040886,0.57436 - 0.039598*nl - 0.0059967*nl^2},
{59/80,0.93253168,0.60272 - 0.042864*nl - 0.0061294*nl^2},
{59/80,0.96507875,0.62612 - 0.045699*nl - 0.0062361*nl^2},
{59/80,0.98695326,0.64257 - 0.04778*nl - 0.0063099*nl^2},
{59/80,0.99782858,0.65098 - 0.048872*nl - 0.0063472*nl^2},
{3/4,-0.99782858,0.4789 - 0.023519*nl - 0.0061632*nl^2},
{3/4,-0.98695326,0.47406 - 0.02328*nl - 0.0061258*nl^2},
{3/4,-0.96507875,0.46474 - 0.022831*nl - 0.0060517*nl^2},
{3/4,-0.93253168,0.45181 - 0.022225*nl - 0.0059445*nl^2},
{3/4,-0.89040886,0.43654 - 0.021536*nl - 0.0058112*nl^2},
{3/4,-0.83970478,0.41999 - 0.020823*nl - 0.005659*nl^2},
{3/4,-0.78137857,0.40305 - 0.020128*nl - 0.0054949*nl^2},
{3/4,-0.71669770,0.38649 - 0.019478*nl - 0.0053267*nl^2},
{3/4,-0.64719643,0.37095 - 0.018892*nl - 0.0051622*nl^2},
{3/4,-0.57443717,0.35688 - 0.018378*nl - 0.0050079*nl^2},
{3/4,-0.50000000,0.34459 - 0.017939*nl - 0.0048691*nl^2},
{3/4,-0.42556283,0.33429 - 0.017579*nl - 0.0047495*nl^2},
{3/4,-0.35280357,0.32606 - 0.017296*nl - 0.0046513*nl^2},
{3/4,-0.28330230,0.31988 - 0.017092*nl - 0.0045745*nl^2},
{3/4,-0.21862143,0.31559 - 0.016961*nl - 0.0045182*nl^2},
{3/4,-0.16029522,0.31296 - 0.016896*nl - 0.0044798*nl^2},
{3/4,-0.10959114,0.31166 - 0.016884*nl - 0.0044561*nl^2},
{3/4,-0.067468317,0.31128 - 0.01691*nl - 0.0044431*nl^2},
{3/4,-0.034921254,0.31145 - 0.016953*nl - 0.0044374*nl^2},
{3/4,-0.013046736,0.31179 - 0.016995*nl - 0.0044355*nl^2},
{3/4,-0.0021714185,0.31203 - 0.017019*nl - 0.0044352*nl^2},
{3/4,0.0021714185,0.31213 - 0.01703*nl - 0.0044352*nl^2},
{3/4,0.013046736,0.31244 - 0.017058*nl - 0.0044355*nl^2},
{3/4,0.034921254,0.31319 - 0.017123*nl - 0.0044374*nl^2},
{3/4,0.067468317,0.31468 - 0.017241*nl - 0.0044431*nl^2},
{3/4,0.10959114,0.31727 - 0.017436*nl - 0.0044561*nl^2},
{3/4,0.16029522,0.32142 - 0.017739*nl - 0.0044798*nl^2},
{3/4,0.21862143,0.32768 - 0.018191*nl - 0.0045182*nl^2},
{3/4,0.28330230,0.3366 - 0.018839*nl - 0.0045745*nl^2},
{3/4,0.35280357,0.34868 - 0.019737*nl - 0.0046513*nl^2},
{3/4,0.42556283,0.36435 - 0.020941*nl - 0.0047495*nl^2},
{3/4,0.50000000,0.38391 - 0.022503*nl - 0.0048691*nl^2},
{3/4,0.57443717,0.40742 - 0.024469*nl - 0.0050079*nl^2},
{3/4,0.64719643,0.43464 - 0.026862*nl - 0.0051622*nl^2},
{3/4,0.71669770,0.46499 - 0.029678*nl - 0.0053267*nl^2},
{3/4,0.78137857,0.49746 - 0.032866*nl - 0.0054949*nl^2},
{3/4,0.83970478,0.53058 - 0.036314*nl - 0.005659*nl^2},
{3/4,0.89040886,0.56258 - 0.03985*nl - 0.0058112*nl^2},
{3/4,0.93253168,0.59155 - 0.043246*nl - 0.0059445*nl^2},
{3/4,0.96507875,0.61549 - 0.046209*nl - 0.0060517*nl^2},
{3/4,0.98695326,0.63234 - 0.04839*nl - 0.0061258*nl^2},
{3/4,0.99782858,0.64094 - 0.049538*nl - 0.0061632*nl^2},
{61/80,-0.99782858,0.46952 - 0.024044*nl - 0.0059635*nl^2},
{61/80,-0.98695326,0.46448 - 0.023784*nl - 0.005926*nl^2},
{61/80,-0.96507875,0.45479 - 0.023295*nl - 0.0058519*nl^2},
{61/80,-0.93253168,0.4414 - 0.022638*nl - 0.0057447*nl^2},
{61/80,-0.89040886,0.42564 - 0.021893*nl - 0.0056114*nl^2},
{61/80,-0.83970478,0.40864 - 0.021124*nl - 0.0054591*nl^2},
{61/80,-0.78137857,0.39129 - 0.020374*nl - 0.005295*nl^2},
{61/80,-0.71669770,0.37437 - 0.019674*nl - 0.0051268*nl^2},
{61/80,-0.64719643,0.35852 - 0.019041*nl - 0.0049623*nl^2},
{61/80,-0.57443717,0.34418 - 0.018485*nl - 0.004808*nl^2},
{61/80,-0.50000000,0.33166 - 0.018008*nl - 0.0046692*nl^2},
{61/80,-0.42556283,0.32115 - 0.017612*nl - 0.0045496*nl^2},
{61/80,-0.35280357,0.31274 - 0.017298*nl - 0.0044513*nl^2},
{61/80,-0.28330230,0.30639 - 0.017065*nl - 0.0043745*nl^2},
{61/80,-0.21862143,0.30195 - 0.016909*nl - 0.0043182*nl^2},
{61/80,-0.16029522,0.29919 - 0.016822*nl - 0.0042798*nl^2},
{61/80,-0.10959114,0.29776 - 0.016793*nl - 0.0042561*nl^2},
{61/80,-0.067468317,0.29729 - 0.016804*nl - 0.0042431*nl^2},
{61/80,-0.034921254,0.29739 - 0.016837*nl - 0.0042373*nl^2},
{61/80,-0.013046736,0.29768 - 0.016871*nl - 0.0042355*nl^2},
{61/80,-0.0021714185,0.29789 - 0.016892*nl - 0.0042352*nl^2},
{61/80,0.0021714185,0.29799 - 0.016902*nl - 0.0042352*nl^2},
{61/80,0.013046736,0.29827 - 0.016926*nl - 0.0042355*nl^2},
{61/80,0.034921254,0.29898 - 0.016985*nl - 0.0042373*nl^2},
{61/80,0.067468317,0.30039 - 0.017094*nl - 0.0042431*nl^2},
{61/80,0.10959114,0.30289 - 0.017277*nl - 0.0042561*nl^2},
{61/80,0.16029522,0.30694 - 0.017567*nl - 0.0042798*nl^2},
{61/80,0.21862143,0.31309 - 0.018006*nl - 0.0043182*nl^2},
{61/80,0.28330230,0.32189 - 0.018642*nl - 0.0043745*nl^2},
{61/80,0.35280357,0.33387 - 0.019532*nl - 0.0044513*nl^2},
{61/80,0.42556283,0.34947 - 0.020732*nl - 0.0045496*nl^2},
{61/80,0.50000000,0.36901 - 0.022299*nl - 0.0046692*nl^2},
{61/80,0.57443717,0.39257 - 0.02428*nl - 0.004808*nl^2},
{61/80,0.64719643,0.41992 - 0.026704*nl - 0.0049623*nl^2},
{61/80,0.71669770,0.45052 - 0.029568*nl - 0.0051268*nl^2},
{61/80,0.78137857,0.48336 - 0.032827*nl - 0.005295*nl^2},
{61/80,0.83970478,0.51695 - 0.036369*nl - 0.0054591*nl^2},
{61/80,0.89040886,0.54948 - 0.040018*nl - 0.0056114*nl^2},
{61/80,0.93253168,0.579 - 0.043542*nl - 0.0057447*nl^2},
{61/80,0.96507875,0.60342 - 0.04663*nl - 0.0058519*nl^2},
{61/80,0.98695326,0.62063 - 0.048913*nl - 0.005926*nl^2},
{61/80,0.99782858,0.62942 - 0.050118*nl - 0.0059635*nl^2},
{31/40,-0.99782858,0.45956 - 0.024573*nl - 0.0057477*nl^2},
{31/40,-0.98695326,0.4543 - 0.02429*nl - 0.0057103*nl^2},
{31/40,-0.96507875,0.44425 - 0.023759*nl - 0.0056365*nl^2},
{31/40,-0.93253168,0.4304 - 0.023049*nl - 0.0055298*nl^2},
{31/40,-0.89040886,0.41417 - 0.022246*nl - 0.0053971*nl^2},
{31/40,-0.83970478,0.39673 - 0.021418*nl - 0.0052455*nl^2},
{31/40,-0.78137857,0.37899 - 0.020613*nl - 0.0050821*nl^2},
{31/40,-0.71669770,0.36175 - 0.019861*nl - 0.0049146*nl^2},
{31/40,-0.64719643,0.34563 - 0.019181*nl - 0.0047507*nl^2},
{31/40,-0.57443717,0.33106 - 0.018582*nl - 0.0045971*nl^2},
{31/40,-0.50000000,0.31833 - 0.018065*nl - 0.0044589*nl^2},
{31/40,-0.42556283,0.30764 - 0.017633*nl - 0.0043398*nl^2},
{31/40,-0.35280357,0.29906 - 0.017287*nl - 0.0042419*nl^2},
{31/40,-0.28330230,0.29256 - 0.017024*nl - 0.0041655*nl^2},
{31/40,-0.21862143,0.28797 - 0.016842*nl - 0.0041094*nl^2},
{31/40,-0.16029522,0.28508 - 0.016734*nl - 0.0040712*nl^2},
{31/40,-0.10959114,0.28354 - 0.016686*nl - 0.0040476*nl^2},
{31/40,-0.067468317,0.28297 - 0.016682*nl - 0.0040347*nl^2},
{31/40,-0.034921254,0.28299 - 0.016704*nl - 0.0040289*nl^2},
{31/40,-0.013046736,0.28322 - 0.016731*nl - 0.0040271*nl^2},
{31/40,-0.0021714185,0.28341 - 0.016748*nl - 0.0040268*nl^2},
{31/40,0.0021714185,0.2835 - 0.016756*nl - 0.0040268*nl^2},
{31/40,0.013046736,0.28375 - 0.016777*nl - 0.0040271*nl^2},
{31/40,0.034921254,0.28441 - 0.016829*nl - 0.0040289*nl^2},
{31/40,0.067468317,0.28574 - 0.016928*nl - 0.0040347*nl^2},
{31/40,0.10959114,0.28814 - 0.017099*nl - 0.0040476*nl^2},
{31/40,0.16029522,0.29206 - 0.017374*nl - 0.0040712*nl^2},
{31/40,0.21862143,0.29806 - 0.017798*nl - 0.0041094*nl^2},
{31/40,0.28330230,0.30671 - 0.01842*nl - 0.0041655*nl^2},
{31/40,0.35280357,0.31853 - 0.019297*nl - 0.0042419*nl^2},
{31/40,0.42556283,0.33399 - 0.020489*nl - 0.0043398*nl^2},
{31/40,0.50000000,0.35341 - 0.022055*nl - 0.0044589*nl^2},
{31/40,0.57443717,0.37692 - 0.024045*nl - 0.0045971*nl^2},
{31/40,0.64719643,0.4043 - 0.026491*nl - 0.0047507*nl^2},
{31/40,0.71669770,0.43503 - 0.029395*nl - 0.0049146*nl^2},
{31/40,0.78137857,0.46812 - 0.032715*nl - 0.0050821*nl^2},
{31/40,0.83970478,0.50207 - 0.036341*nl - 0.0052455*nl^2},
{31/40,0.89040886,0.53504 - 0.040097*nl - 0.0053971*nl^2},
{31/40,0.93253168,0.56504 - 0.043743*nl - 0.0055298*nl^2},
{31/40,0.96507875,0.5899 - 0.046955*nl - 0.0056365*nl^2},
{31/40,0.98695326,0.60742 - 0.04934*nl - 0.0057103*nl^2},
{31/40,0.99782858,0.61638 - 0.050603*nl - 0.0057477*nl^2},
{63/80,-0.99782858,0.44906 - 0.025107*nl - 0.0055155*nl^2},
{63/80,-0.98695326,0.44359 - 0.024801*nl - 0.0054785*nl^2},
{63/80,-0.96507875,0.43316 - 0.024226*nl - 0.0054054*nl^2},
{63/80,-0.93253168,0.41886 - 0.023459*nl - 0.0052996*nl^2},
{63/80,-0.89040886,0.40217 - 0.022596*nl - 0.0051681*nl^2},
{63/80,-0.83970478,0.38432 - 0.021709*nl - 0.0050179*nl^2},
{63/80,-0.78137857,0.36623 - 0.020847*nl - 0.004856*nl^2},
{63/80,-0.71669770,0.3487 - 0.020042*nl - 0.00469*nl^2},
{63/80,-0.64719643,0.33234 - 0.019314*nl - 0.0045277*nl^2},
{63/80,-0.57443717,0.31757 - 0.01867*nl - 0.0043755*nl^2},
{63/80,-0.50000000,0.30468 - 0.018113*nl - 0.0042385*nl^2},
{63/80,-0.42556283,0.29383 - 0.017644*nl - 0.0041205*nl^2},
{63/80,-0.35280357,0.28511 - 0.017264*nl - 0.0040236*nl^2},
{63/80,-0.28330230,0.27846 - 0.016972*nl - 0.0039478*nl^2},
{63/80,-0.21862143,0.27374 - 0.016764*nl - 0.0038922*nl^2},
{63/80,-0.16029522,0.27071 - 0.016632*nl - 0.0038544*nl^2},
{63/80,-0.10959114,0.26906 - 0.016565*nl - 0.003831*nl^2},
{63/80,-0.067468317,0.26839 - 0.016547*nl - 0.0038182*nl^2},
{63/80,-0.034921254,0.26832 - 0.016556*nl - 0.0038125*nl^2},
{63/80,-0.013046736,0.2685 - 0.016576*nl - 0.0038107*nl^2},
{63/80,-0.0021714185,0.26866 - 0.01659*nl - 0.0038104*nl^2},
{63/80,0.0021714185,0.26874 - 0.016596*nl - 0.0038104*nl^2},
{63/80,0.013046736,0.26896 - 0.016614*nl - 0.0038107*nl^2},
{63/80,0.034921254,0.26956 - 0.016658*nl - 0.0038125*nl^2},
{63/80,0.067468317,0.2708 - 0.016746*nl - 0.0038182*nl^2},
{63/80,0.10959114,0.27308 - 0.016903*nl - 0.003831*nl^2},
{63/80,0.16029522,0.27685 - 0.017164*nl - 0.0038544*nl^2},
{63/80,0.21862143,0.28267 - 0.01757*nl - 0.0038922*nl^2},
{63/80,0.28330230,0.29111 - 0.018176*nl - 0.0039478*nl^2},
{63/80,0.35280357,0.30272 - 0.019037*nl - 0.0040236*nl^2},
{63/80,0.42556283,0.31796 - 0.020217*nl - 0.0041205*nl^2},
{63/80,0.50000000,0.33718 - 0.021775*nl - 0.0042385*nl^2},
{63/80,0.57443717,0.36051 - 0.023766*nl - 0.0043755*nl^2},
{63/80,0.64719643,0.3878 - 0.026225*nl - 0.0045277*nl^2},
{63/80,0.71669770,0.41854 - 0.029158*nl - 0.00469*nl^2},
{63/80,0.78137857,0.45174 - 0.032527*nl - 0.004856*nl^2},
{63/80,0.83970478,0.48594 - 0.036226*nl - 0.0050179*nl^2},
{63/80,0.89040886,0.51925 - 0.04008*nl - 0.0051681*nl^2},
{63/80,0.93253168,0.54964 - 0.043841*nl - 0.0052996*nl^2},
{63/80,0.96507875,0.57486 - 0.047174*nl - 0.0054054*nl^2},
{63/80,0.98695326,0.59266 - 0.049662*nl - 0.0054785*nl^2},
{63/80,0.99782858,0.60177 - 0.050983*nl - 0.0055155*nl^2},
{4/5,-0.99782858,0.43809 - 0.02565*nl - 0.0052668*nl^2},
{4/5,-0.98695326,0.4324 - 0.025318*nl - 0.0052304*nl^2},
{4/5,-0.96507875,0.42159 - 0.024697*nl - 0.0051583*nl^2},
{4/5,-0.93253168,0.40684 - 0.023871*nl - 0.0050541*nl^2},
{4/5,-0.89040886,0.38971 - 0.022946*nl - 0.0049245*nl^2},
{4/5,-0.83970478,0.37148 - 0.021997*nl - 0.0047764*nl^2},
{4/5,-0.78137857,0.35308 - 0.021077*nl - 0.0046168*nl^2},
{4/5,-0.71669770,0.3353 - 0.020219*nl - 0.0044533*nl^2},
{4/5,-0.64719643,0.31874 - 0.019441*nl - 0.0042933*nl^2},
{4/5,-0.57443717,0.30381 - 0.018752*nl - 0.0041433*nl^2},
{4/5,-0.50000000,0.29078 - 0.018154*nl - 0.0040083*nl^2},
{4/5,-0.42556283,0.2798 - 0.017648*nl - 0.003892*nl^2},
{4/5,-0.35280357,0.27095 - 0.017234*nl - 0.0037965*nl^2},
{4/5,-0.28330230,0.26417 - 0.016911*nl - 0.0037218*nl^2},
{4/5,-0.21862143,0.25932 - 0.016675*nl - 0.0036671*nl^2},
{4/5,-0.16029522,0.25617 - 0.016521*nl - 0.0036298*nl^2},
{4/5,-0.10959114,0.2544 - 0.016435*nl - 0.0036067*nl^2},
{4/5,-0.067468317,0.25362 - 0.0164*nl - 0.0035941*nl^2},
{4/5,-0.034921254,0.25347 - 0.016398*nl - 0.0035884*nl^2},
{4/5,-0.013046736,0.25359 - 0.01641*nl - 0.0035867*nl^2},
{4/5,-0.0021714185,0.25372 - 0.016419*nl - 0.0035864*nl^2},
{4/5,0.0021714185,0.25378 - 0.016424*nl - 0.0035864*nl^2},
{4/5,0.013046736,0.25397 - 0.016438*nl - 0.0035867*nl^2},
{4/5,0.034921254,0.2545 - 0.016474*nl - 0.0035884*nl^2},
{4/5,0.067468317,0.25565 - 0.016551*nl - 0.0035941*nl^2},
{4/5,0.10959114,0.25778 - 0.016694*nl - 0.0036067*nl^2},
{4/5,0.16029522,0.26138 - 0.016938*nl - 0.0036298*nl^2},
{4/5,0.21862143,0.26699 - 0.017326*nl - 0.0036671*nl^2},
{4/5,0.28330230,0.27518 - 0.017912*nl - 0.0037218*nl^2},
{4/5,0.35280357,0.2865 - 0.018755*nl - 0.0037965*nl^2},
{4/5,0.42556283,0.30144 - 0.019916*nl - 0.003892*nl^2},
{4/5,0.50000000,0.32035 - 0.021461*nl - 0.0040083*nl^2},
{4/5,0.57443717,0.34341 - 0.023445*nl - 0.0041433*nl^2},
{4/5,0.64719643,0.37047 - 0.025906*nl - 0.0042933*nl^2},
{4/5,0.71669770,0.40106 - 0.028856*nl - 0.0044533*nl^2},
{4/5,0.78137857,0.43424 - 0.032261*nl - 0.0046168*nl^2},
{4/5,0.83970478,0.46854 - 0.03602*nl - 0.0047764*nl^2},
{4/5,0.89040886,0.50207 - 0.039959*nl - 0.0049245*nl^2},
{4/5,0.93253168,0.53275 - 0.043829*nl - 0.0050541*nl^2},
{4/5,0.96507875,0.55827 - 0.047279*nl - 0.0051583*nl^2},
{4/5,0.98695326,0.5763 - 0.049868*nl - 0.0052304*nl^2},
{4/5,0.99782858,0.58552 - 0.051248*nl - 0.0052668*nl^2},
{13/16,-0.99782858,0.42672 - 0.0262*nl - 0.0050013*nl^2},
{13/16,-0.98695326,0.42081 - 0.025841*nl - 0.0049656*nl^2},
{13/16,-0.96507875,0.40961 - 0.025172*nl - 0.004895*nl^2},
{13/16,-0.93253168,0.39441 - 0.024286*nl - 0.0047929*nl^2},
{13/16,-0.89040886,0.37687 - 0.023296*nl - 0.004666*nl^2},
{13/16,-0.83970478,0.35829 - 0.022285*nl - 0.0045209*nl^2},
{13/16,-0.78137857,0.33962 - 0.021307*nl - 0.0043646*nl^2},
{13/16,-0.71669770,0.32163 - 0.020394*nl - 0.0042044*nl^2},
{13/16,-0.64719643,0.30492 - 0.019566*nl - 0.0040477*nl^2},
{13/16,-0.57443717,0.28986 - 0.018831*nl - 0.0039008*nl^2},
{13/16,-0.50000000,0.27671 - 0.01819*nl - 0.0037686*nl^2},
{13/16,-0.42556283,0.26564 - 0.017645*nl - 0.0036547*nl^2},
{13/16,-0.35280357,0.25668 - 0.017197*nl - 0.003561*nl^2},
{13/16,-0.28330230,0.24979 - 0.016843*nl - 0.003488*nl^2},
{13/16,-0.21862143,0.24482 - 0.01658*nl - 0.0034343*nl^2},
{13/16,-0.16029522,0.24155 - 0.016402*nl - 0.0033978*nl^2},
{13/16,-0.10959114,0.23965 - 0.016296*nl - 0.0033751*nl^2},
{13/16,-0.067468317,0.23876 - 0.016245*nl - 0.0033628*nl^2},
{13/16,-0.034921254,0.23852 - 0.016231*nl - 0.0033573*nl^2},
{13/16,-0.013046736,0.23857 - 0.016234*nl - 0.0033556*nl^2},
{13/16,-0.0021714185,0.23867 - 0.01624*nl - 0.0033553*nl^2},
{13/16,0.0021714185,0.23872 - 0.016243*nl - 0.0033553*nl^2},
{13/16,0.013046736,0.23888 - 0.016253*nl - 0.0033556*nl^2},
{13/16,0.034921254,0.23933 - 0.016282*nl - 0.0033573*nl^2},
{13/16,0.067468317,0.24037 - 0.016347*nl - 0.0033628*nl^2},
{13/16,0.10959114,0.24235 - 0.016475*nl - 0.0033751*nl^2},
{13/16,0.16029522,0.24575 - 0.016701*nl - 0.0033978*nl^2},
{13/16,0.21862143,0.25111 - 0.017069*nl - 0.0034343*nl^2},
{13/16,0.28330230,0.259 - 0.017633*nl - 0.003488*nl^2},
{13/16,0.35280357,0.26997 - 0.018453*nl - 0.003561*nl^2},
{13/16,0.42556283,0.28451 - 0.019592*nl - 0.0036547*nl^2},
{13/16,0.50000000,0.30301 - 0.021116*nl - 0.0037686*nl^2},
{13/16,0.57443717,0.32565 - 0.023083*nl - 0.0039008*nl^2},
{13/16,0.64719643,0.35233 - 0.025535*nl - 0.0040477*nl^2},
{13/16,0.71669770,0.38262 - 0.028488*nl - 0.0042044*nl^2},
{13/16,0.78137857,0.41562 - 0.031914*nl - 0.0043646*nl^2},
{13/16,0.83970478,0.44987 - 0.035718*nl - 0.0045209*nl^2},
{13/16,0.89040886,0.48349 - 0.039728*nl - 0.004666*nl^2},
{13/16,0.93253168,0.51435 - 0.043695*nl - 0.0047929*nl^2},
{13/16,0.96507875,0.54008 - 0.047255*nl - 0.004895*nl^2},
{13/16,0.98695326,0.55829 - 0.049945*nl - 0.0049656*nl^2},
{13/16,0.99782858,0.5676 - 0.051384*nl - 0.0050013*nl^2},
{33/40,-0.99782858,0.41504 - 0.026759*nl - 0.0047188*nl^2},
{33/40,-0.98695326,0.40889 - 0.026372*nl - 0.0046841*nl^2},
{33/40,-0.96507875,0.3973 - 0.025652*nl - 0.0046155*nl^2},
{33/40,-0.93253168,0.38167 - 0.024703*nl - 0.0045161*nl^2},
{33/40,-0.89040886,0.36373 - 0.023648*nl - 0.0043926*nl^2},
{33/40,-0.83970478,0.34484 - 0.022574*nl - 0.0042516*nl^2},
{33/40,-0.78137857,0.32594 - 0.021536*nl - 0.0040995*nl^2},
{33/40,-0.71669770,0.30779 - 0.020568*nl - 0.0039437*nl^2},
{33/40,-0.64719643,0.29096 - 0.01969*nl - 0.0037912*nl^2},
{33/40,-0.57443717,0.27581 - 0.018908*nl - 0.0036483*nl^2},
{33/40,-0.50000000,0.26259 - 0.018224*nl - 0.0035196*nl^2},
{33/40,-0.42556283,0.25144 - 0.01764*nl - 0.0034088*nl^2},
{33/40,-0.35280357,0.24239 - 0.017156*nl - 0.0033177*nl^2},
{33/40,-0.28330230,0.2354 - 0.01677*nl - 0.0032466*nl^2},
{33/40,-0.21862143,0.23032 - 0.01648*nl - 0.0031944*nl^2},
{33/40,-0.16029522,0.22693 - 0.016278*nl - 0.0031589*nl^2},
{33/40,-0.10959114,0.22491 - 0.016151*nl - 0.0031369*nl^2},
{33/40,-0.067468317,0.22391 - 0.016084*nl - 0.0031249*nl^2},
{33/40,-0.034921254,0.22356 - 0.016058*nl - 0.0031195*nl^2},
{33/40,-0.013046736,0.22355 - 0.016053*nl - 0.0031178*nl^2},
{33/40,-0.0021714185,0.22361 - 0.016055*nl - 0.0031176*nl^2},
{33/40,0.0021714185,0.22364 - 0.016056*nl - 0.0031176*nl^2},
{33/40,0.013046736,0.22377 - 0.016062*nl - 0.0031178*nl^2},
{33/40,0.034921254,0.22415 - 0.016082*nl - 0.0031195*nl^2},
{33/40,0.067468317,0.22506 - 0.016135*nl - 0.0031249*nl^2},
{33/40,0.10959114,0.22687 - 0.016248*nl - 0.0031369*nl^2},
{33/40,0.16029522,0.23004 - 0.016455*nl - 0.0031589*nl^2},
{33/40,0.21862143,0.23511 - 0.016801*nl - 0.0031944*nl^2},
{33/40,0.28330230,0.24264 - 0.017341*nl - 0.0032466*nl^2},
{33/40,0.35280357,0.25319 - 0.018134*nl - 0.0033177*nl^2},
{33/40,0.42556283,0.26725 - 0.019245*nl - 0.0034088*nl^2},
{33/40,0.50000000,0.28522 - 0.020741*nl - 0.0035196*nl^2},
{33/40,0.57443717,0.3073 - 0.022682*nl - 0.0036483*nl^2},
{33/40,0.64719643,0.33344 - 0.025112*nl - 0.0037912*nl^2},
{33/40,0.71669770,0.36326 - 0.028053*nl - 0.0039437*nl^2},
{33/40,0.78137857,0.39588 - 0.031483*nl - 0.0040995*nl^2},
{33/40,0.83970478,0.42991 - 0.035313*nl - 0.0042516*nl^2},
{33/40,0.89040886,0.46346 - 0.039378*nl - 0.0043926*nl^2},
{33/40,0.93253168,0.49439 - 0.043428*nl - 0.0045161*nl^2},
{33/40,0.96507875,0.52025 - 0.047091*nl - 0.0046155*nl^2},
{33/40,0.98695326,0.53857 - 0.049877*nl - 0.0046841*nl^2},
{33/40,0.99782858,0.54794 - 0.051376*nl - 0.0047188*nl^2},
{67/80,-0.99782858,0.40312 - 0.027326*nl - 0.0044194*nl^2},
{67/80,-0.98695326,0.39673 - 0.026908*nl - 0.0043859*nl^2},
{67/80,-0.96507875,0.38475 - 0.026136*nl - 0.0043196*nl^2},
{67/80,-0.93253168,0.36869 - 0.025123*nl - 0.0042237*nl^2},
{67/80,-0.89040886,0.35039 - 0.024003*nl - 0.0041045*nl^2},
{67/80,-0.83970478,0.33122 - 0.022865*nl - 0.0039684*nl^2},
{67/80,-0.78137857,0.31214 - 0.021768*nl - 0.0038216*nl^2},
{67/80,-0.71669770,0.29388 - 0.020745*nl - 0.0036712*nl^2},
{67/80,-0.64719643,0.27698 - 0.019814*nl - 0.003524*nl^2},
{67/80,-0.57443717,0.26178 - 0.018984*nl - 0.0033861*nl^2},
{67/80,-0.50000000,0.24852 - 0.018257*nl - 0.0032619*nl^2},
{67/80,-0.42556283,0.23731 - 0.017633*nl - 0.003155*nl^2},
{67/80,-0.35280357,0.22819 - 0.017113*nl - 0.0030671*nl^2},
{67/80,-0.28330230,0.22112 - 0.016695*nl - 0.0029984*nl^2},
{67/80,-0.21862143,0.21593 - 0.016377*nl - 0.0029481*nl^2},
{67/80,-0.16029522,0.21242 - 0.01615*nl - 0.0029137*nl^2},
{67/80,-0.10959114,0.21028 - 0.016004*nl - 0.0028925*nl^2},
{67/80,-0.067468317,0.20916 - 0.01592*nl - 0.0028809*nl^2},
{67/80,-0.034921254,0.20871 - 0.015881*nl - 0.0028758*nl^2},
{67/80,-0.013046736,0.20863 - 0.015868*nl - 0.0028741*nl^2},
{67/80,-0.0021714185,0.20865 - 0.015865*nl - 0.0028739*nl^2},
{67/80,0.0021714185,0.20867 - 0.015865*nl - 0.0028739*nl^2},
{67/80,0.013046736,0.20875 - 0.015867*nl - 0.0028741*nl^2},
{67/80,0.034921254,0.20904 - 0.015879*nl - 0.0028758*nl^2},
{67/80,0.067468317,0.20982 - 0.015919*nl - 0.0028809*nl^2},
{67/80,0.10959114,0.21144 - 0.016016*nl - 0.0028925*nl^2},
{67/80,0.16029522,0.21436 - 0.016203*nl - 0.0029137*nl^2},
{67/80,0.21862143,0.2191 - 0.016526*nl - 0.0029481*nl^2},
{67/80,0.28330230,0.22622 - 0.01704*nl - 0.0029984*nl^2},
{67/80,0.35280357,0.23627 - 0.017803*nl - 0.0030671*nl^2},
{67/80,0.42556283,0.24974 - 0.018881*nl - 0.003155*nl^2},
{67/80,0.50000000,0.26705 - 0.020341*nl - 0.0032619*nl^2},
{67/80,0.57443717,0.28843 - 0.022245*nl - 0.0033861*nl^2},
{67/80,0.64719643,0.31386 - 0.02464*nl - 0.003524*nl^2},
{67/80,0.71669770,0.34299 - 0.027552*nl - 0.0036712*nl^2},
{67/80,0.78137857,0.37505 - 0.030965*nl - 0.0038216*nl^2},
{67/80,0.83970478,0.40866 - 0.0348*nl - 0.0039684*nl^2},
{67/80,0.89040886,0.44198 - 0.038898*nl - 0.0041045*nl^2},
{67/80,0.93253168,0.47282 - 0.043014*nl - 0.0042237*nl^2},
{67/80,0.96507875,0.4987 - 0.046769*nl - 0.0043196*nl^2},
{67/80,0.98695326,0.51707 - 0.049648*nl - 0.0043859*nl^2},
{67/80,0.99782858,0.52646 - 0.051205*nl - 0.0044194*nl^2},
{17/20,-0.99782858,0.39107 - 0.027897*nl - 0.0041029*nl^2},
{17/20,-0.98695326,0.38443 - 0.027448*nl - 0.0040708*nl^2},
{17/20,-0.96507875,0.37204 - 0.026622*nl - 0.0040074*nl^2},
{17/20,-0.93253168,0.35558 - 0.025544*nl - 0.0039157*nl^2},
{17/20,-0.89040886,0.33695 - 0.024358*nl - 0.0038018*nl^2},
{17/20,-0.83970478,0.31756 - 0.023158*nl - 0.0036715*nl^2},
{17/20,-0.78137857,0.29835 - 0.022002*nl - 0.0035312*nl^2},
{17/20,-0.71669770,0.28002 - 0.020923*nl - 0.0033873*nl^2},
{17/20,-0.64719643,0.26309 - 0.019941*nl - 0.0032466*nl^2},
{17/20,-0.57443717,0.24789 - 0.019063*nl - 0.0031147*nl^2},
{17/20,-0.50000000,0.23461 - 0.01829*nl - 0.0029959*nl^2},
{17/20,-0.42556283,0.22337 - 0.017626*nl - 0.0028937*nl^2},
{17/20,-0.35280357,0.21421 - 0.017069*nl - 0.0028096*nl^2},
{17/20,-0.28330230,0.20705 - 0.016619*nl - 0.002744*nl^2},
{17/20,-0.21862143,0.20177 - 0.016272*nl - 0.0026958*nl^2},
{17/20,-0.16029522,0.19814 - 0.016022*nl - 0.002663*nl^2},
{17/20,-0.10959114,0.19587 - 0.015855*nl - 0.0026426*nl^2},
{17/20,-0.067468317,0.19463 - 0.015755*nl - 0.0026316*nl^2},
{17/20,-0.034921254,0.19408 - 0.015703*nl - 0.0026266*nl^2},
{17/20,-0.013046736,0.19391 - 0.015681*nl - 0.0026251*nl^2},
{17/20,-0.0021714185,0.19389 - 0.015675*nl - 0.0026248*nl^2},
{17/20,0.0021714185,0.1939 - 0.015673*nl - 0.0026248*nl^2},
{17/20,0.013046736,0.19394 - 0.01567*nl - 0.0026251*nl^2},
{17/20,0.034921254,0.19414 - 0.015674*nl - 0.0026266*nl^2},
{17/20,0.067468317,0.19477 - 0.015702*nl - 0.0026316*nl^2},
{17/20,0.10959114,0.19619 - 0.015782*nl - 0.0026426*nl^2},
{17/20,0.16029522,0.19882 - 0.015949*nl - 0.002663*nl^2},
{17/20,0.21862143,0.20319 - 0.016248*nl - 0.0026958*nl^2},
{17/20,0.28330230,0.20984 - 0.016732*nl - 0.002744*nl^2},
{17/20,0.35280357,0.21931 - 0.017462*nl - 0.0028096*nl^2},
{17/20,0.42556283,0.2321 - 0.018501*nl - 0.0028937*nl^2},
{17/20,0.50000000,0.24861 - 0.019918*nl - 0.0029959*nl^2},
{17/20,0.57443717,0.26912 - 0.021773*nl - 0.0031147*nl^2},
{17/20,0.64719643,0.29364 - 0.024117*nl - 0.0032466*nl^2},
{17/20,0.71669770,0.32188 - 0.026981*nl - 0.0033873*nl^2},
{17/20,0.78137857,0.35314 - 0.030355*nl - 0.0035312*nl^2},
{17/20,0.83970478,0.38611 - 0.03417*nl - 0.0036715*nl^2},
{17/20,0.89040886,0.41899 - 0.038277*nl - 0.0038018*nl^2},
{17/20,0.93253168,0.44961 - 0.042437*nl - 0.0039157*nl^2},
{17/20,0.96507875,0.47539 - 0.04627*nl - 0.0040074*nl^2},
{17/20,0.98695326,0.49372 - 0.049235*nl - 0.0040708*nl^2},
{17/20,0.99782858,0.50311 - 0.05085*nl - 0.0041029*nl^2},
{69/80,-0.99782858,0.37898 - 0.028469*nl - 0.0037694*nl^2},
{69/80,-0.98695326,0.37208 - 0.027987*nl - 0.0037391*nl^2},
{69/80,-0.96507875,0.3593 - 0.027105*nl - 0.0036791*nl^2},
{69/80,-0.93253168,0.34245 - 0.025963*nl - 0.0035924*nl^2},
{69/80,-0.89040886,0.32354 - 0.024712*nl - 0.0034846*nl^2},
{69/80,-0.83970478,0.30398 - 0.023451*nl - 0.0033614*nl^2},
{69/80,-0.78137857,0.2847 - 0.022237*nl - 0.0032286*nl^2},
{69/80,-0.71669770,0.26636 - 0.021104*nl - 0.0030925*nl^2},
{69/80,-0.64719643,0.24945 - 0.02007*nl - 0.0029594*nl^2},
{69/80,-0.57443717,0.23427 - 0.019143*nl - 0.0028346*nl^2},
{69/80,-0.50000000,0.221 - 0.018325*nl - 0.0027223*nl^2},
{69/80,-0.42556283,0.20976 - 0.017619*nl - 0.0026255*nl^2},
{69/80,-0.35280357,0.20056 - 0.017025*nl - 0.002546*nl^2},
{69/80,-0.28330230,0.19334 - 0.016543*nl - 0.0024839*nl^2},
{69/80,-0.21862143,0.18796 - 0.016168*nl - 0.0024383*nl^2},
{69/80,-0.16029522,0.18422 - 0.015893*nl - 0.0024073*nl^2},
{69/80,-0.10959114,0.18182 - 0.015706*nl - 0.0023881*nl^2},
{69/80,-0.067468317,0.18045 - 0.015589*nl - 0.0023776*nl^2},
{69/80,-0.034921254,0.17979 - 0.015525*nl - 0.0023729*nl^2},
{69/80,-0.013046736,0.17954 - 0.015495*nl - 0.0023714*nl^2},
{69/80,-0.0021714185,0.17948 - 0.015484*nl - 0.0023712*nl^2},
{69/80,0.0021714185,0.17946 - 0.015481*nl - 0.0023712*nl^2},
{69/80,0.013046736,0.17945 - 0.015474*nl - 0.0023714*nl^2},
{69/80,0.034921254,0.17956 - 0.015469*nl - 0.0023729*nl^2},
{69/80,0.067468317,0.18004 - 0.015484*nl - 0.0023776*nl^2},
{69/80,0.10959114,0.18122 - 0.015548*nl - 0.0023881*nl^2},
{69/80,0.16029522,0.18355 - 0.015694*nl - 0.0024073*nl^2},
{69/80,0.21862143,0.18751 - 0.015967*nl - 0.0024383*nl^2},
{69/80,0.28330230,0.19363 - 0.016421*nl - 0.0024839*nl^2},
{69/80,0.35280357,0.20244 - 0.017114*nl - 0.002546*nl^2},
{69/80,0.42556283,0.21442 - 0.01811*nl - 0.0026255*nl^2},
{69/80,0.50000000,0.23001 - 0.019474*nl - 0.0027223*nl^2},
{69/80,0.57443717,0.24947 - 0.021269*nl - 0.0028346*nl^2},
{69/80,0.64719643,0.27286 - 0.023546*nl - 0.0029594*nl^2},
{69/80,0.71669770,0.29998 - 0.02634*nl - 0.0030925*nl^2},
{69/80,0.78137857,0.33018 - 0.029649*nl - 0.0032286*nl^2},
{69/80,0.83970478,0.36226 - 0.033414*nl - 0.0033614*nl^2},
{69/80,0.89040886,0.39448 - 0.0375*nl - 0.0034846*nl^2},
{69/80,0.93253168,0.42468 - 0.041679*nl - 0.0035924*nl^2},
{69/80,0.96507875,0.45024 - 0.045571*nl - 0.0036791*nl^2},
{69/80,0.98695326,0.46845 - 0.048613*nl - 0.0037391*nl^2},
{69/80,0.99782858,0.47778 - 0.050284*nl - 0.0037694*nl^2},
{7/8,-0.99782858,0.36697 - 0.029031*nl - 0.0034193*nl^2},
{7/8,-0.98695326,0.3598 - 0.028515*nl - 0.003391*nl^2},
{7/8,-0.96507875,0.34662 - 0.027577*nl - 0.003335*nl^2},
{7/8,-0.93253168,0.32942 - 0.026372*nl - 0.003254*nl^2},
{7/8,-0.89040886,0.31028 - 0.02506*nl - 0.0031533*nl^2},
{7/8,-0.83970478,0.29063 - 0.023741*nl - 0.0030383*nl^2},
{7/8,-0.78137857,0.27134 - 0.022471*nl - 0.0029143*nl^2},
{7/8,-0.71669770,0.25304 - 0.021285*nl - 0.0027873*nl^2},
{7/8,-0.64719643,0.2362 - 0.020199*nl - 0.002663*nl^2},
{7/8,-0.57443717,0.22108 - 0.019223*nl - 0.0025465*nl^2},
{7/8,-0.50000000,0.20785 - 0.01836*nl - 0.0024416*nl^2},
{7/8,-0.42556283,0.19662 - 0.017612*nl - 0.0023513*nl^2},
{7/8,-0.35280357,0.1874 - 0.016981*nl - 0.002277*nl^2},
{7/8,-0.28330230,0.18013 - 0.016466*nl - 0.0022191*nl^2},
{7/8,-0.21862143,0.17466 - 0.016063*nl - 0.0021765*nl^2},
{7/8,-0.16029522,0.1708 - 0.015764*nl - 0.0021475*nl^2},
{7/8,-0.10959114,0.16827 - 0.015557*nl - 0.0021296*nl^2},
{7/8,-0.067468317,0.16677 - 0.015424*nl - 0.0021198*nl^2},
{7/8,-0.034921254,0.16599 - 0.015348*nl - 0.0021154*nl^2},
{7/8,-0.013046736,0.16565 - 0.015309*nl - 0.0021141*nl^2},
{7/8,-0.0021714185,0.16554 - 0.015295*nl - 0.0021138*nl^2},
{7/8,0.0021714185,0.1655 - 0.015289*nl - 0.0021138*nl^2},
{7/8,0.013046736,0.16545 - 0.015279*nl - 0.0021141*nl^2},
{7/8,0.034921254,0.16545 - 0.015265*nl - 0.0021154*nl^2},
{7/8,0.067468317,0.16576 - 0.015268*nl - 0.0021198*nl^2},
{7/8,0.10959114,0.1667 - 0.015315*nl - 0.0021296*nl^2},
{7/8,0.16029522,0.16869 - 0.01544*nl - 0.0021475*nl^2},
{7/8,0.21862143,0.17219 - 0.015688*nl - 0.0021765*nl^2},
{7/8,0.28330230,0.17773 - 0.016109*nl - 0.0022191*nl^2},
{7/8,0.35280357,0.18579 - 0.016762*nl - 0.002277*nl^2},
{7/8,0.42556283,0.19686 - 0.017708*nl - 0.0023513*nl^2},
{7/8,0.50000000,0.21136 - 0.019011*nl - 0.0024416*nl^2},
{7/8,0.57443717,0.22958 - 0.020733*nl - 0.0025465*nl^2},
{7/8,0.64719643,0.25163 - 0.022926*nl - 0.002663*nl^2},
{7/8,0.71669770,0.27735 - 0.025627*nl - 0.0027873*nl^2},
{7/8,0.78137857,0.30621 - 0.028842*nl - 0.0029143*nl^2},
{7/8,0.83970478,0.33711 - 0.032522*nl - 0.0030383*nl^2},
{7/8,0.89040886,0.36841 - 0.036551*nl - 0.0031533*nl^2},
{7/8,0.93253168,0.39798 - 0.040716*nl - 0.003254*nl^2},
{7/8,0.96507875,0.42317 - 0.044643*nl - 0.003335*nl^2},
{7/8,0.98695326,0.44117 - 0.047751*nl - 0.003391*nl^2},
{7/8,0.99782858,0.45039 - 0.049475*nl - 0.0034193*nl^2},
{71/80,-0.99782858,0.35514 - 0.029571*nl - 0.0030529*nl^2},
{71/80,-0.98695326,0.34769 - 0.02902*nl - 0.0030269*nl^2},
{71/80,-0.96507875,0.33413 - 0.028027*nl - 0.0029755*nl^2},
{71/80,-0.93253168,0.31662 - 0.026762*nl - 0.0029011*nl^2},
{71/80,-0.89040886,0.29733 - 0.025392*nl - 0.0028086*nl^2},
{71/80,-0.83970478,0.27766 - 0.02402*nl - 0.002703*nl^2},
{71/80,-0.78137857,0.25844 - 0.022699*nl - 0.0025891*nl^2},
{71/80,-0.71669770,0.24025 - 0.021462*nl - 0.0024724*nl^2},
{71/80,-0.64719643,0.22352 - 0.020326*nl - 0.0023582*nl^2},
{71/80,-0.57443717,0.20849 - 0.019302*nl - 0.0022512*nl^2},
{71/80,-0.50000000,0.19533 - 0.018393*nl - 0.0021549*nl^2},
{71/80,-0.42556283,0.18413 - 0.017603*nl - 0.0020719*nl^2},
{71/80,-0.35280357,0.1749 - 0.016935*nl - 0.0020037*nl^2},
{71/80,-0.28330230,0.16757 - 0.016387*nl - 0.0019504*nl^2},
{71/80,-0.21862143,0.16201 - 0.015956*nl - 0.0019113*nl^2},
{71/80,-0.16029522,0.15803 - 0.015634*nl - 0.0018847*nl^2},
{71/80,-0.10959114,0.15537 - 0.015407*nl - 0.0018682*nl^2},
{71/80,-0.067468317,0.15373 - 0.015259*nl - 0.0018593*nl^2},
{71/80,-0.034921254,0.15282 - 0.015171*nl - 0.0018552*nl^2},
{71/80,-0.013046736,0.15239 - 0.015124*nl - 0.001854*nl^2},
{71/80,-0.0021714185,0.15223 - 0.015106*nl - 0.0018538*nl^2},
{71/80,0.0021714185,0.15218 - 0.015099*nl - 0.0018538*nl^2},
{71/80,0.013046736,0.15207 - 0.015084*nl - 0.001854*nl^2},
{71/80,0.034921254,0.15197 - 0.015063*nl - 0.0018552*nl^2},
{71/80,0.067468317,0.15209 - 0.015054*nl - 0.0018593*nl^2},
{71/80,0.10959114,0.15277 - 0.015084*nl - 0.0018682*nl^2},
{71/80,0.16029522,0.15439 - 0.015188*nl - 0.0018847*nl^2},
{71/80,0.21862143,0.15741 - 0.015409*nl - 0.0019113*nl^2},
{71/80,0.28330230,0.16229 - 0.015797*nl - 0.0019504*nl^2},
{71/80,0.35280357,0.16953 - 0.016407*nl - 0.0020037*nl^2},
{71/80,0.42556283,0.17957 - 0.017298*nl - 0.0020719*nl^2},
{71/80,0.50000000,0.19283 - 0.018532*nl - 0.0021549*nl^2},
{71/80,0.57443717,0.20961 - 0.020167*nl - 0.0022512*nl^2},
{71/80,0.64719643,0.23005 - 0.022256*nl - 0.0023582*nl^2},
{71/80,0.71669770,0.25409 - 0.024838*nl - 0.0024724*nl^2},
{71/80,0.78137857,0.28128 - 0.027925*nl - 0.0025891*nl^2},
{71/80,0.83970478,0.31068 - 0.031483*nl - 0.002703*nl^2},
{71/80,0.89040886,0.34075 - 0.035412*nl - 0.0028086*nl^2},
{71/80,0.93253168,0.36945 - 0.039522*nl - 0.0029011*nl^2},
{71/80,0.96507875,0.39408 - 0.043452*nl - 0.0029755*nl^2},
{71/80,0.98695326,0.41178 - 0.04661*nl - 0.0030269*nl^2},
{71/80,0.99782858,0.42084 - 0.048382*nl - 0.0030529*nl^2},
{9/10,-0.99782858,0.3436 - 0.030065*nl - 0.0026712*nl^2},
{9/10,-0.98695326,0.33586 - 0.02948*nl - 0.0026478*nl^2},
{9/10,-0.96507875,0.32193 - 0.028434*nl - 0.0026016*nl^2},
{9/10,-0.93253168,0.30418 - 0.027115*nl - 0.0025346*nl^2},
{9/10,-0.89040886,0.28484 - 0.025696*nl - 0.0024514*nl^2},
{9/10,-0.83970478,0.26526 - 0.024278*nl - 0.0023563*nl^2},
{9/10,-0.78137857,0.24619 - 0.022912*nl - 0.0022539*nl^2},
{9/10,-0.71669770,0.22818 - 0.021627*nl - 0.0021489*nl^2},
{9/10,-0.64719643,0.2116 - 0.020443*nl - 0.0020461*nl^2},
{9/10,-0.57443717,0.1967 - 0.019371*nl - 0.0019498*nl^2},
{9/10,-0.50000000,0.18363 - 0.018416*nl - 0.0018631*nl^2},
{9/10,-0.42556283,0.17246 - 0.017585*nl - 0.0017884*nl^2},
{9/10,-0.35280357,0.16322 - 0.01688*nl - 0.0017271*nl^2},
{9/10,-0.28330230,0.15584 - 0.0163*nl - 0.0016792*nl^2},
{9/10,-0.21862143,0.1502 - 0.015842*nl - 0.001644*nl^2},
{9/10,-0.16029522,0.1461 - 0.015498*nl - 0.00162*nl^2},
{9/10,-0.10959114,0.1433 - 0.015253*nl - 0.0016052*nl^2},
{9/10,-0.067468317,0.14152 - 0.01509*nl - 0.0015971*nl^2},
{9/10,-0.034921254,0.14048 - 0.01499*nl - 0.0015935*nl^2},
{9/10,-0.013046736,0.13996 - 0.014937*nl - 0.0015924*nl^2},
{9/10,-0.0021714185,0.13974 - 0.014914*nl - 0.0015922*nl^2},
{9/10,0.0021714185,0.13967 - 0.014906*nl - 0.0015922*nl^2},
{9/10,0.013046736,0.13951 - 0.014887*nl - 0.0015924*nl^2},
{9/10,0.034921254,0.13929 - 0.014858*nl - 0.0015935*nl^2},
{9/10,0.067468317,0.13922 - 0.014838*nl - 0.0015971*nl^2},
{9/10,0.10959114,0.13962 - 0.014852*nl - 0.0016052*nl^2},
{9/10,0.16029522,0.14085 - 0.014936*nl - 0.00162*nl^2},
{9/10,0.21862143,0.14333 - 0.015131*nl - 0.001644*nl^2},
{9/10,0.28330230,0.14751 - 0.015484*nl - 0.0016792*nl^2},
{9/10,0.35280357,0.15383 - 0.016049*nl - 0.0017271*nl^2},
{9/10,0.42556283,0.16273 - 0.01688*nl - 0.0017884*nl^2},
{9/10,0.50000000,0.17459 - 0.018035*nl - 0.0018631*nl^2},
{9/10,0.57443717,0.18971 - 0.01957*nl - 0.0019498*nl^2},
{9/10,0.64719643,0.20829 - 0.021535*nl - 0.0020461*nl^2},
{9/10,0.71669770,0.23032 - 0.023969*nl - 0.0021489*nl^2},
{9/10,0.78137857,0.25548 - 0.026891*nl - 0.0022539*nl^2},
{9/10,0.83970478,0.28298 - 0.030281*nl - 0.0023563*nl^2},
{9/10,0.89040886,0.31148 - 0.034059*nl - 0.0024514*nl^2},
{9/10,0.93253168,0.339 - 0.038063*nl - 0.0025346*nl^2},
{9/10,0.96507875,0.36289 - 0.041956*nl - 0.0026016*nl^2},
{9/10,0.98695326,0.38014 - 0.045141*nl - 0.0026478*nl^2},
{9/10,0.99782858,0.38898 - 0.046954*nl - 0.0026712*nl^2},
{73/80,-0.99782858,0.33241 - 0.03048*nl - 0.0022754*nl^2},
{73/80,-0.98695326,0.32438 - 0.029861*nl - 0.002255*nl^2},
{73/80,-0.96507875,0.31013 - 0.028767*nl - 0.0022144*nl^2},
{73/80,-0.93253168,0.29224 - 0.027404*nl - 0.0021558*nl^2},
{73/80,-0.89040886,0.27298 - 0.025948*nl - 0.0020829*nl^2},
{73/80,-0.83970478,0.25361 - 0.024495*nl - 0.0019997*nl^2},
{73/80,-0.78137857,0.2348 - 0.023091*nl - 0.00191*nl^2},
{73/80,-0.71669770,0.21704 - 0.021765*nl - 0.001818*nl^2},
{73/80,-0.64719643,0.20068 - 0.020537*nl - 0.001728*nl^2},
{73/80,-0.57443717,0.18593 - 0.019419*nl - 0.0016437*nl^2},
{73/80,-0.50000000,0.17295 - 0.01842*nl - 0.0015678*nl^2},
{73/80,-0.42556283,0.16183 - 0.017548*nl - 0.0015024*nl^2},
{73/80,-0.35280357,0.15259 - 0.016807*nl - 0.0014486*nl^2},
{73/80,-0.28330230,0.14516 - 0.016197*nl - 0.0014067*nl^2},
{73/80,-0.21862143,0.13942 - 0.015714*nl - 0.0013759*nl^2},
{73/80,-0.16029522,0.1352 - 0.015349*nl - 0.0013549*nl^2},
{73/80,-0.10959114,0.13226 - 0.015087*nl - 0.0013419*nl^2},
{73/80,-0.067468317,0.13033 - 0.01491*nl - 0.0013348*nl^2},
{73/80,-0.034921254,0.12916 - 0.0148*nl - 0.0013317*nl^2},
{73/80,-0.013046736,0.12853 - 0.01474*nl - 0.0013307*nl^2},
{73/80,-0.0021714185,0.12827 - 0.014714*nl - 0.0013305*nl^2},
{73/80,0.0021714185,0.12817 - 0.014704*nl - 0.0013305*nl^2},
{73/80,0.013046736,0.12795 - 0.014682*nl - 0.0013307*nl^2},
{73/80,0.034921254,0.12761 - 0.014646*nl - 0.0013317*nl^2},
{73/80,0.067468317,0.12735 - 0.014615*nl - 0.0013348*nl^2},
{73/80,0.10959114,0.12746 - 0.014614*nl - 0.0013419*nl^2},
{73/80,0.16029522,0.12827 - 0.014679*nl - 0.0013549*nl^2},
{73/80,0.21862143,0.13019 - 0.014848*nl - 0.0013759*nl^2},
{73/80,0.28330230,0.1336 - 0.015166*nl - 0.0014067*nl^2},
{73/80,0.35280357,0.13894 - 0.015683*nl - 0.0014486*nl^2},
{73/80,0.42556283,0.14657 - 0.016449*nl - 0.0015024*nl^2},
{73/80,0.50000000,0.15686 - 0.017518*nl - 0.0015678*nl^2},
{73/80,0.57443717,0.17012 - 0.018938*nl - 0.0016437*nl^2},
{73/80,0.64719643,0.18654 - 0.020756*nl - 0.001728*nl^2},
{73/80,0.71669770,0.2062 - 0.023012*nl - 0.001818*nl^2},
{73/80,0.78137857,0.22892 - 0.025728*nl - 0.00191*nl^2},
{73/80,0.83970478,0.25409 - 0.028896*nl - 0.0019997*nl^2},
{73/80,0.89040886,0.28056 - 0.032462*nl - 0.0020829*nl^2},
{73/80,0.93253168,0.30656 - 0.036298*nl - 0.0021558*nl^2},
{73/80,0.96507875,0.32945 - 0.0401*nl - 0.0022144*nl^2},
{73/80,0.98695326,0.34613 - 0.043281*nl - 0.002255*nl^2},
{73/80,0.99782858,0.35468 - 0.045125*nl - 0.0022754*nl^2},
{37/40,-0.99782858,0.32158 - 0.030759*nl - 0.0018676*nl^2},
{37/40,-0.98695326,0.31326 - 0.030108*nl - 0.0018504*nl^2},
{37/40,-0.96507875,0.29876 - 0.028976*nl - 0.0018162*nl^2},
{37/40,-0.93253168,0.2809 - 0.027585*nl - 0.0017667*nl^2},
{37/40,-0.89040886,0.2619 - 0.02611*nl - 0.0017053*nl^2},
{37/40,-0.83970478,0.2429 - 0.024638*nl - 0.0016351*nl^2},
{37/40,-0.78137857,0.22449 - 0.023208*nl - 0.0015594*nl^2},
{37/40,-0.71669770,0.20707 - 0.021849*nl - 0.0014818*nl^2},
{37/40,-0.64719643,0.19097 - 0.020582*nl - 0.0014059*nl^2},
{37/40,-0.57443717,0.17641 - 0.019423*nl - 0.0013348*nl^2},
{37/40,-0.50000000,0.16354 - 0.018384*nl - 0.0012707*nl^2},
{37/40,-0.42556283,0.15247 - 0.017474*nl - 0.0012156*nl^2},
{37/40,-0.35280357,0.14322 - 0.016699*nl - 0.0011703*nl^2},
{37/40,-0.28330230,0.13573 - 0.016061*nl - 0.0011349*nl^2},
{37/40,-0.21862143,0.1299 - 0.015554*nl - 0.0011089*nl^2},
{37/40,-0.16029522,0.12555 - 0.01517*nl - 0.0010912*nl^2},
{37/40,-0.10959114,0.12247 - 0.014894*nl - 0.0010802*nl^2},
{37/40,-0.067468317,0.12038 - 0.014706*nl - 0.0010743*nl^2},
{37/40,-0.034921254,0.11908 - 0.014587*nl - 0.0010716*nl^2},
{37/40,-0.013046736,0.11835 - 0.01452*nl - 0.0010708*nl^2},
{37/40,-0.0021714185,0.11803 - 0.014491*nl - 0.0010706*nl^2},
{37/40,0.0021714185,0.11791 - 0.014481*nl - 0.0010706*nl^2},
{37/40,0.013046736,0.11764 - 0.014455*nl - 0.0010708*nl^2},
{37/40,0.034921254,0.11717 - 0.014413*nl - 0.0010716*nl^2},
{37/40,0.067468317,0.11671 - 0.014372*nl - 0.0010743*nl^2},
{37/40,0.10959114,0.11651 - 0.014359*nl - 0.0010802*nl^2},
{37/40,0.16029522,0.1169 - 0.014405*nl - 0.0010912*nl^2},
{37/40,0.21862143,0.11821 - 0.014549*nl - 0.0011089*nl^2},
{37/40,0.28330230,0.12083 - 0.014833*nl - 0.0011349*nl^2},
{37/40,0.35280357,0.1251 - 0.015301*nl - 0.0011703*nl^2},
{37/40,0.42556283,0.13136 - 0.015998*nl - 0.0012156*nl^2},
{37/40,0.50000000,0.13993 - 0.016971*nl - 0.0012707*nl^2},
{37/40,0.57443717,0.15109 - 0.018262*nl - 0.0013348*nl^2},
{37/40,0.64719643,0.16506 - 0.019911*nl - 0.0014059*nl^2},
{37/40,0.71669770,0.18197 - 0.021955*nl - 0.0014818*nl^2},
{37/40,0.78137857,0.20177 - 0.024418*nl - 0.0015594*nl^2},
{37/40,0.83970478,0.22408 - 0.027305*nl - 0.0016351*nl^2},
{37/40,0.89040886,0.24803 - 0.030586*nl - 0.0017053*nl^2},
{37/40,0.93253168,0.27205 - 0.034173*nl - 0.0017667*nl^2},
{37/40,0.96507875,0.29363 - 0.037813*nl - 0.0018162*nl^2},
{37/40,0.98695326,0.30956 - 0.040945*nl - 0.0018504*nl^2},
{37/40,0.99782858,0.31774 - 0.042807*nl - 0.0018676*nl^2},
{15/16,-0.99782858,0.31096 - 0.030812*nl - 0.0014511*nl^2},
{15/16,-0.98695326,0.30237 - 0.030135*nl - 0.0014373*nl^2},
{15/16,-0.96507875,0.28776 - 0.028982*nl - 0.00141*nl^2},
{15/16,-0.93253168,0.27016 - 0.027588*nl - 0.0013706*nl^2},
{15/16,-0.89040886,0.25169 - 0.02612*nl - 0.0013215*nl^2},
{15/16,-0.83970478,0.2333 - 0.02465*nl - 0.0012655*nl^2},
{15/16,-0.78137857,0.21544 - 0.023212*nl - 0.001205*nl^2},
{15/16,-0.71669770,0.19847 - 0.021833*nl - 0.0011431*nl^2},
{15/16,-0.64719643,0.1827 - 0.020537*nl - 0.0010826*nl^2},
{15/16,-0.57443717,0.16835 - 0.019344*nl - 0.0010258*nl^2},
{15/16,-0.50000000,0.15561 - 0.018269*nl - 0.00097468*nl^2},
{15/16,-0.42556283,0.14459 - 0.017326*nl - 0.00093067*nl^2},
{15/16,-0.35280357,0.13533 - 0.016523*nl - 0.00089448*nl^2},
{15/16,-0.28330230,0.12779 - 0.015861*nl - 0.00086624*nl^2},
{15/16,-0.21862143,0.12186 - 0.015335*nl - 0.00084549*nl^2},
{15/16,-0.16029522,0.11739 - 0.014936*nl - 0.00083137*nl^2},
{15/16,-0.10959114,0.11416 - 0.014648*nl - 0.00082263*nl^2},
{15/16,-0.067468317,0.11193 - 0.01445*nl - 0.00081787*nl^2},
{15/16,-0.034921254,0.11048 - 0.014325*nl - 0.00081574*nl^2},
{15/16,-0.013046736,0.10965 - 0.014253*nl - 0.00081507*nl^2},
{15/16,-0.0021714185,0.10928 - 0.014222*nl - 0.00081496*nl^2},
{15/16,0.0021714185,0.10914 - 0.01421*nl - 0.00081496*nl^2},
{15/16,0.013046736,0.10881 - 0.014183*nl - 0.00081507*nl^2},
{15/16,0.034921254,0.10822 - 0.014136*nl - 0.00081574*nl^2},
{15/16,0.067468317,0.10755 - 0.014087*nl - 0.00081787*nl^2},
{15/16,0.10959114,0.10704 - 0.014063*nl - 0.00082263*nl^2},
{15/16,0.16029522,0.10699 - 0.014094*nl - 0.00083137*nl^2},
{15/16,0.21862143,0.1077 - 0.014215*nl - 0.00084549*nl^2},
{15/16,0.28330230,0.10948 - 0.014465*nl - 0.00086624*nl^2},
{15/16,0.35280357,0.11264 - 0.014883*nl - 0.00089448*nl^2},
{15/16,0.42556283,0.11744 - 0.015507*nl - 0.00093067*nl^2},
{15/16,0.50000000,0.12414 - 0.016376*nl - 0.00097468*nl^2},
{15/16,0.57443717,0.13299 - 0.017523*nl - 0.0010258*nl^2},
{15/16,0.64719643,0.1442 - 0.018979*nl - 0.0010826*nl^2},
{15/16,0.71669770,0.15794 - 0.020775*nl - 0.0011431*nl^2},
{15/16,0.78137857,0.17431 - 0.022935*nl - 0.001205*nl^2},
{15/16,0.83970478,0.19315 - 0.025472*nl - 0.0012655*nl^2},
{15/16,0.89040886,0.21391 - 0.028382*nl - 0.0013215*nl^2},
{15/16,0.93253168,0.23537 - 0.03162*nl - 0.0013706*nl^2},
{15/16,0.96507875,0.25525 - 0.035001*nl - 0.00141*nl^2},
{15/16,0.98695326,0.27022 - 0.038019*nl - 0.0014373*nl^2},
{15/16,0.99782858,0.27794 - 0.039876*nl - 0.0014511*nl^2},
{19/20,-0.99782858,0.30006 - 0.030483*nl - 0.0010312*nl^2},
{19/20,-0.98695326,0.29126 - 0.029792*nl - 0.0010211*nl^2},
{19/20,-0.96507875,0.2768 - 0.028646*nl - 0.0010012*nl^2},
{19/20,-0.93253168,0.25984 - 0.027289*nl - 0.00097244*nl^2},
{19/20,-0.89040886,0.24228 - 0.025865*nl - 0.00093664*nl^2},
{19/20,-0.83970478,0.2248 - 0.024429*nl - 0.00089574*nl^2},
{19/20,-0.78137857,0.20773 - 0.023008*nl - 0.00085166*nl^2},
{19/20,-0.71669770,0.19136 - 0.02163*nl - 0.00080648*nl^2},
{19/20,-0.64719643,0.17601 - 0.020321*nl - 0.00076228*nl^2},
{19/20,-0.57443717,0.16194 - 0.019107*nl - 0.00072084*nl^2},
{19/20,-0.50000000,0.14934 - 0.018008*nl - 0.00068355*nl^2},
{19/20,-0.42556283,0.13838 - 0.017042*nl - 0.00065143*nl^2},
{19/20,-0.35280357,0.12912 - 0.016218*nl - 0.00062502*nl^2},
{19/20,-0.28330230,0.12153 - 0.01554*nl - 0.00060441*nl^2},
{19/20,-0.21862143,0.11551 - 0.015002*nl - 0.00058927*nl^2},
{19/20,-0.16029522,0.11092 - 0.014593*nl - 0.00057897*nl^2},
{19/20,-0.10959114,0.10755 - 0.014298*nl - 0.00057259*nl^2},
{19/20,-0.067468317,0.10518 - 0.014095*nl - 0.00056911*nl^2},
{19/20,-0.034921254,0.10361 - 0.013966*nl - 0.00056756*nl^2},
{19/20,-0.013046736,0.10269 - 0.013892*nl - 0.00056707*nl^2},
{19/20,-0.0021714185,0.10226 - 0.013859*nl - 0.00056699*nl^2},
{19/20,0.0021714185,0.1021 - 0.013847*nl - 0.00056699*nl^2},
{19/20,0.013046736,0.10171 - 0.013818*nl - 0.00056707*nl^2},
{19/20,0.034921254,0.101 - 0.013768*nl - 0.00056756*nl^2},
{19/20,0.067468317,0.10014 - 0.013714*nl - 0.00056911*nl^2},
{19/20,0.10959114,0.099338 - 0.013681*nl - 0.00057259*nl^2},
{19/20,0.16029522,0.098862 - 0.013699*nl - 0.00057897*nl^2},
{19/20,0.21862143,0.098967 - 0.0138*nl - 0.00058927*nl^2},
{19/20,0.28330230,0.099912 - 0.014019*nl - 0.00060441*nl^2},
{19/20,0.35280357,0.10192 - 0.014387*nl - 0.00062502*nl^2},
{19/20,0.42556283,0.10521 - 0.014936*nl - 0.00065143*nl^2},
{19/20,0.50000000,0.10994 - 0.015692*nl - 0.00068355*nl^2},
{19/20,0.57443717,0.11629 - 0.01668*nl - 0.00072084*nl^2},
{19/20,0.64719643,0.12444 - 0.01792*nl - 0.00076228*nl^2},
{19/20,0.71669770,0.1346 - 0.019431*nl - 0.00080648*nl^2},
{19/20,0.78137857,0.14695 - 0.021234*nl - 0.00085166*nl^2},
{19/20,0.83970478,0.16159 - 0.023345*nl - 0.00089574*nl^2},
{19/20,0.89040886,0.17835 - 0.025781*nl - 0.00093664*nl^2},
{19/20,0.93253168,0.19647 - 0.028544*nl - 0.00097244*nl^2},
{19/20,0.96507875,0.21407 - 0.031534*nl - 0.0010012*nl^2},
{19/20,0.98695326,0.22781 - 0.03434*nl - 0.0010211*nl^2},
{19/20,0.99782858,0.23497 - 0.036155*nl - 0.0010312*nl^2},
{77/80,-0.99782858,0.28755 - 0.029486*nl - 0.00061758*nl^2},
{77/80,-0.98695326,0.27869 - 0.028801*nl - 0.00061139*nl^2},
{77/80,-0.96507875,0.26486 - 0.027714*nl - 0.00059915*nl^2},
{77/80,-0.93253168,0.2492 - 0.026456*nl - 0.00058145*nl^2},
{77/80,-0.89040886,0.23312 - 0.025133*nl - 0.00055944*nl^2},
{77/80,-0.83970478,0.21701 - 0.023779*nl - 0.00053429*nl^2},
{77/80,-0.78137857,0.20105 - 0.022415*nl - 0.00050719*nl^2},
{77/80,-0.71669770,0.18551 - 0.021068*nl - 0.00047941*nl^2},
{77/80,-0.64719643,0.17074 - 0.019775*nl - 0.00045224*nl^2},
{77/80,-0.57443717,0.15703 - 0.018564*nl - 0.00042677*nl^2},
{77/80,-0.50000000,0.14466 - 0.017463*nl - 0.00040384*nl^2},
{77/80,-0.42556283,0.13381 - 0.016492*nl - 0.00038409*nl^2},
{77/80,-0.35280357,0.12459 - 0.015665*nl - 0.00036786*nl^2},
{77/80,-0.28330230,0.11698 - 0.014984*nl - 0.00035519*nl^2},
{77/80,-0.21862143,0.11091 - 0.014445*nl - 0.00034588*nl^2},
{77/80,-0.16029522,0.10623 - 0.014038*nl - 0.00033955*nl^2},
{77/80,-0.10959114,0.10276 - 0.013744*nl - 0.00033562*nl^2},
{77/80,-0.067468317,0.10028 - 0.013542*nl - 0.00033349*nl^2},
{77/80,-0.034921254,0.098602 - 0.013412*nl - 0.00033253*nl^2},
{77/80,-0.013046736,0.097593 - 0.013338*nl - 0.00033223*nl^2},
{77/80,-0.0021714185,0.097126 - 0.013306*nl - 0.00033218*nl^2},
{77/80,0.0021714185,0.096946 - 0.013293*nl - 0.00033218*nl^2},
{77/80,0.013046736,0.09651 - 0.013264*nl - 0.00033223*nl^2},
{77/80,0.034921254,0.095701 - 0.013214*nl - 0.00033253*nl^2},
{77/80,0.067468317,0.094662 - 0.013158*nl - 0.00033349*nl^2},
{77/80,0.10959114,0.093602 - 0.013121*nl - 0.00033562*nl^2},
{77/80,0.16029522,0.09274 - 0.013131*nl - 0.00033955*nl^2},
{77/80,0.21862143,0.092288 - 0.013216*nl - 0.00034588*nl^2},
{77/80,0.28330230,0.09244 - 0.013405*nl - 0.00035519*nl^2},
{77/80,0.35280357,0.093348 - 0.013724*nl - 0.00036786*nl^2},
{77/80,0.42556283,0.095122 - 0.014194*nl - 0.00038409*nl^2},
{77/80,0.50000000,0.097841 - 0.014831*nl - 0.00040384*nl^2},
{77/80,0.57443717,0.10158 - 0.015647*nl - 0.00042677*nl^2},
{77/80,0.64719643,0.10645 - 0.016647*nl - 0.00045224*nl^2},
{77/80,0.71669770,0.11262 - 0.017837*nl - 0.00047941*nl^2},
{77/80,0.78137857,0.12035 - 0.019227*nl - 0.00050719*nl^2},
{77/80,0.83970478,0.12997 - 0.02083*nl - 0.00053429*nl^2},
{77/80,0.89040886,0.14169 - 0.022677*nl - 0.00055944*nl^2},
{77/80,0.93253168,0.15538 - 0.024808*nl - 0.00058145*nl^2},
{77/80,0.96507875,0.16981 - 0.027221*nl - 0.00059915*nl^2},
{77/80,0.98695326,0.18191 - 0.029657*nl - 0.00061139*nl^2},
{77/80,0.99782858,0.18837 - 0.031366*nl - 0.00061758*nl^2},
{39/40,-0.99782858,0.26975 - 0.027217*nl - 0.00022919*nl^2},
{39/40,-0.98695326,0.26123 - 0.026587*nl - 0.00022683*nl^2},
{39/40,-0.96507875,0.24901 - 0.025654*nl - 0.00022217*nl^2},
{39/40,-0.93253168,0.23576 - 0.024596*nl - 0.00021543*nl^2},
{39/40,-0.89040886,0.2221 - 0.023461*nl - 0.00020705*nl^2},
{39/40,-0.83970478,0.20807 - 0.022262*nl - 0.00019747*nl^2},
{39/40,-0.78137857,0.19376 - 0.021018*nl - 0.00018715*nl^2},
{39/40,-0.71669770,0.17946 - 0.019763*nl - 0.00017657*nl^2},
{39/40,-0.64719643,0.16558 - 0.018538*nl - 0.00016622*nl^2},
{39/40,-0.57443717,0.1525 - 0.01738*nl - 0.00015652*nl^2},
{39/40,-0.50000000,0.14055 - 0.01632*nl - 0.00014779*nl^2},
{39/40,-0.42556283,0.12999 - 0.015385*nl - 0.00014027*nl^2},
{39/40,-0.35280357,0.12096 - 0.014588*nl - 0.00013409*nl^2},
{39/40,-0.28330230,0.11347 - 0.013933*nl - 0.00012926*nl^2},
{39/40,-0.21862143,0.10746 - 0.013418*nl - 0.00012572*nl^2},
{39/40,-0.16029522,0.1028 - 0.013029*nl - 0.00012331*nl^2},
{39/40,-0.10959114,0.099316 - 0.012751*nl - 0.00012181*nl^2},
{39/40,-0.067468317,0.096797 - 0.01256*nl - 0.000121*nl^2},
{39/40,-0.034921254,0.095076 - 0.012439*nl - 0.00012063*nl^2},
{39/40,-0.013046736,0.094027 - 0.012369*nl - 0.00012052*nl^2},
{39/40,-0.0021714185,0.093537 - 0.012339*nl - 0.0001205*nl^2},
{39/40,0.0021714185,0.093347 - 0.012327*nl - 0.0001205*nl^2},
{39/40,0.013046736,0.092885 - 0.0123*nl - 0.00012052*nl^2},
{39/40,0.034921254,0.092016 - 0.012253*nl - 0.00012063*nl^2},
{39/40,0.067468317,0.090869 - 0.012201*nl - 0.000121*nl^2},
{39/40,0.10959114,0.089631 - 0.012166*nl - 0.00012181*nl^2},
{39/40,0.16029522,0.088486 - 0.012173*nl - 0.00012331*nl^2},
{39/40,0.21862143,0.087599 - 0.012246*nl - 0.00012572*nl^2},
{39/40,0.28330230,0.087098 - 0.012408*nl - 0.00012926*nl^2},
{39/40,0.35280357,0.08705 - 0.012678*nl - 0.00013409*nl^2},
{39/40,0.42556283,0.087462 - 0.013066*nl - 0.00014027*nl^2},
{39/40,0.50000000,0.08829 - 0.013576*nl - 0.00014779*nl^2},
{39/40,0.57443717,0.08948 - 0.014206*nl - 0.00015652*nl^2},
{39/40,0.64719643,0.091011 - 0.014945*nl - 0.00016622*nl^2},
{39/40,0.71669770,0.092964 - 0.015782*nl - 0.00017657*nl^2},
{39/40,0.78137857,0.095583 - 0.016709*nl - 0.00018715*nl^2},
{39/40,0.83970478,0.099301 - 0.017728*nl - 0.00019747*nl^2},
{39/40,0.89040886,0.10471 - 0.018863*nl - 0.00020705*nl^2},
{39/40,0.93253168,0.11238 - 0.020178*nl - 0.00021543*nl^2},
{39/40,0.96507875,0.12216 - 0.021755*nl - 0.00022217*nl^2},
{39/40,0.98695326,0.13182 - 0.023555*nl - 0.00022683*nl^2},
{39/40,0.99782858,0.13743 - 0.025023*nl - 0.00022919*nl^2},
{79/80,-0.99782858,0.23373 - 0.022042*nl + 0.000086157*nl^2},
{79/80,-0.98695326,0.22682 - 0.021592*nl + 0.000085248*nl^2},
{79/80,-0.96507875,0.21855 - 0.021004*nl + 0.00008345*nl^2},
{79/80,-0.93253168,0.2098 - 0.020315*nl + 0.00008085*nl^2},
{79/80,-0.89040886,0.20019 - 0.019511*nl + 0.000077618*nl^2},
{79/80,-0.83970478,0.18954 - 0.018599*nl + 0.000073925*nl^2},
{79/80,-0.78137857,0.17799 - 0.017607*nl + 0.000069945*nl^2},
{79/80,-0.71669770,0.16593 - 0.016573*nl + 0.000065866*nl^2},
{79/80,-0.64719643,0.15386 - 0.015544*nl + 0.000061875*nl^2},
{79/80,-0.57443717,0.14224 - 0.014559*nl + 0.000058133*nl^2},
{79/80,-0.50000000,0.13148 - 0.013652*nl + 0.000054766*nl^2},
{79/80,-0.42556283,0.12188 - 0.01285*nl + 0.000051866*nl^2},
{79/80,-0.35280357,0.11363 - 0.012168*nl + 0.000049482*nl^2},
{79/80,-0.28330230,0.10676 - 0.011611*nl + 0.000047621*nl^2},
{79/80,-0.21862143,0.10125 - 0.011175*nl + 0.000046254*nl^2},
{79/80,-0.16029522,0.096969 - 0.010849*nl + 0.000045324*nl^2},
{79/80,-0.10959114,0.093759 - 0.010618*nl + 0.000044748*nl^2},
{79/80,-0.067468317,0.091437 - 0.010461*nl + 0.000044434*nl^2},
{79/80,-0.034921254,0.089845 - 0.010363*nl + 0.000044293*nl^2},
{79/80,-0.013046736,0.088871 - 0.010307*nl + 0.000044249*nl^2},
{79/80,-0.0021714185,0.088415 - 0.010283*nl + 0.000044242*nl^2},
{79/80,0.0021714185,0.088237 - 0.010274*nl + 0.000044242*nl^2},
{79/80,0.013046736,0.087806 - 0.010252*nl + 0.000044249*nl^2},
{79/80,0.034921254,0.08699 - 0.010215*nl + 0.000044293*nl^2},
{79/80,0.067468317,0.085902 - 0.010176*nl + 0.000044434*nl^2},
{79/80,0.10959114,0.084701 - 0.010152*nl + 0.000044748*nl^2},
{79/80,0.16029522,0.083538 - 0.010163*nl + 0.000045324*nl^2},
{79/80,0.21862143,0.082529 - 0.010228*nl + 0.000046254*nl^2},
{79/80,0.28330230,0.081738 - 0.010363*nl + 0.000047621*nl^2},
{79/80,0.35280357,0.081156 - 0.010576*nl + 0.000049482*nl^2},
{79/80,0.42556283,0.080686 - 0.01087*nl + 0.000051866*nl^2},
{79/80,0.50000000,0.080157 - 0.011238*nl + 0.000054766*nl^2},
{79/80,0.57443717,0.079359 - 0.011663*nl + 0.000058133*nl^2},
{79/80,0.64719643,0.078092 - 0.012122*nl + 0.000061875*nl^2},
{79/80,0.71669770,0.076242 - 0.012586*nl + 0.000065866*nl^2},
{79/80,0.78137857,0.073865 - 0.013026*nl + 0.000069945*nl^2},
{79/80,0.83970478,0.071292 - 0.013422*nl + 0.000073925*nl^2},
{79/80,0.89040886,0.069207 - 0.013769*nl + 0.000077618*nl^2},
{79/80,0.93253168,0.068673 - 0.014104*nl + 0.00008085*nl^2},
{79/80,0.96507875,0.070935 - 0.014526*nl + 0.00008345*nl^2},
{79/80,0.98695326,0.076095 - 0.015208*nl + 0.000085248*nl^2},
{79/80,0.99782858,0.080536 - 0.016092*nl + 0.000086157*nl^2},
{999/1000,-0.99782858,0.090557 - 0.006329*nl + 0.00009926*nl^2},
{999/1000,-0.98695326,0.091231 - 0.0064223*nl + 0.000098189*nl^2},
{999/1000,-0.96507875,0.09159 - 0.0064299*nl + 0.000096069*nl^2},
{999/1000,-0.93253168,0.090671 - 0.0063341*nl + 0.000093004*nl^2},
{999/1000,-0.89040886,0.088443 - 0.0061525*nl + 0.000089192*nl^2},
{999/1000,-0.83970478,0.085114 - 0.0059054*nl + 0.000084837*nl^2},
{999/1000,-0.78137857,0.080954 - 0.0056128*nl + 0.000080144*nl^2},
{999/1000,-0.71669770,0.076272 - 0.0052944*nl + 0.000075334*nl^2},
{999/1000,-0.64719643,0.071384 - 0.00497*nl + 0.000070629*nl^2},
{999/1000,-0.57443717,0.066569 - 0.0046561*nl + 0.000066217*nl^2},
{999/1000,-0.50000000,0.062053 - 0.0043662*nl + 0.000062247*nl^2},
{999/1000,-0.42556283,0.058004 - 0.0041101*nl + 0.000058827*nl^2},
{999/1000,-0.35280357,0.054526 - 0.0038937*nl + 0.000056016*nl^2},
{999/1000,-0.28330230,0.051653 - 0.0037188*nl + 0.000053821*nl^2},
{999/1000,-0.21862143,0.049375 - 0.0035841*nl + 0.00005221*nl^2},
{999/1000,-0.16029522,0.04764 - 0.0034857*nl + 0.000051113*nl^2},
{999/1000,-0.10959114,0.04637 - 0.0034178*nl + 0.000050433*nl^2},
{999/1000,-0.067468317,0.045477 - 0.0033736*nl + 0.000050063*nl^2},
{999/1000,-0.034921254,0.044885 - 0.003347*nl + 0.000049898*nl^2},
{999/1000,-0.013046736,0.044532 - 0.0033327*nl + 0.000049846*nl^2},
{999/1000,-0.0021714185,0.04437 - 0.0033267*nl + 0.000049837*nl^2},
{999/1000,0.0021714185,0.044308 - 0.0033245*nl + 0.000049837*nl^2},
{999/1000,0.013046736,0.044158 - 0.0033195*nl + 0.000049846*nl^2},
{999/1000,0.034921254,0.043883 - 0.0033115*nl + 0.000049898*nl^2},
{999/1000,0.067468317,0.043533 - 0.0033047*nl + 0.000050063*nl^2},
{999/1000,0.10959114,0.043183 - 0.003305*nl + 0.000050433*nl^2},
{999/1000,0.16029522,0.042901 - 0.0033183*nl + 0.000051113*nl^2},
{999/1000,0.21862143,0.042739 - 0.0033504*nl + 0.00005221*nl^2},
{999/1000,0.28330230,0.042721 - 0.0034053*nl + 0.000053821*nl^2},
{999/1000,0.35280357,0.042826 - 0.0034848*nl + 0.000056016*nl^2},
{999/1000,0.42556283,0.04298 - 0.0035871*nl + 0.000058827*nl^2},
{999/1000,0.50000000,0.043057 - 0.0037069*nl + 0.000062247*nl^2},
{999/1000,0.57443717,0.042878 - 0.0038346*nl + 0.000066217*nl^2},
{999/1000,0.64719643,0.042231 - 0.0039567*nl + 0.000070629*nl^2},
{999/1000,0.71669770,0.040893 - 0.0040566*nl + 0.000075334*nl^2},
{999/1000,0.78137857,0.038655 - 0.0041147*nl + 0.000080144*nl^2},
{999/1000,0.83970478,0.035372 - 0.0041094*nl + 0.000084837*nl^2},
{999/1000,0.89040886,0.031003 - 0.0040183*nl + 0.000089192*nl^2},
{999/1000,0.93253168,0.025663 - 0.0038171*nl + 0.000093004*nl^2},
{999/1000,0.96507875,0.019824 - 0.0034785*nl + 0.000096069*nl^2},
{999/1000,0.98695326,0.014849 - 0.0029856*nl + 0.000098189*nl^2},
{999/1000,0.99782858,0.013784 - 0.0024234*nl + 0.00009926*nl^2}};

